Construction of nice nilpotent Lie groups

We illustrate an algorithm to classify nice nilpotent Lie algebras of dimension $n$ up to a suitable notion of equivalence; applying the algorithm, we obtain complete listings for $n\leq9$. On every nilpotent Lie algebra of dimension $\leq 7$, we determine the number of inequivalent nice bases, which can be $0$, $1$, or $2$. We show that any nilpotent Lie algebra of dimension $n$ has at most countably many inequivalent nice bases.

==> anc/AncillaryLargeTables.tex <==
\documentclass[a4paper,10pt]{article}
\usepackage[utf8]{inputenc}

\usepackage{comment,xcomment,amssymb,amsmath,color}
\usepackage{rotating,xypic,array}
\usepackage{latexsym,mathtools,amsthm}
\usepackage{subfig}
\usepackage{tikz,fancyvrb}
\usepackage{booktabs}  % pacchetto per tabelle.
\usetikzlibrary{arrows.meta}
\usepackage{enumitem}
\usepackage{url} %accetta tilde e indirizzi web
\usepackage{longtable}
\usepackage[section]{placeins}
\usepackage{multirow}
 \usepackage{geometry}
% \usepackage[longtable]{multirow}	%%opzione per aggirare baco di qualche tipo

%opening
\title{Tables of nice nilpotent Lie groups in dimension $8$ and $9$\\
\author{Part of ``Construction of nice nilpotent Lie groups''\\
 by Diego Conti and Federico A. Rossi}}
\date{March 24, 2018}

\newtheorem{theorem}{Theorem}[section]
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{conjecture}[theorem]{Conjecture}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{example}[theorem]{Example}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}

\newcommand{\hash}{\#}
\newcommand{\norm}[1]{\left\Vert#1\right\Vert}
\newcommand{\abs}[1]{\left\vert#1\right\vert}
\newcommand{\R}{\mathbb{R}}
\newcommand{\im}{\mathrm{Im}\,}         %image of a function
\newcommand{\lie}[1]{\mathfrak{#1}}     %Lie algebras
\newcommand{\g}{\lie{g}}
\newcommand{\Lie}{\mathcal{L}}          %Lie derivative
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\h}{\mathbb{H}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\dash}{\nobreakdash-\hspace{0pt}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\p}[1]{\mathbb{P}\left(#1\right)}
\newcommand{\PP}{\mathcal{P}}
\newcommand{\CP}{\mathbb{CP}}
\newcommand{\RP}{\mathbb{RP}}
\newcommand{\HP}{\mathbb{HP}}
\newcommand{\imh}{\mathrm{Im}\,\h}
\newcommand{\hook}{\lrcorner\,}
\newcommand{\LieG}[1]{\mathrm{#1}}      %Lie groups
\newcommand{\Pin}{\mathrm{Pin}}
\newcommand{\Spin}{\mathrm{Spin}}
\newcommand{\SU}{\mathrm{SU}}
\newcommand{\Sp}{\mathrm{Sp}}
\newcommand{\PSU}{\mathrm{PSU}}
\newcommand{\SO}{\mathrm{SO}}
\newcommand{\CSO}{\mathrm{CSO}}
\newcommand{\CTO}{\mathrm{CTO}}
\newcommand{\Cl}{\mathrm{Cl}}
\newcommand{\Gtwo}{\mathrm{G}_2}
\newcommand{\TO}{\mathrm{TO}}
\newcommand{\so}{\mathfrak{so}}
\newcommand{\cso}{\mathfrak{cso}}
\newcommand{\cto}{\mathfrak{cto}}
\newcommand{\su}{\mathfrak{su}}
\newcommand{\spin}{\mathfrak{spin}}
\newcommand{\GL}{\mathrm{GL}}
\newcommand{\SL}{\mathrm{SL}}
\newcommand{\dfn}[1]{\emph{#1}}
\newcommand{\id}{\mathrm{Id}}   % the identity
\newcommand{\leftdoublebracket}{[\![}
\newcommand{\rightdoublebracket}{]\!]}
\newcommand{\ann}{^\mathrm{o}}
\newcommand{\gl}{\lie{gl}}
\newcommand{\Sl}{\lie{sl}}
\newcommand{\Span}[1]{\operatorname{Span}\left\{#1\right\}}
\newcommand{\tran}[1]{\hspace{.2mm}\prescript{t\hspace{-.5mm}}{}{#1}}
\DeclareMathOperator{\ric}{ric}
\DeclareMathOperator{\Ric}{Ric}
\DeclareMathOperator{\Sym}{Sym}
\DeclareMathOperator{\End}{End}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\Hom}{Hom}
\DeclareMathOperator{\diag}{diag}
\DeclareMathOperator{\Der}{Der}
\DeclareMathOperator{\ad}{ad}
\DeclareMathOperator{\coker}{coker}
\DeclareMathOperator{\logsign}{logsign}
\DeclareMathOperator{\Stab}{Stab}
\DeclareMathOperator{\Ad}{Ad}
\DeclareMathOperator{\Tr}{tr}

\newcolumntype{C}{>{$}c<{$}}
\newcolumntype{L}{>{$}l<{$}}
\newcolumntype{R}{>{$}r<{$}}

\newcommand{\llangle}{\langle\!\langle}
\newcommand{\rrangle}{\rangle\!\rangle}
% \newcommand{\llangle}{\langle}
% \newcommand{\rrangle}{\rangle_g}
\begin{document}


\newgeometry{left=21mm, right=21mm}    % use whatever margins you want for left, right, top and bottom.
\maketitle

We give the complete list of nice nilpotent Lie algebras in dimensions $8$ and $9$. In both tables, the columns contain the name of the nice Lie algebra, the structure equations in the nice basis and the dimensions of the upper central series (UCS).

For more details, refer to the main article.

\appendix
\section{Table~\ref{TableNiceDim8} 8-dimensional nice nilpotent Lie algebras}
%File txtdim8.ok of 19/03/2018
\FloatBarrier
\begin{footnotesize}
{\setlength{\tabcolsep}{1pt} 
\begin{longtable}[htpc]{>{\ttfamily}c C<{\!} >{\!}C}
\caption{8-dimensional nice nilpotent Lie algebras\label{TableNiceDim8}}\\
\toprule
\textnormal{Name} & \g & \text{UCS Dim.} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g & \text{UCS Dim.} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\multicolumn{3}{c}{Type: $2111111$}\\
8654321:1&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}&1234568\\%8654321:1#467450520
8654321:2&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}&1234568\\%8654321:2#470792856
8654321:3&0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{24}+e^{17}&1234568\\%8654321:3#473311896
8654321:4&0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{25}+e^{34}+e^{17}&1234568\\%8654321:4#474357144
8654321:5&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{36}+e^{27}+e^{45}&1234568\\%8654321:5#474566856
8654321:6&0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{25}+e^{17}&1234568\\%8654321:6#475711128
8654321:7&0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{34}+e^{17}&1234568\\%8654321:7#475906968
8654321:11&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16}+e^{23},e^{36}+e^{27}+e^{45}&1234568\\%8654321:11#477073608
8654321:12&0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{17}&1234568\\%8654321:12#478477752
8654321:14&0,0, a_1 e^{12},e^{13},- {(-1+a_1)} e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{25}+e^{34}+e^{17}&1234568\\%8654321:14#479262360
8654321:15&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{17}&1234568\\%8654321:15#479537928
8654321:17&0,0,- e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{24}+e^{16},e^{36}+e^{27}+e^{45}&1234568\\%8654321:17#479680968
8654321:19&0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}+2 e^{16},e^{35}+e^{17}&1234568\\%8654321:19#481323912
8654321:20&0,0,e^{12},- e^{13},e^{14}+e^{23},e^{24}-e^{15},e^{34}+e^{16},e^{26}+e^{35}+e^{17}&1234568\\%8654321:20#482228856
8654321:24&0,0, {(1-a_4)} e^{12}, e^{13} a_4,e^{14}+e^{23}, e^{15} a_4+e^{24},- e^{16} {(-2+a_4)}+e^{25}+e^{34},e^{26}+e^{35}+e^{17}&1234568\\%8654321:24#484836536
8654321:25&0,0,- e^{12},- e^{13},\frac{3}{2} e^{14}-\frac{1}{2} e^{23},\frac{1}{2} e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{36}+e^{27}+e^{45}&1234568\\%8654321:25#485110968
\multicolumn{3}{c}{Type: $211121$}\\
865431:1&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}&234568\\%865431:1#22032584
865431:2&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23}&234568\\%865431:2#22241480
865431:4&0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{24}+e^{16}&234568\\%865431:4#22398920
865431:7&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34},e^{26}+e^{35}+e^{17}&134568\\%865431:7#23526747
865431:8&0,0,- e^{12},e^{13},e^{14},2 e^{15}+e^{23},e^{25}+e^{34},e^{26}+e^{35}+e^{17}&134568\\%865431:8#23683419
865431:9&0,0,- e^{12},2  e^{13},e^{14}+e^{23},e^{24}+2 e^{15},e^{25}+e^{34},e^{26}+e^{35}+e^{17}&134568\\%865431:9#23856171
\multicolumn{3}{c}{Type: $212111$}\\
865321:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}&234568\\%865321:1#21875096
865321:2a&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{25}+e^{17}&134568\\%865321:2#22023576a
865321:2b&0,0,e^{12},- e^{13},e^{23},e^{14},e^{16},e^{25}+e^{17}&134568\\%865321:2#22023576b
865321:3&0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{35}+e^{17}&124568\\%865321:3#22258648
865321:5&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34}+e^{17}&234568\\%865321:5#22306760
\multicolumn{3}{c}{Type: $21212$}\\
86532:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34}&34568\\%86532:1#992234
86532:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34},e^{25}+e^{16}&24568\\%86532:2#1005594
86532:3&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{34}+e^{16},e^{26}+e^{35}&23568\\%86532:3#1147825
86532:4a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{26}+e^{34},e^{35}+e^{16}&23568\\%86532:4#1147825a
86532:4b&0,0,e^{12},- e^{13},e^{23},e^{25}-e^{14},e^{26}+e^{34},e^{35}+e^{16}&23568\\%86532:4#1147825b
86532:5&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{34}+e^{16},e^{26}+e^{35}+e^{14}&23568\\%86532:5#1160929
86532:6&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{14}&23568\\%86532:6#1174033
\multicolumn{3}{c}{Type: $21221$}\\
86531:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}&24568\\%86531:1#974520
86531:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16}&24568\\%86531:2#983529
86531:3&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34}&24568\\%86531:3#988392
86531:4&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16}&24568\\%86531:4#992793
86531:5&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{26}+e^{34}&24568\\%86531:5#997401
86531:6&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14},e^{34}+e^{16}&23568\\%86531:6#1129036
86531:7&0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14},e^{26}+e^{35}&23568\\%86531:7#1129036
86531:8a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{34}+e^{16}&23568\\%86531:8#1138045a
86531:8b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14},e^{34}+e^{16}&23568\\%86531:8#1138045b
86531:9a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{24}+e^{15},e^{26}+e^{34}&23568\\%86531:9#1138045a
86531:9b&0,0,- e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{15},e^{26}+e^{34}&23568\\%86531:9#1138045b
86531:10&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14},e^{25}+e^{34}+e^{16}&23568\\%86531:10#1142140
86531:11&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{27}+e^{16}&13568\\%86531:11#1183979
86531:12&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{26}+e^{17}&13568\\%86531:12#1193807
86531:13a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{27}+e^{16}&13568\\%86531:13#1203635a
86531:13b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14},e^{27}+e^{16}&13568\\%86531:13#1203635b
86531:14&0,0, e^{12} a_1,e^{13},e^{23},- e^{14} {(-1+a_1)},e^{24}+e^{15},e^{26}+e^{34}+e^{17}&13568\\%86531:14#1207679
86531:15a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{27}+e^{35}+e^{16}&13568\\%86531:15#1207679a
86531:15b&0,0,- e^{12},e^{13},e^{23},- e^{14},e^{24}+e^{15},e^{27}+e^{35}+e^{16}&13568\\%86531:15#1207679b
86531:16a&0,0, a_1 e^{12},e^{13},e^{23},e^{24}+e^{15},- {(-1+a_1)} e^{14}+e^{25},e^{34}+e^{27}+e^{16}&13568\\%86531:16#1217507a
86531:16b&0,0, a_1 e^{12},- e^{13},e^{23},e^{24}-e^{15},- {(-1+a_1)} e^{14}+e^{25},e^{34}+e^{27}+e^{16}&13568\\%86531:16#1217507b
\multicolumn{3}{c}{Type: $311111$}\\
854321:1&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}&234568\\%854321:1#21735815
854321:2&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23}&134568\\%854321:2#21866904
854321:3&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{24}+e^{17}&234568\\%854321:3#21944711
854321:4&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{34}+e^{17}&124568\\%854321:4#21957544
854321:5&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{35}+e^{17}&123568\\%854321:5#22050728
854321:6&0,0,0,e^{12},e^{14},e^{15},e^{24}+e^{16},e^{25}+e^{17}&234568\\%854321:6#22102151
854321:8&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{17}+e^{45}&234568\\%854321:8#22167479
854321:11&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{24}+e^{35}+e^{17}&123568\\%854321:11#22259624
854321:12&0,0,0,e^{12},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{45}+e^{17}&234568\\%854321:12#22264343
854321:13&0,0,0,e^{12},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{17}&234568\\%854321:13#22265159
854321:17&0,0,0,e^{12},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{45}+e^{17}+e^{23}&134568\\%854321:17#22395432
854321:18&0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{36}+e^{17}&123468\\%854321:18#22411224
854321:20&0,0,0,- {(-1+a_3)} e^{12},e^{14}, e^{15} a_3+e^{24},e^{25}+e^{16},e^{45}+e^{26}+e^{17}&234568\\%854321:20#22487111
854321:23&0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{24}+e^{36}+e^{17}&123468\\%854321:23#22620120
854321:25&0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{24}+e^{35}+e^{16},e^{36}+e^{25}+e^{17}&123468\\%854321:25#22786008
\multicolumn{3}{c}{Type: $31112$}\\
85432:1&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45}&34568\\%85432:1#983513
85432:2&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{13}+e^{26}+e^{45}&24568\\%85432:2#991722
85432:3&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{26}+e^{45}&24568\\%85432:3#991722
85432:4&0,0,0,- e^{12},e^{14},e^{15},e^{24}+e^{16},e^{26}+e^{45}&34568\\%85432:4#996569
85432:5&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{26}+e^{45}&23568\\%85432:5#998395
85432:6a&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{13}+e^{26}+e^{45}&24568\\%85432:6#999915a
85432:6b&0,0,0,- e^{12},e^{14},e^{15},-e^{16}+e^{23},e^{13}+e^{26}+e^{45}&24568\\%85432:6#999915b
85432:7&0,0,0,- e^{12},e^{14},e^{15},e^{24}+e^{16},e^{13}+e^{26}+e^{45}&24568\\%85432:7#1004778
85432:8&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{13}+e^{26}+e^{45}&23568\\%85432:8#1006603
85432:9&0,0,0,- e^{12},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{45}&34568\\%85432:9#1007225
85432:10&0,0,0,- e^{12},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{13}+e^{26}+e^{45}&24568\\%85432:10#1015434
\multicolumn{3}{c}{Type: $31211$}\\
85421:1&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}&34568\\%85421:1#965255
85421:2&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17}&24568\\%85421:2#969384
85421:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23}&24568\\%85421:3#973464
85421:4a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17}+e^{23}&24568\\%85421:4#977577a
85421:4b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{17}+e^{23}&24568\\%85421:4#977577b
85421:5&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}+e^{17}&24568\\%85421:5#978615
85421:6&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{27}+e^{45}&34568\\%85421:6#979127
85421:7&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{34}+e^{17}&23568\\%85421:7#979624
85421:8&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15},e^{27}+e^{45}&24568\\%85421:8#983256
85421:9&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{34}+e^{17}&23568\\%85421:9#983752
85421:10&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{45}&23568\\%85421:10#984520
85421:11&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{13}+e^{27}+e^{45}&24568\\%85421:11#987336
85421:12&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{27}+e^{45}&23568\\%85421:12#988648
85421:13&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{26}+e^{17}&13568\\%85421:13#988649
85421:14&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{27}+e^{45}&23568\\%85421:14#992728
85421:15&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34}+e^{17}&13568\\%85421:15#992744
85421:16&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&13568\\%85421:16#992984
85421:17&0,0,0, {(-1+a_2)} e^{12},e^{14},e^{24}+ a_2 e^{13},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&13568\\%85421:17#997625
85421:18&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{27}+e^{35}&23468\\%85421:18#997736
85421:19a&0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15},e^{35}+e^{17}&23468\\%85421:19#1002104a
85421:19b&0,0,0,- e^{12},e^{14}+e^{23},e^{24}-e^{13},e^{34}+e^{15},e^{35}+e^{17}&23468\\%85421:19#1002104b
85421:23&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{27}+e^{35}+e^{16}&13468\\%85421:23#1011096
85421:24&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{45}+e^{36}+e^{17}&13468\\%85421:24#1011864
85421:25a&0,0,0,- e^{12},e^{14}+e^{23},2 e^{24}+e^{13},e^{34}+e^{15},e^{36}+e^{27}+e^{45}&13468\\%85421:25#1016760a
85421:25b&0,0,0,- e^{12},-e^{14}+e^{23},2 e^{24}+e^{13},e^{34}+e^{15},e^{36}+e^{27}+e^{45}&13468\\%85421:25#1016760b
85421:26&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{45}+e^{17}&23568\\%85421:26#1120027
85421:27a&0,0,0,- e^{12},e^{14},e^{24},e^{26}+e^{15},e^{27}+e^{45}&23568\\%85421:27#1120027a
85421:27b&0,0,0,- e^{12},- e^{14},e^{24},e^{26}+e^{15},e^{27}+e^{45}&23568\\%85421:27#1120027b
85421:28a&0,0,0,- e^{12},e^{14},e^{24},e^{26}+e^{15},e^{13}+e^{27}+e^{45}&13568\\%85421:28#1128236a
85421:28b&0,0,0,- e^{12},- e^{14},e^{24},e^{26}+e^{15},e^{13}+e^{27}+e^{45}&13568\\%85421:28#1128236b
85421:29&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{45}+e^{17}+e^{23}&13568\\%85421:29#1128236
85421:30&0,0,0,- e^{12},e^{14},e^{24},e^{25}+e^{16},e^{27}+e^{15}+e^{46}&23568\\%85421:30#1133131
85421:31&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{45}+e^{17}&12468\\%85421:31#1137004
85421:33&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{45}+e^{17}+e^{23}&12468\\%85421:33#1145452
85421:34&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{27}+e^{35}+e^{46}&12468\\%85421:34#1146796
85421:35a&0,0,0,e^{12},e^{24}-e^{13},e^{14}+e^{23},e^{25}+e^{34}-2 e^{16},e^{45}+e^{17}&12468\\%85421:35#1147933a
85421:35b&0,0,0,e^{12},e^{24}-e^{13},-e^{14}+e^{23},e^{25}+e^{34}-2 e^{16},e^{45}+e^{17}&12468\\%85421:35#1147933b
85421:37a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:37#1152013a
85421:37b&0,0,0,e^{12},-e^{14}-e^{23},e^{24}-e^{13},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:37#1152013b
85421:38a&0,0,0,e^{12},e^{24}+e^{13},e^{14}+e^{23},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:38#1152013a
85421:38b&0,0,0,e^{12},e^{24}-e^{13},e^{14}+e^{23},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:38#1152013b
85421:39a&0,0,0,e^{12},2  e^{14},e^{24}+e^{13},e^{26}+e^{34}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:39#1152508a
85421:39b&0,0,0,e^{12},2  e^{14},e^{24}+e^{13},e^{26}+e^{34}-e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:39#1152508b
85421:40a&0,0,0,- e^{12},e^{14},e^{24}-e^{13},e^{26}+e^{34}+e^{15},e^{36}+e^{27}+e^{45}&12468\\%85421:40#1152508a
85421:40b&0,0,0,- e^{12},- e^{14},e^{24}-e^{13},e^{26}+e^{34}+e^{15},e^{36}+e^{27}+e^{45}&12468\\%85421:40#1152508b
85421:41a&0,0,0,e^{12}, e^{14} {(1+a_3)}+ {(-1+a_3)} e^{23}, e^{13} a_3+e^{24},e^{26}+e^{34}+e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:41#1157725a
85421:41b&0,0,0,e^{12}, e^{14} {(1+a_3)}- {(-1+a_3)} e^{23}, e^{13} a_3+e^{24},e^{26}+e^{34}-e^{15},e^{46}+e^{35}+e^{17}&12468\\%85421:41#1157725b
\multicolumn{3}{c}{Type: $32111$}\\
85321:1&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}&24568\\%85321:1#960648
85321:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}&24568\\%85321:2#960648
85321:3&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{35}+e^{17}&13568\\%85321:3#966056
85321:4a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&13568\\%85321:4#966056a
85321:4b&0,0,0,- e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&13568\\%85321:4#966056b
85321:5&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23}&24568\\%85321:5#968841
85321:6&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{15}&13568\\%85321:6#970136
85321:7&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{17}&24568\\%85321:7#973704
85321:8&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14}&24568\\%85321:8#973704
85321:9&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{46}+e^{27}&24568\\%85321:9#974520
85321:10&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{46}&24568\\%85321:10#974520
85321:11&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{34}+e^{17}&23568\\%85321:11#975016
85321:12&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23},e^{25}+e^{17}&13568\\%85321:12#975017
85321:13a&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{35}+e^{17}&13568\\%85321:13#979112a
85321:13b&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{24}+e^{35}+e^{17}&13568\\%85321:13#979112b
85321:14&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{25}+e^{34}+e^{17}&13568\\%85321:14#979112
85321:15a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}+e^{14}&13568\\%85321:15#979112a
85321:15b&0,0,0,- e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}+e^{14}&13568\\%85321:15#979112b
85321:16&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}&23568\\%85321:16#979912
85321:17a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{46}+e^{27}+e^{35}&13568\\%85321:17#979928a
85321:17b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{46}+e^{27}+e^{35}&13568\\%85321:17#979928b
85321:18&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{35}+e^{17}+e^{46}&13568\\%85321:18#979928
85321:19&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{23}+e^{46}&24568\\%85321:19#982713
85321:20&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{17}&24568\\%85321:20#983544
85321:21&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16}&24568\\%85321:21#983544
85321:22&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14},e^{16}+e^{23},e^{25}+e^{34}+e^{17}&13568\\%85321:22#983993
85321:23&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{46}+e^{27}+e^{15}&13568\\%85321:23#984008
85321:24&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{46}+e^{27}&24568\\%85321:24#984312
85321:25&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{17}+e^{46}&24568\\%85321:25#984312
85321:26a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{35}&13568\\%85321:26#984809a
85321:26b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{35}&13568\\%85321:26#984809b
85321:27a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{15}&13568\\%85321:27#988889a
85321:27b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{15}&13568\\%85321:27#988889b
85321:28&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{35}+e^{17}&13568\\%85321:28#988952
85321:29a&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{35}+e^{16}&13568\\%85321:29#988952a
85321:29b&0,0,0,- e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{35}+e^{16}&13568\\%85321:29#988952b
85321:30a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{46}+e^{27}+e^{35}&13568\\%85321:30#989720a
85321:30b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{16},e^{46}+e^{27}+e^{35}&13568\\%85321:30#989720b
85321:31&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{35}+e^{17}+e^{46}&13568\\%85321:31#989720
85321:32&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{17}+e^{23}+e^{46}&24568\\%85321:32#992505
85321:33&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{16},e^{36}+e^{17}&23468\\%85321:33#993368
85321:34&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{46}+e^{27}+e^{15}&13568\\%85321:34#993800
85321:36&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{17}+e^{46}&12468\\%85321:36#1000696
85321:39&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{35}+e^{17}+e^{46}&12468\\%85321:39#1005832
85321:40&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{16},e^{24}+e^{36}+e^{17}&23468\\%85321:40#1006424
85321:42&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{25}+e^{34}-2 e^{16},e^{17}+e^{45}&12468\\%85321:42#1006969
85321:43&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{17}+e^{23}+e^{46}&12468\\%85321:43#1009144
85321:45&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{36}+e^{17}+e^{45}&12468\\%85321:45#1011049
85321:46&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34}+e^{16},e^{36}+e^{17}+e^{45}&12468\\%85321:46#1011544
85321:47&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{25}+e^{34}+e^{16},e^{46}+e^{27}&12468\\%85321:47#1011625
85321:48&0,0,0,e^{12}, {(-1+a_3)} e^{13},e^{23}+ e^{14} a_3, {(-2+a_3)} e^{16}+e^{25}+e^{34},e^{36}+e^{17}+e^{45}&12468\\%85321:48#1016761
85321:49a&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{25}+e^{34}+e^{16},e^{46}+e^{27}+e^{35}&12468\\%85321:49#1016761a
85321:49b&0,0,0,- e^{12},-2  e^{13},-e^{14}-e^{23},e^{25}+e^{34}+e^{16},e^{46}+e^{27}+e^{35}&12468\\%85321:49#1016761b
85321:50&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{25}+e^{34}+e^{16},e^{46}+e^{27}+e^{15}&12468\\%85321:50#1020601
\multicolumn{3}{c}{Type: $2123$}\\
8653:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{24}+e^{15}&3568\\%8653:1#45871
\multicolumn{3}{c}{Type: $3122$}\\
8542:1&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}&3568\\%8542:1#44233
8542:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26}&2568\\%8542:2#44762
8542:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16}&3568\\%8542:3#45052
8542:4&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26}&2568\\%8542:4#45275
8542:5&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16}&2568\\%8542:5#45581
8542:6&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34}&2468\\%8542:6#45642
8542:7a&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{26}+e^{15}&3568\\%8542:7#45871a
8542:7b&0,0,0,e^{12},- e^{14},e^{24},e^{25}-e^{16},e^{26}+e^{15}&3568\\%8542:7#45871b
8542:8&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16}&2468\\%8542:8#45885
8542:9&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{26}+e^{34}&2468\\%8542:9#46170
8542:10&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{16}&2468\\%8542:10#46413
8542:11&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{26}+e^{15}&2468\\%8542:11#46494
8542:12a&0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15},e^{25}+e^{16}&2468\\%8542:12#46815a
8542:12b&0,0,0,- e^{12},e^{14}+e^{23},e^{24}-e^{13},e^{34}+e^{15},e^{25}+e^{16}&2468\\%8542:12#46815b
8542:13a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{15}&2468\\%8542:13#47091a
8542:13b&0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{25}-e^{16},e^{26}+e^{15}&2468\\%8542:13#47091b
8542:14a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{34}+e^{15}&2468\\%8542:14#47313a
8542:14b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{25}-e^{16},e^{26}+e^{34}+e^{15}&2468\\%8542:14#47313b
8542:15a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2+e^{24},e^{14}+e^{23},e^{26}+e^{15},e^{25}+e^{34}+e^{16}&2468\\%8542:15#47667a
8542:15b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2+e^{24},-e^{14}+e^{23},e^{26}-e^{15},e^{25}+e^{34}+e^{16}&2468\\%8542:15#47667b
\multicolumn{3}{c}{Type: $3221$}\\
8531:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}&3568\\%8531:1#39592
8531:2&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}&3568\\%8531:2#39592
8531:3&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}&2468\\%8531:3#39864
8531:4&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}&2468\\%8531:4#39864
8531:5&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}&3568\\%8531:5#39865
8531:6&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&2468\\%8531:6#40104
8531:7&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}&2468\\%8531:7#40104
8531:8&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23}&3568\\%8531:8#40105
8531:9&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}&2468\\%8531:9#40392
8531:10&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}&2468\\%8531:10#40392
8531:11&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23}&2468\\%8531:11#40392
8531:12a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&2468\\%8531:12#40425a
8531:12b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&2468\\%8531:12#40425b
8531:13&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}&2468\\%8531:13#40425
8531:14&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26}&2468\\%8531:14#40425
8531:15&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}&2468\\%8531:15#40425
8531:16&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16}&2468\\%8531:16#40425
8531:17&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}&2468\\%8531:17#40425
8531:18&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{15}&2468\\%8531:18#40425
8531:19&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&2468\\%8531:19#40632
8531:20&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}&2468\\%8531:20#40665
8531:21&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}+e^{16}&2468\\%8531:21#40680
8531:22&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35}&2468\\%8531:22#40680
8531:23&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{16}&2468\\%8531:23#40680
8531:24&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14}&2468\\%8531:24#40680
8531:25a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16}&2468\\%8531:25#40713a
8531:25b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16}&2468\\%8531:25#40713b
8531:26a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}&2468\\%8531:26#40713a
8531:26b&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}&2468\\%8531:26#40713b
8531:27&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35},e^{25}+e^{16}&2468\\%8531:27#40746
8531:28&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{16}&2468\\%8531:28#40746
8531:29&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}&2468\\%8531:29#40746
8531:30&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{35},e^{34}+e^{16}&2468\\%8531:30#40761
8531:31&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15}&2468\\%8531:31#40920
8531:32&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{16}&2468\\%8531:32#40920
8531:33&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14}&2468\\%8531:33#40920
8531:34a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&2468\\%8531:34#40953a
8531:34b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&2468\\%8531:34#40953b
8531:35&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23}&2468\\%8531:35#40953
8531:36&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35}&2468\\%8531:36#40968
8531:37&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{16}&2468\\%8531:37#40986
8531:38&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{35}+e^{16}&2468\\%8531:38#40986
8531:39&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26}+e^{15}&2468\\%8531:39#40986
8531:40&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{15}&2468\\%8531:40#40986
8531:41&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{34}+e^{16}&3468\\%8531:41#41000
8531:42&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{34}+e^{16}&2468\\%8531:42#41001
8531:43&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:43#41001
8531:44a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23}&2468\\%8531:44#41193a
8531:44b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23}&2468\\%8531:44#41193b
8531:45&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{15}&2468\\%8531:45#41208
8531:46&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16}&2468\\%8531:46#41208
8531:47&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{14}&2468\\%8531:47#41208
8531:48&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16}&2468\\%8531:48#41241
8531:49a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}+e^{16}&2468\\%8531:49#41241a
8531:49b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}+e^{16}&2468\\%8531:49#41241b
8531:50&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}+e^{16}&2468\\%8531:50#41241
8531:51&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}+e^{14}&2468\\%8531:51#41241
8531:52&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{16}&2468\\%8531:52#41241
8531:53&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{14}&2468\\%8531:53#41241
8531:54a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16}&2468\\%8531:54#41307a
8531:54b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16}&2468\\%8531:54#41307b
8531:55&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14}+e^{23},e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:55#41322
8531:56a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{34}+e^{16}&2468\\%8531:56#41322a
8531:56b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{34}+e^{16}&2468\\%8531:56#41322b
8531:57&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}+e^{16}&2468\\%8531:57#41496
8531:58a&0,0,0,e^{12}, e^{13} a_1,e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16}&2468\\%8531:58#41529a
8531:58b&0,0,0,- e^{12}, e^{13} a_1,e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16}&2468\\%8531:58#41529b
8531:59&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}+e^{16}&2468\\%8531:59#41529
8531:60a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}+e^{14}&2468\\%8531:60#41529a
8531:60b&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}+e^{14}&2468\\%8531:60#41529b
8531:61&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16}&2468\\%8531:61#41547
8531:62&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{14}+e^{23},e^{15},e^{25}+e^{34}+e^{16}&2468\\%8531:62#41562
8531:63&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{34}+e^{16}&2468\\%8531:63#41562
8531:64a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:64#41562a
8531:64b&0,0,0,e^{12},e^{13},e^{14},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:64#41562b
8531:65a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}+e^{16}&2468\\%8531:65#41562a
8531:65b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}+e^{16}&2468\\%8531:65#41562b
8531:66&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}+e^{14}&2468\\%8531:66#41562
8531:67&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&2468\\%8531:67#41802
8531:68&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{14}+e^{23},e^{24},e^{25}+e^{34}+e^{16}&2468\\%8531:68#41817
8531:69a&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:69#41883a
8531:69b&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{14}+e^{23},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&2468\\%8531:69#41883b
8531:70&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&2468\\%8531:70#42123
8531:71a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16}&2568\\%8531:71#44507a
8531:71b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16}&2568\\%8531:71#44507b
8531:72&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17}&2568\\%8531:72#44507
8531:73&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16}&2468\\%8531:73#45339
8531:74a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}+e^{35}+e^{16}&1468\\%8531:74#45595a
8531:74b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{35}+e^{16}&1468\\%8531:74#45595b
8531:75&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{35}+e^{17}&1468\\%8531:75#45595
8531:76a&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{34}+e^{17}&2468\\%8531:76#45915a
8531:76b&0,0,0,- e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{26}+e^{34}+e^{17}&2468\\%8531:76#45915b
8531:77&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{35}+e^{16}&1468\\%8531:77#45916
8531:87&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17}&1358\\%8531:87#65226
8531:88&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{37}+e^{26}&1358\\%8531:88#65226
8531:89&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{17}&1358\\%8531:89#65838
8531:90&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}&1358\\%8531:90#65838
8531:91&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{37}+e^{16}&1358\\%8531:91#66042
8531:92&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{37}+e^{26}+e^{14}&1358\\%8531:92#66042
8531:93&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{36}+e^{27}+e^{45}&1358\\%8531:93#66090
8531:94&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{26}+e^{17}&1358\\%8531:94#66414
8531:95a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}&1358\\%8531:95#66450a
8531:95b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}&1358\\%8531:95#66450b
8531:96&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&1358\\%8531:96#66618
8531:97&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}+e^{14}&1358\\%8531:97#66654
8531:98&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{35}+e^{17}&1358\\%8531:98#66654
8531:99&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}+e^{15}&1358\\%8531:99#66654
8531:100&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{45}+e^{36}+e^{27}&1358\\%8531:100#66666
8531:101&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{45}+e^{36}+e^{27}&1358\\%8531:101#66702
8531:103&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{36}+e^{17}+e^{45}&1358\\%8531:103#66702
8531:104&0,0,0, a_1 e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{26}+e^{35}+e^{17}&1358\\%8531:104#67230
8531:105a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}+e^{14}&1358\\%8531:105#67266a
8531:105b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}+e^{14}&1358\\%8531:105#67266b
8531:106a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{27}+e^{14}&1358\\%8531:106#67266a
8531:106b&0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{36}+e^{27}+e^{14}&1358\\%8531:106#67266b
8531:107&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{45}+e^{36}+e^{27}&1358\\%8531:107#67278
8531:108&0,0,0,e^{12},e^{13},2 e^{14}+e^{23},e^{25}+e^{34},e^{36}+e^{17}+e^{45}&1358\\%8531:108#67278
8531:109&0,0,0,- e^{12},- e^{13},e^{24}+2 e^{15},e^{25}+e^{34},e^{45}+e^{26}+e^{17}&1358\\%8531:109#67314
8531:110&0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{45}+e^{37}+e^{26}&1358\\%8531:110#67314
\multicolumn{3}{c}{Type: $3311$}\\
8521:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}&3568\\%8521:1#39289
8521:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{17}&3568\\%8521:2#40105
8521:3&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{17}&2468\\%8521:3#40392
8521:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}&2468\\%8521:4#40392
8521:5&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15}&2468\\%8521:5#40632
8521:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}+e^{17}&2468\\%8521:6#41208a
8521:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}+e^{17}&2468\\%8521:6#41208b
8521:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}+e^{17}&2468\\%8521:7#41208
8521:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}+e^{14}&2468\\%8521:8#41208
8521:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}+e^{17}&1468\\%8521:9#41209
8521:12&0,0,0,e^{12},- e^{13},e^{23},e^{25}+e^{34}-2 e^{16},e^{17}+e^{45}&1258\\%8521:12#70543
8521:13&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{25}+e^{34}+e^{16},e^{27}+e^{15}+e^{46}&1258\\%8521:13#71359
\multicolumn{3}{c}{Type: $323$}\\
853:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}&358\\%853:1#2267
853:2&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}&358\\%853:2#2267
853:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23}&358\\%853:3#2315
853:4&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}&358\\%853:4#2315
853:5&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35}&358\\%853:5#2315
853:6&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}&358\\%853:6#2318
853:7a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&358\\%853:7#2318a
853:7b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&358\\%853:7#2318b
853:8&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&358\\%853:8#2318
853:9&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14}&358\\%853:9#2318
853:10&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}&358\\%853:10#2318
853:11&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34}&358\\%853:11#2318
853:12&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34}&358\\%853:12#2366
853:13a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}&358\\%853:13#2366a
853:13b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}&358\\%853:13#2366b
853:14&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}&358\\%853:14#2366
853:15&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}+e^{14}&358\\%853:15#2366
853:16&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34}&358\\%853:16#2366
853:17&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}&358\\%853:17#2369
853:18a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}&358\\%853:18#2369a
853:18b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}&358\\%853:18#2369b
853:19&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34}&358\\%853:19#2369
853:20&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}&358\\%853:20#2417
853:21a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{24}+e^{35}&358\\%853:21#2417a
853:21b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},-e^{25}+e^{34},e^{24}+e^{35}&358\\%853:21#2417b
853:22&0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{25}+e^{34}&358\\%853:22#2420
\multicolumn{3}{c}{Type: $332$}\\
852:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}&468\\%852:1#1467
852:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}&358\\%852:2#2249
852:3&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}&358\\%852:3#2249
852:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}&358\\%852:4#2249
852:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15}&358\\%852:5#2300
852:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&358\\%852:6#2300a
852:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&358\\%852:6#2300b
852:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}&358\\%852:7#2300
852:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14}&358\\%852:8#2300
852:9&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34}&358\\%852:9#2300
852:10&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{35}+e^{14}&358\\%852:10#2351
852:11&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{34}&358\\%852:11#2351
852:12a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35}&358\\%852:12#2351a
852:12b&0,0,0,- e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{24}+e^{35}&358\\%852:12#2351b
852:13a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15}&258\\%852:13#2556a
852:13b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15}&258\\%852:13#2556b
852:14&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16}&258\\%852:14#2556
852:15&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15}&258\\%852:15#2556
852:16&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}&258\\%852:16#2556
852:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{36}+e^{15}&258\\%852:17#2607
852:18&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{25}+e^{34}+e^{16}&258\\%852:18#2607
852:19&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{26}+e^{14}&258\\%852:19#2607
852:20a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14}&258\\%852:20#2607a
852:20b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14}&258\\%852:20#2607b
852:21&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{34}+e^{16}&258\\%852:21#2607
852:22&0,0,0,- e^{12},e^{13},e^{23},e^{35}+e^{14},e^{34}+e^{16}&258\\%852:22#2607
852:23&0,0,0,e^{12}, a_1 e^{13},e^{23},e^{35}+e^{14},e^{24}+e^{36}&258\\%852:23#2607
852:24a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&258\\%852:24#2607a
852:24b&0,0,0,e^{12},- e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&258\\%852:24#2607b
852:24c&0,0,0,- e^{12},- e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&258\\%852:24#2607c
852:25a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14}&258\\%852:25#2607a
852:25b&0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14}&258\\%852:25#2607b
852:26&0,0,0, a_1 e^{12},e^{13},e^{23},e^{24}+e^{15},e^{26}+e^{35}+e^{14}&258\\%852:26#2658
852:27&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&258\\%852:27#2658
852:28a&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&258\\%852:28#2658a
852:28b&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&258\\%852:28#2658b
852:29&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&258\\%852:29#2658
852:30&0,0,0, a_1 e^{12}, e^{13} a_2,e^{23},e^{26}+e^{35}+e^{14},e^{24}+e^{36}+e^{15}&258\\%852:30#2709
852:31&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15}&258\\%852:31#2709
\multicolumn{3}{c}{Type: $41111$}\\
84321:1&0,0,0,0,e^{12},e^{15},e^{16},e^{17}&34568\\%84321:1#956534
84321:2&0,0,0,0,e^{12},e^{15},e^{16},e^{34}+e^{17}&14568\\%84321:2#960664
84321:3&0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{23}&24568\\%84321:3#964743
84321:4&0,0,0,0,e^{12},e^{15},e^{16},e^{25}+e^{17}&34568\\%84321:4#969590
84321:5&0,0,0,0,- e^{12},e^{15},e^{16},e^{56}+e^{27}&34568\\%84321:5#970406
84321:6&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{35}+e^{17}&23568\\%84321:6#970903
84321:7&0,0,0,0,e^{12},e^{15},e^{16},e^{25}+e^{34}+e^{17}&14568\\%84321:7#973720
84321:8&0,0,0,0,- e^{12},e^{15},e^{16},e^{34}+e^{27}+e^{56}&14568\\%84321:8#974536
84321:9&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{56}&23568\\%84321:9#975799
84321:10&0,0,0,0,- e^{12},e^{15},e^{16},e^{13}+e^{27}+e^{56}&24568\\%84321:10#978615
84321:11&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{24}+e^{35}+e^{17}&13568\\%84321:11#979112
84321:12&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{17}&34568\\%84321:12#979430
84321:13&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{34}+e^{27}+e^{56}&13568\\%84321:13#979928
84321:14&0,0,0,0,- e^{12},e^{15},e^{25}+e^{16},e^{27}+e^{56}&34568\\%84321:14#980198
84321:15&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&14568\\%84321:15#983560
84321:16&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{13}+e^{27}+e^{56}&23568\\%84321:16#984007
84321:17&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{14}+e^{56}&13568\\%84321:17#984008
84321:18&0,0,0,0,- e^{12},e^{15},e^{25}+e^{16},e^{34}+e^{27}+e^{56}&14568\\%84321:18#984328
84321:19&0,0,0,0,- e^{12},e^{15},e^{25}+e^{16},e^{13}+e^{27}+e^{56}&24568\\%84321:19#988407
84321:20&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{36}+e^{17}&23468\\%84321:20#989015
84321:22&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{24}+e^{36}+e^{17}&13468\\%84321:22#997224
84321:27&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{36}+e^{25}+e^{17}&23468\\%84321:27#1002071
84321:29&0,0,0,0,- e^{12},e^{15}+e^{23},e^{24}+e^{35}+e^{16},e^{36}+e^{17}+e^{45}&12468\\%84321:29#1003384
\multicolumn{3}{c}{Type: $4121$}\\
8431:1&0,0,0,0,e^{12},e^{15},e^{25},e^{16}&4568\\%8431:1#39318
8431:2&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}&2568\\%8431:2#39368
8431:3&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}&3568\\%8431:3#39607
8431:4&0,0,0,0,e^{12},e^{15},e^{25},e^{34}+e^{16}&2568\\%8431:4#39608
8431:5&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23}&3568\\%8431:5#39847
8431:6&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{34}+e^{16}&2568\\%8431:6#39881
8431:7&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23}&2568\\%8431:7#39881
8431:8&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23}&3568\\%8431:8#40120
8431:9&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{24}+e^{16}&2568\\%8431:9#40136
8431:10&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}&3468\\%8431:10#40727
8431:11&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{26}+e^{35}&2468\\%8431:11#40776
8431:12a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16}&3468\\%8431:12#41015a
8431:12b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16}&3468\\%8431:12#41015b
8431:13&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{35}+e^{16}&2468\\%8431:13#41016
8431:14&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}+e^{14}&2468\\%8431:14#41256
8431:15a&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{26}+e^{35}+e^{14}&2468\\%8431:15#41289a
8431:15b&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}-e^{15},e^{26}+e^{35}+e^{14}&2468\\%8431:15#41289b
8431:16&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{24}+e^{35}+e^{16}&2468\\%8431:16#41529
8431:17a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{24}+e^{35}+e^{16}&2468\\%8431:17#41544a
8431:17b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{24}+e^{35}+e^{16}&2468\\%8431:17#41544b
8431:18a&0,0,0,0,e^{12},e^{15},e^{25},e^{27}+e^{16}&3568\\%8431:18#44233a
8431:18b&0,0,0,0,e^{12},- e^{15},e^{25},e^{27}+e^{16}&3568\\%8431:18#44233b
8431:19&0,0,0,0,e^{12},e^{15},e^{25},e^{26}+e^{17}&3568\\%8431:19#44233
8431:20a&0,0,0,0,e^{12},e^{15},e^{25},e^{34}+e^{27}+e^{16}&1568\\%8431:20#44523a
8431:20b&0,0,0,0,e^{12},- e^{15},e^{25},e^{34}+e^{27}+e^{16}&1568\\%8431:20#44523b
8431:21&0,0,0,0,e^{12},e^{15},e^{25},e^{26}+e^{34}+e^{17}&1568\\%8431:21#44523
8431:22&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{17}&2468\\%8431:22#45066
8431:23&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{34}+e^{17}&1468\\%8431:23#45355
8431:24a&0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{27}+e^{16}&2468\\%8431:24#45387a
8431:24b&0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{27}+e^{16}&2468\\%8431:24#45387b
8431:25a&0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{23},e^{27}+e^{16}&2468\\%8431:25#45387a
8431:25b&0,0,0,0,e^{12},-e^{13}+e^{25},e^{15}+e^{23},e^{27}+e^{16}&2468\\%8431:25#45387b
8431:26a&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{27}+e^{35}+e^{16}&2468\\%8431:26#45642a
8431:26b&0,0,0,0,e^{12},- e^{15},e^{13}+e^{25},e^{27}+e^{35}+e^{16}&2468\\%8431:26#45642b
8431:27a&0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{34}+e^{27}+e^{16}&1468\\%8431:27#45676a
8431:27b&0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{34}+e^{27}+e^{16}&1468\\%8431:27#45676b
8431:28a&0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{26}+e^{34}+e^{17}&1468\\%8431:28#45676a
8431:28b&0,0,0,0,e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{26}+e^{34}+e^{17}&1468\\%8431:28#45676b
8431:29&0,0,0,0,e^{12},e^{13}+e^{25},e^{24}+e^{15},e^{27}+e^{16}&1368\\%8431:29#45899
8431:30a&0,0,0,0, {(-1+a_2)} e^{12},e^{15}+e^{23}, e^{13} a_2+e^{25},e^{27}+e^{35}+e^{16}&2468\\%8431:30#45963a
8431:30b&0,0,0,0, {(-1+a_2)} e^{12},-e^{15}+e^{23}, e^{13} a_2+e^{25},e^{27}+e^{35}+e^{16}&2468\\%8431:30#45963b
8431:31&0,0,0,0, a_1 e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{26}+e^{34}+e^{17}&1368\\%8431:31#46187
\multicolumn{3}{c}{Type: $4211$}\\
8421:1&0,0,0,0,e^{12},e^{34},e^{15},e^{17}&2568\\%8421:1#38792
8421:2&0,0,0,0,e^{12},e^{13},e^{15},e^{17}&3568\\%8421:2#39031
8421:3&0,0,0,0,e^{12},e^{13},e^{25},e^{27}&3568\\%8421:3#39031
8421:4&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{17}&2568\\%8421:4#39305
8421:5&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}&2568\\%8421:5#39305
8421:6&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}&2568\\%8421:6#39305
8421:7&0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}&2568\\%8421:7#39305
8421:8&0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{23}&3568\\%8421:8#39544
8421:9&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{17}&2568\\%8421:9#39560
8421:10&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14}&2568\\%8421:10#39560
8421:11a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{34}+e^{17}&2568\\%8421:11#39563a
8421:11b&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{34}+e^{17}&2568\\%8421:11#39563b
8421:12&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{17}&2568\\%8421:12#39608
8421:13&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{23}&2568\\%8421:13#39818
8421:14&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{17}&3568\\%8421:14#39847
8421:15&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15}&3568\\%8421:15#39847
8421:16&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{17}&2468\\%8421:16#40119
8421:17&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{27}&2468\\%8421:17#40119
8421:18&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}+e^{17}&2568\\%8421:18#40121
8421:19&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}+e^{15}&2568\\%8421:19#40121
8421:20&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{17}&2568\\%8421:20#40121
8421:21&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17}&2468\\%8421:21#40200
8421:22&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{16}&2468\\%8421:22#40359
8421:23&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{17}&1368\\%8421:23#40376
8421:24a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34}+e^{17}&2568\\%8421:24#40379a
8421:24b&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34}+e^{17}&2568\\%8421:24#40379b
8421:25&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{35}+e^{17}&3468\\%8421:25#40439
8421:26&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{45}+e^{17}&2468\\%8421:26#40440
8421:27&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45}&2468\\%8421:27#40440
8421:28&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}+e^{17}&1468\\%8421:28#40648
8421:29&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{27}+e^{14}&1468\\%8421:29#40648
8421:30&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}+e^{16}&1468\\%8421:30#40648
8421:31&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{17}&2468\\%8421:31#40680
8421:32&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{17}+e^{46}&1368\\%8421:32#40697
8421:33&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{35}+e^{17}&2468\\%8421:33#40713
8421:34&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{27}+e^{35}+e^{14}&2468\\%8421:34#40713
8421:35&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{17}+e^{23}&1368\\%8421:35#40904
8421:36a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{17}&2468\\%8421:36#40935a
8421:36b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{17}&2468\\%8421:36#40935b
8421:37&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{17}&2468\\%8421:37#40935
8421:38&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{27}+e^{15}&2468\\%8421:38#40935
8421:39&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{17}+e^{23}+e^{45}&2468\\%8421:39#40953
8421:40&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{35}+e^{17}&2468\\%8421:40#40968
8421:41&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&1468\\%8421:41#40969
8421:42&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{17}&1368\\%8421:42#41003
8421:43&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25}+e^{17}&1368\\%8421:43#41192
8421:44&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{46}+e^{17}+e^{23}&1368\\%8421:44#41225
8421:45&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{15}+e^{23},e^{26}+e^{35}+e^{17}&2468\\%8421:45#41256
8421:46&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46}+e^{35}+e^{17}&1368\\%8421:46#41273
8421:47&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{27}+e^{16}&1368\\%8421:47#41498
8421:48&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{46}+e^{25}+e^{17}&1368\\%8421:48#41513
8421:49&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{45}+e^{36}+e^{17}&1368\\%8421:49#41528
8421:50&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{27}+e^{45}&1368\\%8421:50#41528
8421:51&0,0,0,0,e^{12},e^{24}-e^{13},e^{34}+e^{15},e^{46}+e^{17}+e^{23}&1368\\%8421:51#41531
8421:52&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{17}&1368\\%8421:52#41753
8421:53&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{16}+e^{45}&1368\\%8421:53#41768
8421:54a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{27}+e^{16}&1368\\%8421:54#41786a
8421:54b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{27}+e^{16}&1368\\%8421:54#41786b
8421:55&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{25}+e^{17}&1368\\%8421:55#41819
8421:56&0,0,0,0, e^{12} {(-1+a_2)},e^{14}+e^{23}, a_2 e^{13}+e^{25},e^{27}+e^{35}+e^{16}&1368\\%8421:56#42074
\multicolumn{3}{c}{Type: $422$}\\
842:1&0,0,0,0,e^{12},e^{13},e^{15},e^{25}&468\\%842:1#1449
842:2&0,0,0,0,e^{12},e^{34},e^{15},e^{25}&368\\%842:2#1450
842:3&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23}&468\\%842:3#1482
842:4&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}&368\\%842:4#1483
842:5&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15}&368\\%842:5#1483
842:6&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}&368\\%842:6#1483
842:7&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}&368\\%842:7#1483
842:8&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14}&368\\%842:8#1498
842:9&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15}&368\\%842:9#1498
842:10&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34}&368\\%842:10#1501
842:11&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}&368\\%842:11#1516
842:12&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15}&368\\%842:12#1516
842:13&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{34}&368\\%842:13#1516
842:14&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25}&368\\%842:14#1516
842:15a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25}&368\\%842:15#1516a
842:15b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25}&368\\%842:15#1516b
842:16&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{14}&368\\%842:16#1516
842:17&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14}&368\\%842:17#1531
842:18a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14}&368\\%842:18#1531a
842:18b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14}&368\\%842:18#1531b
842:19&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{15}&368\\%842:19#1534
842:20&0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14}&368\\%842:20#1549
842:21&0,0,0,0,e^{12},e^{13},e^{15},e^{16}&358\\%842:21#2216
842:22&0,0,0,0,e^{12},e^{13},e^{25},e^{16}&358\\%842:22#2216
842:23&0,0,0,0,e^{12},e^{13},e^{25},e^{36}&358\\%842:23#2216
842:24&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23}&358\\%842:24#2264
842:25&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23}&358\\%842:25#2264
842:26&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16}&258\\%842:26#2265
842:27&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16}&258\\%842:27#2265
842:28&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14}&258\\%842:28#2265
842:29&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16}&258\\%842:29#2265
842:30&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}&258\\%842:30#2265
842:31&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14}&258\\%842:31#2265
842:32&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16}&258\\%842:32#2265
842:33&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}&258\\%842:33#2265
842:34&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16}&358\\%842:34#2267
842:35a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25}&358\\%842:35#2267a
842:35b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}&358\\%842:35#2267b
842:36&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}&358\\%842:36#2267
842:37&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15}&358\\%842:37#2267
842:38&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}&358\\%842:38#2267
842:39&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{16}&258\\%842:39#2298
842:40a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{14}&258\\%842:40#2298a
842:40b&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{14}&258\\%842:40#2298b
842:41&0,0,0,0, e^{12} a_1,e^{13},e^{24}+e^{15},e^{34}+e^{16}&258\\%842:41#2298
842:42&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{36}&258\\%842:42#2298
842:43a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16}&258\\%842:43#2298a
842:43b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16}&258\\%842:43#2298b
842:44&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{16}&258\\%842:44#2298
842:45&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36}&258\\%842:45#2298
842:46&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{16}&258\\%842:46#2313
842:47&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14}&258\\%842:47#2313
842:48&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{16}&258\\%842:48#2313
842:49&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36}&258\\%842:49#2313
842:50&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16}&358\\%842:50#2315
842:51a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}&358\\%842:51#2315a
842:51b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}&358\\%842:51#2315b
842:52&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{35}&358\\%842:52#2315
842:53a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14}&258\\%842:53#2316a
842:53b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14}&258\\%842:53#2316b
842:54&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{14}&258\\%842:54#2316
842:55&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}+e^{16}&258\\%842:55#2316
842:56&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}+e^{15}&258\\%842:56#2316
842:57&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14}&258\\%842:57#2316
842:58&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{16}&258\\%842:58#2316
842:59&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{15}&258\\%842:59#2316
842:60a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}&258\\%842:60#2316a
842:60b&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}&258\\%842:60#2316b
842:61&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35}&258\\%842:61#2316
842:62&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{35}&258\\%842:62#2316
842:63&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{25}+e^{16}&258\\%842:63#2316
842:64a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}&258\\%842:64#2316a
842:64b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}&258\\%842:64#2316b
842:65&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{26}+e^{35}&258\\%842:65#2316
842:66&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{36}+e^{15}&258\\%842:66#2316
842:67&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}&258\\%842:67#2316
842:68&0,0,0,0,e^{12},e^{13},e^{25}+e^{16},e^{36}+e^{15}&358\\%842:68#2318
842:69&0,0,0,0,e^{12},e^{13},e^{25}+e^{16},e^{26}+e^{35}&358\\%842:69#2318
842:70a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{36}+e^{25}&358\\%842:70#2318a
842:70b&0,0,0,0,- e^{12},e^{13},-e^{26}+e^{35},e^{36}+e^{25}&358\\%842:70#2318b
842:71a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{36}+e^{15}&258\\%842:71#2349a
842:71b&0,0,0,0,e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{36}+e^{15}&258\\%842:71#2349b
842:72a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}+e^{14}&258\\%842:72#2349a
842:72b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{36}+e^{25}+e^{14}&258\\%842:72#2349b
842:72c&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}+e^{14}&258\\%842:72#2349c
842:72d&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{36}+e^{25}+e^{14}&258\\%842:72#2349d
842:73&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{35}+e^{14}&258\\%842:73#2349
842:74&0,0,0,0, e^{12} a_1,e^{13},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&258\\%842:74#2349
842:75a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14}&258\\%842:75#2349a
842:75b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14}&258\\%842:75#2349b
842:76a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{26}+e^{35}+e^{14}&258\\%842:76#2349a
842:76b&0,0,0,0,e^{12},e^{13},e^{34}-e^{15},e^{26}+e^{35}+e^{14}&258\\%842:76#2349b
842:77&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&258\\%842:77#2349
842:78&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}+e^{14}&258\\%842:78#2349
842:79a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&258\\%842:79#2364a
842:79b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&258\\%842:79#2364b
842:80&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{35}+e^{14}&258\\%842:80#2364
842:81&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}+e^{16}&258\\%842:81#2364
842:82&0,0,0,0,e^{12},e^{13},e^{25}+e^{16},e^{24}+e^{36}+e^{15}&258\\%842:82#2367
842:83&0,0,0,0,e^{12},e^{13},e^{25}+e^{16},e^{26}+e^{35}+e^{14}&258\\%842:83#2367
842:84a&0,0,0,0,e^{12},e^{13},e^{36}+e^{25},e^{26}+e^{35}+e^{14}&258\\%842:84#2367a
842:84b&0,0,0,0,e^{12},e^{13},e^{36}-e^{25},e^{26}+e^{35}+e^{14}&258\\%842:84#2367b
842:85a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{36}+e^{25}+e^{14}&258\\%842:85#2367a
842:85b&0,0,0,0,- e^{12},e^{13},-e^{26}+e^{35},e^{36}+e^{25}+e^{14}&258\\%842:85#2367b
842:86&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{24}+e^{36}+e^{15}&258\\%842:86#2367
842:87&0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14},e^{24}+e^{36}+e^{15}&258\\%842:87#2400
842:88&0,0,0,0, e^{12} a_1,e^{13},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15}&258\\%842:88#2400
842:89&0,0,0,0,e^{12},e^{34},e^{15},e^{36}&248\\%842:89#2728
842:90&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}&248\\%842:90#2776
842:91&0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46}&248\\%842:91#2776
842:92&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25}&248\\%842:92#2779
842:93&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16}&248\\%842:93#2815
842:94&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}&248\\%842:94#2815
842:95&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46}&248\\%842:95#2824
842:96&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14}&248\\%842:96#2824
842:97&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{15}&248\\%842:97#2827
842:98&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{13}+e^{25}&248\\%842:98#2827
842:99&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{46}&248\\%842:99#2827
842:100&0,0,0,0,e^{12},e^{34},e^{36}+e^{15},e^{46}+e^{25}&248\\%842:100#2830
842:101&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{35}+e^{16}&248\\%842:101#2863
842:102&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{14}&248\\%842:102#2863
842:103&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{45}+e^{16}+e^{23}&248\\%842:103#2863
842:104&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{45}+e^{16}&248\\%842:104#2863
842:105&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16}&248\\%842:105#2863
842:106&0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{26}+e^{35}&248\\%842:106#2863
842:107&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{35}+e^{16},e^{26}+e^{45}&248\\%842:107#2869
842:108a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{46}+e^{15}+e^{23}&248\\%842:108#2875a
842:108b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{25},e^{15}+e^{23}+e^{46}&248\\%842:108#2875b
842:109&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{24}+e^{36}+e^{15}&248\\%842:109#2875
842:110&0,0,0,0,e^{12},e^{34},e^{36}+e^{15},e^{13}+e^{25}+e^{46}&248\\%842:110#2878
842:111a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{15}&248\\%842:111#2908a
842:111b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{25}-e^{16},e^{26}+e^{15}&248\\%842:111#2908b
842:112a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{26}+e^{15},e^{46}+e^{35}&248\\%842:112#2908a
842:112b&0,0,0,0,-e^{14}-e^{23},e^{24}-e^{13},e^{26}+e^{15},e^{35}+e^{46}&248\\%842:112#2908b
842:113&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{24}+e^{35}+e^{16}&248\\%842:113#2911
842:114a&0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{26}+e^{35}+e^{14}&248\\%842:114#2911a
842:114b&0,0,0,0,e^{12},e^{24}+e^{13},e^{34}-e^{15},e^{26}+e^{35}+e^{14}&248\\%842:114#2911b
842:115&0,0,0,0,- e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{16}+e^{23}+e^{45}&248\\%842:115#2911
842:116&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{35}+e^{16},e^{13}+e^{26}+e^{45}&248\\%842:116#2917
842:117&0,0,0,0,e^{12},e^{34},e^{24}+e^{36}+e^{15},e^{46}+e^{13}+e^{25}&248\\%842:117#2926
842:118a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{26}+e^{15},e^{12}+e^{35}+e^{46}&248\\%842:118#2956a
842:118b&0,0,0,0,-e^{14}-e^{23},e^{24}-e^{13},e^{26}+e^{15},e^{46}+e^{12}+e^{35}&248\\%842:118#2956b
842:119a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{26}+e^{15},e^{25}+e^{34}+e^{16}&248\\%842:119#2956a
842:119b&0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{26}-e^{15},e^{25}+e^{34}+e^{16}&248\\%842:119#2956b
842:120&0,0,0,0,- e^{12},e^{24}-e^{13},e^{16}+e^{23}+e^{45},e^{26}+e^{35}+e^{14}&248\\%842:120#2965
842:121a&0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{36}+e^{25}+e^{14},e^{46}+e^{15}+e^{23}&248\\%842:121#3004a
842:121b&0,0,0,0,e^{24}-e^{13},-e^{12}+e^{34},e^{36}+e^{25}+e^{14},e^{15}+e^{23}+e^{46}&248\\%842:121#3004b
\multicolumn{3}{c}{Type: $431$}\\
841:1&0,0,0,0,e^{12},e^{13},e^{23},e^{15}&468\\%841:1#1416
841:2&0,0,0,0,e^{12},e^{13},e^{34},e^{15}&368\\%841:2#1417
841:3&0,0,0,0,e^{12},e^{13},e^{34},e^{25}&368\\%841:3#1417
841:4&0,0,0,0,e^{12},e^{13},e^{14},e^{15}&368\\%841:4#1432
841:5&0,0,0,0,e^{12},e^{13},e^{14},e^{25}&368\\%841:5#1432
841:6&0,0,0,0,e^{12},e^{13},e^{24},e^{15}&368\\%841:6#1432
841:7&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}&368\\%841:7#1435
841:8&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15}&368\\%841:8#1450
841:9&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}&368\\%841:9#1450
841:10&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}&368\\%841:10#1450
841:11&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23}&368\\%841:11#1450
841:12&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15}&368\\%841:12#1450
841:13&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}&368\\%841:13#1450
841:14&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15}&368\\%841:14#1450
841:15&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14}&368\\%841:15#1450
841:16&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15}&368\\%841:16#1450
841:17&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14}&368\\%841:17#1465
841:18&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&368\\%841:18#1465
841:19&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&368\\%841:19#1465
841:20&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15}&368\\%841:20#1468
841:21&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&368\\%841:21#1468
841:22a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15}&368\\%841:22#1468a
841:22b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15}&368\\%841:22#1468b
841:23&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25}&368\\%841:23#1468
841:24&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15}&368\\%841:24#1483
841:25a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15}&368\\%841:25#1486a
841:25b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15}&368\\%841:25#1486b
841:26&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16}&358\\%841:26#2249
841:27a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25}&358\\%841:27#2249a
841:27b&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25}&358\\%841:27#2249b
841:28&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}&358\\%841:28#2249
841:29&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16}&258\\%841:29#2250
841:30&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16}&258\\%841:30#2250
841:31a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25}&258\\%841:31#2250a
841:31b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25}&258\\%841:31#2250b
841:32&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}&258\\%841:32#2250
841:33&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15}&258\\%841:33#2250
841:34a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25}&258\\%841:34#2250a
841:34b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25}&258\\%841:34#2250b
841:35&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&258\\%841:35#2250
841:36&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}&258\\%841:36#2283
841:37a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25}&258\\%841:37#2283a
841:37b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25}&258\\%841:37#2283b
841:38&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35}&258\\%841:38#2283
841:39&0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15}&258\\%841:39#2283
841:40a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25}+e^{14}&258\\%841:40#2283a
841:40b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25}+e^{14}&258\\%841:40#2283b
841:41&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14}&258\\%841:41#2283
841:42&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34}+e^{16}&258\\%841:42#2283
841:43a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25}+e^{14}&258\\%841:43#2298a
841:43b&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25}+e^{14}&258\\%841:43#2298b
841:44&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{36}+e^{15}&258\\%841:44#2298
841:45&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}+e^{14}&258\\%841:45#2298
841:46&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{36}+e^{15}&258\\%841:46#2316
841:47&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{37}+e^{16}&258\\%841:47#2556
841:48&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{26}+e^{35}+e^{17}&258\\%841:48#2556
841:49&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{15}&248\\%841:49#2761
841:50&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25}&248\\%841:50#2761
841:51&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{46}&248\\%841:51#2761
841:52&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{15}&248\\%841:52#2794
841:53&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{36}+e^{15}&248\\%841:53#2794
841:54&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{35}+e^{16}&248\\%841:54#2797
841:55&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{45}+e^{26}&248\\%841:55#2797
841:56&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{35}+e^{16}&248\\%841:56#2797
841:57&0,0,0,0,e^{12},e^{34},e^{13},e^{46}+e^{15}+e^{23}&248\\%841:57#2809
841:58&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{36}+e^{15}&248\\%841:58#2809
841:59a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{35}+e^{16}&248\\%841:59#2830a
841:59b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{35}+e^{16}&248\\%841:59#2830b
841:60a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{15}&248\\%841:60#2833a
841:60b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{15}&248\\%841:60#2833b
841:61a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{46}+e^{35}&248\\%841:61#2833a
841:61b&0,0,0,0,e^{14}-e^{23},e^{24}+e^{13},e^{12},e^{46}+e^{35}&248\\%841:61#2833b
841:62&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{46}+e^{15}+e^{23}&248\\%841:62#2842
841:63&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{24}+e^{35}+e^{16}&248\\%841:63#2845
841:64&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{26}+e^{35}+e^{14}&248\\%841:64#2845
841:65a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34},e^{26}+e^{15}&248\\%841:65#2866a
841:65b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34},e^{26}+e^{15}&248\\%841:65#2866b
841:65c&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},-e^{12}+e^{34},e^{26}+e^{15}&248\\%841:65#2866c
841:66a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{34}+e^{15}&248\\%841:66#2881a
841:66b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{34}+e^{15}&248\\%841:66#2881b
841:67a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25}+e^{17}&148\\%841:67#3068a
841:67b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25}+e^{17}&148\\%841:67#3068b
841:68&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}+e^{17}&148\\%841:68#3068
841:69&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{27}+e^{15}&148\\%841:69#3068
841:70a&0,0,0,0,e^{12},e^{13},e^{14},e^{47}+e^{36}+e^{25}&148\\%841:70#3068a
841:70b&0,0,0,0,e^{12},- e^{13},e^{14},e^{36}+e^{25}+e^{47}&148\\%841:70#3068b
841:71&0,0,0,0,e^{12},e^{13},e^{14},e^{47}+e^{26}+e^{35}&148\\%841:71#3068
841:72a&0,0,0,0,e^{12},e^{13},e^{24},e^{47}+e^{36}+e^{15}&148\\%841:72#3068a
841:72b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{15}+e^{47}&148\\%841:72#3068b
841:73&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{17}+e^{45}&148\\%841:73#3068
841:74&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14}+e^{23},e^{26}+e^{35}+e^{17}&148\\%841:74#3104
841:75a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{27}+e^{16}+e^{45}&148\\%841:75#3104a
841:75b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{27}+e^{16}+e^{45}&148\\%841:75#3104b
841:76&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{37}+e^{46}&148\\%841:76#3104
841:77&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{37}+e^{26}+e^{15}&148\\%841:77#3104
841:78a&0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23},e^{24}+ a_2 e^{13},e^{27}+e^{35}+e^{16}&148\\%841:78#3140a
841:78b&0,0,0,0, {(-1+a_2)} e^{12},-e^{14}+e^{23},e^{24}+ a_2 e^{13},e^{27}+e^{35}+e^{16}&148\\%841:78#3140b
841:79a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{36}+e^{15}+e^{47}&148\\%841:79#3140a
841:79b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{36}+e^{15}+e^{47}&148\\%841:79#3140b
841:79c&0,0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{36}+e^{15}+e^{47}&148\\%841:79#3140c
841:80a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{37}+e^{15}+e^{46}&148\\%841:80#3140a
841:80b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{37}+e^{15}+e^{46}&148\\%841:80#3140b
841:81a&0,0,0,0,e^{14}+e^{23}, {(1+a_2)} e^{13}+e^{24}, a_2 e^{12}+e^{34},e^{37}+e^{26}+e^{15}&148\\%841:81#3176a
841:81b&0,0,0,0,e^{14}+e^{23}, {(1+a_2)} e^{13}-e^{24}, a_2 e^{12}+e^{34},e^{37}+e^{26}+e^{15}&148\\%841:81#3176b
\multicolumn{3}{c}{Type: $44$}\\
84:1&0,0,0,0,e^{12},e^{13},e^{23},e^{14}&48\\%84:1#76
84:2&0,0,0,0,e^{12},e^{13},e^{24},e^{34}&48\\%84:2#76
84:3&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&48\\%84:3#79
84:4a&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{24}+e^{13}&48\\%84:4#82a
84:4b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{24}+e^{13}&48\\%84:4#82b
\multicolumn{3}{c}{Type: $5111$}\\
8321:1&0,0,0,0,0,e^{12},e^{16},e^{17}&4568\\%8321:1#38757
8321:2&0,0,0,0,0,e^{12},e^{16},e^{34}+e^{17}&2568\\%8321:2#39047
8321:3&0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}&3568\\%8321:3#39286
8321:4&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{17}&4568\\%8321:4#39573
8321:5&0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}+e^{45}&1568\\%8321:5#39576
8321:6&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34}+e^{17}&2568\\%8321:6#39863
8321:7&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{36}+e^{17}&3468\\%8321:7#40166
8321:8&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{45}+e^{36}+e^{17}&1468\\%8321:8#40456
8321:9&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{36}+e^{27}+e^{14}&2468\\%8321:9#40695
\multicolumn{3}{c}{Type: $512$}\\
832:1&0,0,0,0,0,e^{12},e^{16},e^{26}&568\\%832:1#1415
832:2&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}&468\\%832:2#1464
832:3&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34}&368\\%832:3#1465
832:4a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{13}+e^{26}&468\\%832:4#1497a
832:4b&0,0,0,0,0,e^{12},-e^{16}+e^{23},e^{13}+e^{26}&468\\%832:4#1497b
832:5&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{34}+e^{16}&368\\%832:5#1498
832:6&0,0,0,0,0,e^{12},e^{34}+e^{16},e^{26}+e^{35}&268\\%832:6#1499
832:7&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{26}+e^{14}&368\\%832:7#1513
832:8&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}+e^{45}&268\\%832:8#1514
832:9&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{45}+e^{16}&268\\%832:9#1514
832:10&0,0,0,0,0,e^{12},e^{34}+e^{16},e^{13}+e^{26}+e^{45}&268\\%832:10#1532
832:11a&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{45}+e^{16}+e^{23}&268\\%832:11#1547a
832:11b&0,0,0,0,0,e^{12},-e^{13}+e^{26},e^{16}+e^{23}+e^{45}&268\\%832:11#1547b
832:12&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{24}+e^{35}+e^{16}&268\\%832:12#1547
832:13&0,0,0,0,0,e^{12},e^{24}+e^{35}+e^{16},e^{13}+e^{26}+e^{45}&268\\%832:13#1565
\multicolumn{3}{c}{Type: $521$}\\
831:1&0,0,0,0,0,e^{12},e^{13},e^{16}&468\\%831:1#1398
831:2&0,0,0,0,0,e^{12},e^{13},e^{26}&468\\%831:2#1398
831:3&0,0,0,0,0,e^{12},e^{34},e^{16}&368\\%831:3#1399
831:4&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}&468\\%831:4#1431
831:5&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16}&368\\%831:5#1432
831:6&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34}&368\\%831:6#1432
831:7&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}&368\\%831:7#1432
831:8&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}&368\\%831:8#1432
831:9&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16}&268\\%831:9#1433
831:10&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}&268\\%831:10#1433
831:11&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}&268\\%831:11#1433
831:12&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14}&368\\%831:12#1447
831:13&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16}&368\\%831:13#1447
831:14&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}&268\\%831:14#1448
831:15&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26}&268\\%831:15#1448
831:16&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15}&268\\%831:16#1448
831:17&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{16}&368\\%831:17#1450
831:18&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{34}+e^{16}&268\\%831:18#1451
831:19&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}+e^{34}&268\\%831:19#1451
831:20&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26}&368\\%831:20#1465
831:21&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{16}&268\\%831:21#1466
831:22&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{35}+e^{16}&268\\%831:22#1466
831:23&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13}+e^{26}&268\\%831:23#1466
831:24&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26}&268\\%831:24#1466
831:25&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{23}&268\\%831:25#1466
831:26&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{23}&268\\%831:26#1466
831:27&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14}&268\\%831:27#1481
831:28&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45}&268\\%831:28#1481
831:29&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}+e^{16}&268\\%831:29#1481
831:30&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15}&268\\%831:30#1481
831:31a&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}+e^{35}+e^{14}&268\\%831:31#1484a
831:31b&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{26}+e^{35}+e^{14}&268\\%831:31#1484b
831:32&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{24}+e^{35}+e^{16}&268\\%831:32#1484
831:33&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{35}+e^{14}&268\\%831:33#1499
831:34&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{34}+e^{15}&268\\%831:34#1499
831:35&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{17}&358\\%831:35#2216
831:36a&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{26}&358\\%831:36#2216a
831:36b&0,0,0,0,0,- e^{12},e^{13},e^{37}+e^{26}&358\\%831:36#2216b
831:37&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27}&358\\%831:37#2216
831:38a&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{26}+e^{14}&258\\%831:38#2265a
831:38b&0,0,0,0,0,- e^{12},e^{13},e^{37}+e^{26}+e^{14}&258\\%831:38#2265b
831:39&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{37}+e^{16}&258\\%831:39#2265
831:40&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27}+e^{14}&258\\%831:40#2265
831:41&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{17}+e^{45}&158\\%831:41#2266
831:42a&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{37}+e^{26}&158\\%831:42#2266a
831:42b&0,0,0,0,0,- e^{12},e^{13},e^{37}+e^{26}+e^{45}&158\\%831:42#2266b
831:43&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{36}+e^{27}&158\\%831:43#2266
831:44&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{16}&248\\%831:44#2728
831:45&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{36}+e^{17}&248\\%831:45#2764
831:46&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{47}&248\\%831:46#2776
831:47&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{26}+e^{15}&148\\%831:47#2777
831:48a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{27}+e^{16}&248\\%831:48#2800a
831:48b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{27}+e^{16}&248\\%831:48#2800b
831:49&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{36}+e^{27}+e^{14}&248\\%831:49#2812
831:50&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{36}+e^{27}+e^{15}&148\\%831:50#2813
831:51&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{46}+e^{35}+e^{17}&148\\%831:51#2813
831:52a&0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{47}+e^{16}+e^{23}&248\\%831:52#2848a
831:52b&0,0,0,0,0,e^{24}-e^{13},-e^{12}+e^{34},e^{47}+e^{16}+e^{23}&248\\%831:52#2848b
831:53a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}+e^{15}&148\\%831:53#2849a
831:53b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}+e^{15}&148\\%831:53#2849b
831:54a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{36}+e^{27}+e^{15}&148\\%831:54#2849a
831:54b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{36}+e^{27}+e^{15}&148\\%831:54#2849b
831:55&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{27}+e^{16}&138\\%831:55#3312
831:56&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35},e^{37}+e^{26}+e^{14}&138\\%831:56#3360
831:57&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{27}+e^{16}+e^{45}&138\\%831:57#3360
\multicolumn{3}{c}{Type: $53$}\\
83:1&0,0,0,0,0,e^{12},e^{13},e^{23}&58\\%83:1#57
83:2&0,0,0,0,0,e^{12},e^{13},e^{14}&48\\%83:2#73
83:3&0,0,0,0,0,e^{12},e^{13},e^{24}&48\\%83:3#73
83:4&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23}&48\\%83:4#76
83:5&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13}&48\\%83:5#76
83:6a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13}&48\\%83:6#79a
83:6b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13}&48\\%83:6#79b
83:7a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34}&48\\%83:7#82a
83:7b&0,0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{12}+e^{34}&48\\%83:7#82b
83:8&0,0,0,0,0,e^{12},e^{13},e^{45}&38\\%83:8#89
83:9&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14}&38\\%83:9#92
83:10&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23}&38\\%83:10#92
83:11&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}&38\\%83:11#92
83:12&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25}&38\\%83:12#92
83:13&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}&38\\%83:13#95
83:14&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13}&38\\%83:14#95
83:15&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15}&38\\%83:15#95
83:16a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15}&38\\%83:16#95a
83:16b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15}&38\\%83:16#95b
83:17&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23}&38\\%83:17#95
83:18a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35}&38\\%83:18#98a
83:18b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35}&38\\%83:18#98b
83:19&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{45}&38\\%83:19#98
83:20&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14}&38\\%83:20#98
\multicolumn{3}{c}{Type: $611$}\\
821:1&0,0,0,0,0,0,e^{12},e^{17}&568\\%821:1#1364
821:2&0,0,0,0,0,0,e^{12},e^{13}+e^{27}&468\\%821:2#1413
821:3&0,0,0,0,0,0,e^{12},e^{34}+e^{17}&368\\%821:3#1414
821:4&0,0,0,0,0,0,e^{12},e^{45}+e^{13}+e^{27}&268\\%821:4#1463
821:5&0,0,0,0,0,0,e^{12},e^{34}+e^{17}+e^{56}&168\\%821:5#1464
\multicolumn{3}{c}{Type: $62$}\\
82:1&0,0,0,0,0,0,e^{12},e^{13}&58\\%82:1#54
82:2&0,0,0,0,0,0,e^{12},e^{34}&48\\%82:2#70
82:3&0,0,0,0,0,0,e^{12},e^{24}+e^{13}&48\\%82:3#73
82:4a&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34}&48\\%82:4#76a
82:4b&0,0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34}&48\\%82:4#76b
82:5&0,0,0,0,0,0,e^{12},e^{13}+e^{45}&38\\%82:5#89
82:6&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35}&38\\%82:6#92
82:7&0,0,0,0,0,0,e^{12},e^{34}+e^{56}&28\\%82:7#105
82:8&0,0,0,0,0,0,e^{12},e^{56}+e^{24}+e^{13}&28\\%82:8#108
82:9&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{56}&28\\%82:9#108
82:10&0,0,0,0,0,0,e^{24}+e^{13},e^{26}+e^{15}&28\\%82:10#108
82:11a&0,0,0,0,0,0,e^{12}+e^{34},e^{24}+e^{13}+e^{56}&28\\%82:11#111a
82:11b&0,0,0,0,0,0,-e^{12}+e^{34},e^{56}+e^{24}+e^{13}&28\\%82:11#111b
82:12&0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{25}+e^{46}&28\\%82:12#111
82:13&0,0,0,0,0,0,e^{46}+e^{13}+e^{25},e^{56}+e^{12}+e^{34}&28\\%82:13#114
\multicolumn{3}{c}{Type: $71$}\\
81:1&0,0,0,0,0,0,0,e^{12}&68\\%81:1#35
81:2&0,0,0,0,0,0,0,e^{12}+e^{34}&48\\%81:2#70
81:3&0,0,0,0,0,0,0,e^{12}+e^{34}+e^{56}&28\\%81:3#105
\multicolumn{3}{c}{Type: $8$}\\
8:1&0,0,0,0,0,0,0,0&8\\%8:1#-1
\end{longtable}
}
\end{footnotesize}


\newpage

\section{Table~\ref{TableNiceDim9} 9-dimensional nice nilpotent Lie algebras}
%\newgeometry{left=5mm, right=5mm}    % use whatever margins you want for left, right, top and bottom.
%File txtdim9.ok of 19/03/2018
\FloatBarrier
\begin{footnotesize}
{\setlength{\tabcolsep}{1pt} 
\begin{longtable}[htpc]{>{\ttfamily}c C<{\!} >{\!}C}
\caption{9-dimensional nice nilpotent Lie algebras\label{TableNiceDim9}}\\
\toprule
\textnormal{Name} & \g & \text{UCS Dim.} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g & \text{UCS Dim.} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\multicolumn{3}{c}{Type: $21111111$}\\
97654321:1&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17},e^{18}&12345679\\%97654321:1#1072548777
97654321:2&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17},e^{23}+e^{18}&12345679\\%97654321:2#1126026153
97654321:3&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23},e^{18}+e^{24}&12345679\\%97654321:3#1166330793
97654321:4&0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{17},e^{34}+e^{18}+e^{25}&12345679\\%97654321:4#1183054761
97654321:5&0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{24},e^{18}+e^{25}&12345679\\%97654321:5#1204718505
97654321:6&0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{24}+e^{17},e^{18}+e^{34}&12345679\\%97654321:6#1207851945
97654321:8&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{17},e^{18}+e^{27}+e^{45}+e^{36}&12345679\\%97654321:8#1240097241
97654321:9&0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25},e^{18}+e^{26}&12345679\\%97654321:9#1246256553
97654321:12&0,0, e^{12} a_1,e^{13},- e^{14} {(-1+a_1)},e^{15},e^{23}+e^{16},e^{24}+e^{17},e^{34}+e^{25}+e^{18}&12345679\\%97654321:12#1261538217
97654321:13&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{16},e^{17}+e^{25}+e^{34},e^{35}+e^{18}+e^{26}&12345679\\%97654321:13#1265947305
97654321:15&0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},2 e^{17}+e^{34}+e^{25},e^{18}+e^{35}&12345679\\%97654321:15#1288673961
97654321:16&0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26},e^{18}+e^{27}&12345679\\%97654321:16#1288893497
97654321:21&0,0,e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{34},e^{18}+e^{35}+e^{26}&12345679\\%97654321:21#1305438633
97654321:24&0,0,e^{12},3  e^{13},- e^{14},-2  e^{15},e^{16}+e^{34}+e^{25},-e^{17}+e^{26}+e^{35},e^{18}+e^{36}+e^{45}&12345679\\%97654321:24#1331516729
97654321:25&0,0, {(-1+a_5)} e^{12},e^{13},e^{14},e^{23}- {(-2+a_5)} e^{15},e^{24}+e^{16}, e^{17} a_5+e^{34}+e^{25},e^{35}+e^{26}+e^{18}&12345679\\%97654321:25#1345703337
97654321:31&0,0,e^{12},e^{13},e^{14}-e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{17}+e^{35}+e^{26},e^{18}+e^{27}+e^{45}&12345679\\%97654321:31#1378504169
97654321:40&0,0,e^{12},\frac{1}{2}  e^{13},\frac{3}{2} e^{14}+e^{23},\frac{1}{2} e^{15}+e^{24},\frac{5}{2} e^{16}+e^{34}+e^{25},\frac{3}{2} e^{17}+e^{35}+e^{26},e^{18}+e^{36}+e^{45}&12345679\\%97654321:40#1422205961
%\multirow{3}{*}{97654321:41(*)}&\multicolumn{1}{L}{0,0, {(-1+a_2)} e^{12}, a_2 e^{13}, e^{23} a_6+e^{14}, {(1+a_6)} e^{24}- {(-1+a_2)} e^{15}},&\multirow{3}{*}{$12345679$}\\*%97654321:41#1437716713
%&\multicolumn{1}{R}{e^{34}- e^{16} {(-2+a_2)},e^{35}+e^{17}+e^{26},e^{36}+e^{45}+e^{27}+e^{18}} &\\*
%&d^2=0 when {-3+a2*a6+2*a2-2*a6,2*a2*a6+a2-a6}&\\% No solution d^2
97654321:42&0,0,e^{12},\frac{3}{5}  e^{13},e^{14}-3 e^{23},\frac{2}{5} e^{15}-2 e^{24},-e^{16}+e^{34}+e^{25},e^{17}+e^{35},e^{18}+e^{27}+e^{36}+e^{45}&12345679\\%97654321:42#1438065145
\multirow{3}{*}{97654321:43(*)}&\multicolumn{1}{L}{0,0,- {\frac{2 (a_8-1) a_8}{(a_8+2) (2 a_8-1)}} e^{12},\frac{a_8-1}{2 a_8-1} e^{13},\frac{3 a_8^2}{(a_8+2) (2 a_8-1)} e^{14}+{(-1+a_8)}e^{23},\frac{a_8}{2 a_8-1} e^{15}+a_8 e^{24},} &\multirow{3}{*}{$12345679$}\\*%97654321:43#1480015929 
&\multicolumn{1}{R}{\frac{5 a_8-2}{2 a_8^2+3a_8-2}e^{16}+e^{34}+e^{25},\frac{3 a_8^2}{(a_8+2) (2 a_8-1)} e^{17}+e^{35}+e^{26},e^{18}+e^{27}+e^{36}+e^{45}}&\\
%\multirow{3}{*}{97654321:43(*)}&\multicolumn{1}{L}{0,0,- {(-1+a_5)} e^{12}, e^{13} a_2,- {(-2+a_5+a_2)} e^{14}+ e^{23} {(-1+a_8)},- {(-1+a_2)} e^{15}+ a_8 e^{24},} &\multirow{3}{*}{$12345679$}\\*%97654321:43#1480015929 
%&\multicolumn{1}{R}{e^{16} a_5+e^{34}+e^{25},- {(-2+a_5+a_2)} e^{17}+e^{35}+e^{26},e^{18}+e^{27}+e^{36}+e^{45}}&\\*
%&d^2=0 \text{ when }\quad \{1 +2a_8a_2-a_8-a_2=0,\ 3-a_8a_5-2a_5-a_2=0\}&\\
\multicolumn{3}{c}{Type: $2111112$}\\
9765432:1&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{17},e^{27}+e^{45}+e^{36}&2345679\\%9765432:1#477922299
9765432:2&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23},e^{45}+e^{36}+e^{27}&2345679\\%9765432:2#481264635
9765432:4&0,0,- e^{12},e^{13},e^{14},- e^{15},e^{16}+e^{23},e^{17}+e^{24},e^{27}+e^{36}+e^{45}&2345679\\%9765432:4#483992571
9765432:5&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{17}+e^{34}+e^{25},e^{27}+e^{45}+e^{36}&2345679\\%9765432:5#484828923
9765432:6&0,0,- e^{12},e^{13},e^{14},e^{23}-e^{15},e^{24}+e^{16},e^{17}+e^{25},e^{36}+e^{45}+e^{27}&2345679\\%9765432:6#486614523
9765432:7&0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{24}-e^{16},e^{34}+e^{17},e^{36}+e^{27}+e^{45}&2345679\\%9765432:7#486810363
9765432:12&0,0,- e^{12} a_1, e^{13} a_1, e^{14} {(1+a_1)},e^{23}- e^{15} a_1,e^{24}+ e^{16} a_1,e^{17}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}&2345679\\%9765432:12#490165755
9765432:16(*)&0,0,- \frac{2}{3} e^{12},-\frac{5}{3} e^{13}, -\frac{1}{2} e^{23}+e^{14},\frac{5}{3} e^{15}+ \frac12 e^{24},
\frac23 e^{16}+e^{25}+e^{34},e^{26}+e^{17}+e^{35},e^{45}+e^{27}+e^{36} &2345679\\%9765432:16#496260011 %&d^2=0 when {2-a7*a2+a7-a2,-2*a7*a2+a2} gives a2 -> 5/3, a7 -> 1/2
\multicolumn{3}{c}{Type: $2111211$}\\
9765421:1&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16},e^{18}&2345679\\%9765421:1#472063929
9765421:2&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16},e^{23}+e^{18}&2345679\\%9765421:2#475406265
9765421:3&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23},e^{18}+e^{24}&2345679\\%9765421:3#477925305
9765421:6&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{34}+e^{25},e^{16},e^{28}+e^{45}+e^{36}&2345679\\%9765421:6#479180265
9765421:9&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{25}+e^{34},e^{23}+e^{16},e^{45}+e^{28}+e^{36}&2345679\\%9765421:9#481687017
9765421:13&0,0,- e^{12},e^{13},e^{14},e^{23}-e^{15},e^{25}+e^{34},e^{24}+e^{16},e^{36}+e^{45}+e^{28}&2345679\\%9765421:13#484294377
9765421:16&0,0,- e^{12},e^{13},e^{14},e^{25}+e^{34},2  e^{15},e^{35}+e^{27}+e^{16},e^{36}+e^{28}&1245679\\%9765421:16#514739405
9765421:18&0,0,- e^{12},e^{13},e^{14},e^{25}+e^{34},e^{23}+2 e^{15},e^{35}+e^{27}+e^{16},e^{36}+e^{28}&1245679\\%9765421:18#517128653
9765421:19&0,0,e^{12},3  e^{13},- e^{14},-2  e^{15},e^{34}+e^{25},e^{26}+e^{35}-e^{17},e^{36}+e^{45}+e^{18}&1245679\\%9765421:19#518081741
9765421:20&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34},e^{35}+e^{17}+e^{26},e^{37}+e^{16}+e^{28}&1245679\\%9765421:20#518094845
9765421:21&0,0,- e^{12},2  e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{24}+2 e^{15},e^{35}+e^{27}+e^{16},e^{36}+e^{28}&1245679\\%9765421:21#519768781
9765421:22&0,0,e^{12},3  e^{13},- e^{14},-2 e^{15}+e^{23},e^{34}+e^{25},e^{26}+e^{35}-e^{17},e^{36}+e^{45}+e^{18}&1245679\\%9765421:22#520614349
9765421:25&0,0,e^{12},3  e^{13},-e^{14}-\frac{3}{5} e^{23},-2 e^{15}+\frac{2}{5} e^{24},e^{34}+e^{25},e^{26}+e^{35}-e^{17},e^{27}+e^{36}+e^{45}+e^{18}&1245679\\%9765421:25#527111933
\multicolumn{3}{c}{Type: $2121111$}\\
9764321:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17},e^{18}&2345679\\%9764321:1#469678761
9764321:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17},e^{25}+e^{18}&1345679\\%9764321:2#471989161
9764321:3a&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{25}+e^{17},e^{18}+e^{35}&1245679\\%9764321:3#473722793a
9764321:3b&0,0,e^{12},- e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25},e^{18}+e^{35}&1245679\\%9764321:3#473722793b
9764321:4&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{17},e^{18}+e^{26}+e^{34}&2345679\\%9764321:4#476585385
9764321:5&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{17},e^{28}+e^{37}+e^{46}&2345679\\%9764321:5#476795097
9764321:6a&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25},e^{28}+e^{46}+e^{37}&1245679\\%9764321:6#478332377a
9764321:6b&0,0,- e^{12},- e^{13},e^{23},- e^{14},e^{16},e^{25}+e^{17},e^{37}+e^{46}+e^{28}&1245679\\%9764321:6#478332377b
9764321:13&0,0,- e^{12},e^{13},e^{23},e^{14},2  e^{16},e^{17}+e^{26}+e^{34},e^{27}+e^{18}+e^{36}&2345679\\%9764321:13#481766169
\multicolumn{3}{c}{Type: $211122$}\\
976542:3&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34},e^{16},e^{17}+e^{26}+e^{35}&245679\\%976542:3#23736462
976542:5&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34},e^{16}+e^{23},e^{17}+e^{26}+e^{35}&245679\\%976542:5#23945358
976542:6&0,0,- e^{12},e^{13},e^{14},2 e^{15}+e^{23},e^{25}+e^{34},e^{16}+e^{24},e^{17}+e^{26}+e^{35}&245679\\%976542:6#24115854
\multicolumn{3}{c}{Type: $212121$}\\
976431:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{17}&345679\\%976431:1#22171865
976431:2a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{17}+e^{25}&245679\\%976431:2#22320345a
976431:2b&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{17}+e^{25}&245679\\%976431:2#22320345b
976431:5&0,0,e^{12},e^{13},e^{23},- e^{14},e^{16}+e^{25},e^{26}+e^{34},e^{35}+e^{17}&235679\\%976431:5#22555417
976431:7&0,0,- e^{12},e^{13},e^{23},e^{14},2  e^{16},e^{26}+e^{34},e^{18}+e^{27}+e^{36}&245679\\%976431:7#23666028
976431:8&0,0,- e^{12},e^{13},e^{23},e^{14},e^{34}+e^{26},e^{25}+2 e^{16},e^{17}+e^{28}+e^{36}&135679\\%976431:8#23889068
976431:13&0,0,e^{12},e^{13},- e^{23},e^{24}-e^{15},e^{16}+e^{34},e^{35}+e^{26},e^{45}+e^{27}+e^{18}&134679\\%976431:13#27138645
976431:14a&0,0,e^{12},e^{13},- e^{23},e^{25}-e^{14},e^{34}+e^{26},e^{35}+e^{16},e^{27}+e^{45}+e^{18}&134679\\%976431:14#27138645a
976431:14b&0,0,- e^{12},e^{13},- e^{23},e^{14}+e^{25},e^{26}+e^{34},e^{35}-e^{16},e^{45}+e^{27}+e^{18}&134679\\%976431:14#27138645b
976431:17&0,0,e^{12},e^{13},- e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{14}+e^{26}+e^{35},e^{18}+e^{27}+e^{45}&134679\\%976431:17#27295893
%\multirow{3}{*}{976431:19(*)}&\multicolumn{1}{L}{0,0,- e^{12} a_3,- {(-1+a_3)} e^{13}, e^{23} {(-1+a_6)}, e^{24} a_6+ e^{15} a_3, }&\multirow{3}{*}{$134679$}\\*%976431:19#27373749
%&\multicolumn{1}{R}{e^{16} {(1+a_3)}+e^{34},e^{26}+e^{35},e^{45}+e^{18}+e^{27}+e^{36}}&\\*
%&d^2=0 when {a6-2*a6*a3+a3,-a6-a6*a3-a3}&\\ Solution d^2 gives a_2=0
976431:20&0,0,e^{12},e^{13},- e^{23},-e^{15}+e^{24},e^{26}+e^{35}+e^{14},e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{45}&134679\\%976431:20#27453141
%\multirow{3}{*}{976431:22(*)}&\multicolumn{1}{L}{0,0, {(-1+a_2)} e^{12}, e^{13} a_2, e^{23} a_5,- {(-1+a_2)} e^{15}+ {(1+a_5)} e^{24},}&\multirow{3}{*}{$134679$}\\*%976431:22#27530997
%&\multicolumn{1}{R}{e^{34}- {(-2+a_2)} e^{16},e^{14}+e^{26}+e^{35},e^{18}+e^{27}+e^{45}+e^{36}}&\\*
%&d^2=0 when {-3-2*a5+2*a2+a5*a2,-a5+a2+2*a5*a2}&\\ Solution d^2 gives {a2 -> 1, a5 -> -1} hence {(-1 + a2)} =0
%\multirow{3}{*}{976431:23(*)}&\multicolumn{1}{L}{0,0,- e^{12} a_1,- {(-1+a_1)} e^{13}, e^{23} a_5, e^{15} a_1+ e^{24} {(1+a_5)},}&\multirow{3}{*}{$134679$}\\*%976431:23#27688245
%&\multicolumn{1}{R}{e^{25}+e^{34}+ {(1+a_1)} e^{16},e^{14}+e^{26}+e^{35},e^{18}+e^{27}+e^{45}+e^{36}}&\\*
%&d^2=0 when {1-2*a1*a5-a1+a5,-1-a1*a5-2*a1-a5}&\\ d^2=0 gives a1=0
\multicolumn{3}{c}{Type: $212211$}\\
976421:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{18}&245679\\%976421:1#21953961
976421:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{18}&245679\\%976421:2#22094010
976421:3a&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{25}+e^{18}&245679\\%976421:3#22238394a
976421:3b&0,0,e^{12},e^{13},e^{23},- e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{25}&245679\\%976421:3#22238394b
976421:4&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{27}+e^{18}&135679\\%976421:4#22294745
976421:6&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{34}+e^{18}+e^{26}&245679\\%976421:6#22385625
976421:7&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{18}+e^{35}&235679\\%976421:7#22477306
976421:9&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{26}+e^{34}&245679\\%976421:9#22525674
976421:10&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{27}+e^{18}&135679\\%976421:10#22539866
976421:11&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{27}+e^{18}+e^{35}&135679\\%976421:11#22608410
976421:14&0,0,- e^{12} {(-1+a_3)}, a_3 e^{13},e^{23},e^{14}, a_3 e^{15}+e^{24},e^{16}+e^{25},e^{18}+e^{27}+e^{35}&135679\\%976421:14#22700378
976421:21&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34}+2 e^{17},e^{36}+e^{18}&124679\\%976421:21#27953650
976421:23&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34}+2 e^{17},e^{36}+e^{18}+e^{25}&124679\\%976421:23#28163314
976421:25&0,0,- e^{12},- e^{13},-\frac{1}{2}  e^{23},e^{15}+\frac{1}{2} e^{24},\frac{3}{2}  e^{14},e^{34}+e^{27}+e^{16},e^{45}+e^{36}+e^{28}&124679\\%976421:25#28189474
976421:28a&0,0,- e^{12},e^{13},-\frac{1}{2}  e^{23},-e^{15}+\frac{1}{2} e^{24},e^{25}+\frac{3}{2} e^{14},e^{27}+e^{16}+e^{34},e^{28}+e^{45}+e^{36}&124679\\%976421:28#28339351a
976421:28b&0,0,- e^{12},- e^{13},-\frac{1}{2}  e^{23},e^{15}+\frac{1}{2} e^{24},e^{25}+\frac{3}{2} e^{14},e^{27}+e^{16}+e^{34},e^{28}+e^{36}+e^{45}&124679\\%976421:28#28339351b
976421:29&0,0,- e^{12},- e^{13},-\frac{1}{2}  e^{23},\frac{3}{2}  e^{14},e^{15}+\frac{1}{2} e^{24},e^{17}+e^{26}+e^{34},e^{28}+e^{16}+e^{45}+e^{37}&124679\\%976421:29#28399186
\multicolumn{3}{c}{Type: $21222$}\\
97642:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{26}+e^{34}&35679\\%97642:1#1001499
97642:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{26}+e^{34}&35679\\%97642:2#1010508
97642:3&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34},e^{25}+e^{16}&35679\\%97642:3#1019772
97642:4&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},e^{14},e^{34}+e^{16},e^{26}+e^{35}&34679\\%97642:4#1156834
97642:5a&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14},e^{34}+e^{16},e^{26}+e^{35}&34679\\%97642:5#1165843a
97642:5b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}-e^{14},e^{34}+e^{16},e^{35}+e^{26}&34679\\%97642:5#1165843b
97642:6a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{15}+e^{24},e^{34}+e^{26},e^{35}+e^{16}&34679\\%97642:6#1165843a
97642:6b&0,0,e^{12},- e^{13},e^{23},e^{25}-e^{14},e^{24}-e^{15},e^{26}+e^{34},e^{16}+e^{35}&34679\\%97642:6#1165843b
97642:7&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},e^{14},e^{26}+e^{35},e^{34}+e^{16}+e^{25}&34679\\%97642:7#1169938
97642:8&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{27}&24679\\%97642:8#1183979
97642:9&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{34}+e^{26},e^{27}&24679\\%97642:9#1197851
97642:10&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16},e^{17}+e^{26}&24679\\%97642:10#1206914
97642:11&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{34}&24679\\%97642:11#1207679
97642:12&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16},e^{27}+e^{35}&24679\\%97642:12#1207679
97642:13&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34},e^{16}+e^{27}&24679\\%97642:13#1210958
97642:14&0,0,e^{12},e^{13},e^{23},- e^{14},e^{25},e^{34}+e^{26},e^{17}+e^{35}&24679\\%97642:14#1211723
97642:15&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{17}&24679\\%97642:15#1220018
97642:16&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{25}+e^{34}&24679\\%97642:16#1220783
97642:17&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{34}+e^{17}&24679\\%97642:17#1220783
97642:18&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{25}+e^{16},e^{35}+e^{27}&24679\\%97642:18#1220783
97642:19&0,0,- {(-1+a_3)} e^{12},e^{13},e^{23}, e^{14} a_3,e^{24}+e^{15},e^{16},e^{26}+e^{34}+e^{17}&24679\\%97642:19#1220786
97642:20&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{34}+e^{26},e^{27}+e^{35}&24679\\%97642:20#1221551
97642:21&0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{26}+e^{35},e^{16}+e^{27}&24679\\%97642:21#1221605
97642:22a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{34}+e^{16},e^{35}+e^{17}&24679\\%97642:22#1231379a
97642:22b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14},e^{16}+e^{34},e^{17}+e^{35}&24679\\%97642:22#1231379b
97642:23a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{34}+e^{16},e^{26}+e^{17}&24679\\%97642:23#1231433a
97642:23b&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}-e^{14},e^{34}+e^{16},e^{26}+e^{17}&24679\\%97642:23#1231433b
97642:24a&0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34},e^{27}+e^{16}&24679\\%97642:24#1231433a
97642:24b&0,0,- e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{15},e^{26}+e^{34},e^{27}+e^{16}&24679\\%97642:24#1231433b
97642:25a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{26}+e^{17},e^{27}+e^{16}&24679\\%97642:25#1231487a
97642:25b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14},-e^{17}+e^{26},e^{16}+e^{27}&24679\\%97642:25#1231487b
97642:26&0,0,- {(-1+a_3)} e^{12},e^{13},e^{23}, e^{14} a_3,e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&24679\\%97642:26#1233890
97642:27a&0,0,e^{12},- e^{13},e^{23},- e^{14},-e^{15}+e^{24},e^{26}+e^{34},e^{27}+e^{16}+e^{35}&24679\\%97642:27#1234658a
97642:27b&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34},e^{16}+e^{27}+e^{35}&24679\\%97642:27#1234658b
97642:28a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{35}+e^{27}+e^{16}&24679\\%97642:28#1234712a
97642:28b&0,0,- e^{12},e^{13},e^{23},- e^{14},e^{15}+e^{24},-e^{17}+e^{26},e^{27}+e^{35}+e^{16}&24679\\%97642:28#1234712b
97642:29a&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{14},e^{16}+e^{34},e^{17}+e^{26}+e^{35}&24679\\%97642:29#1235477a
97642:29b&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},- e^{14},e^{34}+e^{16},e^{26}+e^{35}+e^{17}&24679\\%97642:29#1235477b
97642:30&0,0,- e^{12} a_1, e^{13} a_1,e^{23}, e^{15} a_1+e^{24}, e^{14} {(1+a_1)},e^{26}+e^{35},e^{27}+e^{16}+e^{34}&24679\\%97642:30#1235477
97642:31a&0,0,- {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+ e^{15} a_2,e^{14}+e^{25},e^{34}- {(-1+a_2)} e^{16},e^{17}+e^{26}+e^{35}&24679\\%97642:31#1245305a
97642:31b&0,0,- {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+ e^{15} a_2,-e^{14}+e^{25},e^{34}- {(-1+a_2)} e^{16},e^{17}+e^{26}+e^{35}&24679\\%97642:31#1245305b
97642:32a&0,0,e^{12}, e^{13} a_3,e^{23}, e^{25} {(1+a_3)}-e^{14},e^{24}+ e^{15} a_3,e^{34}+e^{26},e^{35}+e^{27}+e^{16}&24679\\%97642:32#1245305a
97642:32b&0,0,- e^{12}, e^{13} a_3,e^{23},e^{14}+ {(-1+a_3)} e^{25},e^{24}+ e^{15} a_3,e^{26}+e^{34},e^{16}+e^{27}+e^{35}&24679\\%97642:32#1245305b
97642:33a&0,0,- e^{12} {(-1+a_2)},e^{13},e^{23},e^{25}+ a_2 e^{14},e^{15}+e^{24},e^{16}+e^{27},e^{17}+e^{26}+e^{34}&24679\\%97642:33#1245359a
97642:33b&0,0,- e^{12} {(-1+a_2)},- e^{13},e^{23},e^{25}+ a_2 e^{14},e^{24}-e^{15},e^{27}-e^{16},e^{26}+e^{34}+e^{17}&24679\\%97642:33#1245359b
97642:34a&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{14},e^{16}+e^{34}+e^{25},e^{17}+e^{26}+e^{35}&24679\\%97642:34#1248581a
97642:34b&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},- e^{14},e^{34}+e^{16}+e^{25},e^{26}+e^{35}+e^{17}&24679\\%97642:34#1248581b
97642:35a&0,0,e^{12},- e^{13},e^{23}, e^{14} a_2,-e^{15}+e^{24},e^{26}+e^{34}+ {(1+a_2)} e^{17},e^{16}+e^{27}+e^{35}&24679\\%97642:35#1248584a
97642:35b&0,0,- e^{12},e^{13},e^{23}, e^{14} a_2,e^{15}+e^{24},e^{26}+e^{34}+ {(-1+a_2)} e^{17},e^{16}+e^{27}+e^{35}&24679\\%97642:35#1248584b
\multirow{2}{*}{97642:36a(*)}&\multicolumn{1}{L}{0,0, e^{12} a_1,e^{13},e^{23},- {(-1+a_1)} {(e^{15}+e^{24})},}&\multirow{2}{*}{$24679$}\\*%97642:36#1259231a  &d^2=0 when {a3-a4+a4*a1+a1}&\\* a3 -> -a1 + a4 - a1 a4
&\multicolumn{1}{R}{{(-a_1 + a_4 - a_1 a_4)}e^{14}+e^{25}, e^{16} a_4+e^{34}+e^{27},e^{17}+e^{26}+e^{35}}&\\
\multirow{2}{*}{97642:36b(*)}&\multicolumn{1}{L}{0,0, e^{12} a_1,- e^{13},e^{23},- {(e^{15}-e^{24})} {(-1+a_1)},}&\multirow{2}{*}{$24679$}\\*%97642:36#1259231b  &d^2=0 when {a3+a4-a4*a1+a1}&\\ a3 -> -a1 - a4 + a1 a4
&\multicolumn{1}{R}{{(-a_1 - a_4 + a_1 a_4)}e^{14}+e^{25}, e^{16} a_4+e^{34}+e^{27},e^{26}+e^{17}+e^{35}}&\\
\multicolumn{3}{c}{Type: $3111111$}\\
9654321:1&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17},e^{18}&2345679\\%9654321:1#467450520
9654321:2&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17},e^{18}+e^{23}&1345679\\%9654321:2#469547689
9654321:3&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17},e^{18}+e^{24}&2345679\\%9654321:3#470792856
9654321:4&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23},e^{34}+e^{18}&1245679\\%9654321:4#470990009
9654321:5&0,0,0,- e^{12},e^{14},e^{15},e^{23}+e^{16},e^{34}+e^{17},e^{18}+e^{35}&1235679\\%9654321:5#472292793
9654321:6&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{24},e^{18}+e^{25}&2345679\\%9654321:6#473311896
9654321:7&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{35}+e^{17},e^{18}+e^{36}&1234679\\%9654321:7#473960377
9654321:8&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{17},e^{26}+e^{18}+e^{45}&2345679\\%9654321:8#474357144
9654321:9&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{17},e^{56}+e^{47}+e^{28}&2345679\\%9654321:9#474566856
9654321:10&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{34},e^{18}+e^{35}+e^{24}&1235679\\%9654321:10#475635129
9654321:11&0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{25}+e^{17},e^{26}+e^{18}&2345679\\%9654321:11#475711128
9654321:12&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{17}+e^{23},e^{28}+e^{56}+e^{47}&1245679\\%9654321:12#475812569
9654321:13&0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{25},e^{18}+e^{45}&2345679\\%9654321:13#475906968
9654321:17&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{17},e^{56}+e^{47}+e^{28}+e^{13}&1345679\\%9654321:17#476664025
9654321:18&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{24}+e^{17},e^{28}+e^{56}+e^{47}&2345679\\%9654321:18#477073608
9654321:20&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{16}+e^{34},e^{17}+e^{35},e^{18}+e^{36}+e^{24}&1234679\\%9654321:20#477302713
9654321:23&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{17}+e^{23},e^{28}+e^{13}+e^{56}+e^{47}&1245679\\%9654321:23#477909737
9654321:24&0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{25},e^{45}+e^{18}+e^{23}&1345679\\%9654321:24#478004137
9654321:27&0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{25}+e^{16},e^{17}+e^{26},e^{18}+e^{27}&2345679\\%9654321:27#478477752
9654321:29&0,0,0,- e^{12},e^{14},e^{15}-e^{23},e^{34}-e^{16},e^{35}+e^{17},e^{28}+e^{47}+e^{56}&1234679\\%9654321:29#478917625
9654321:31&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{24}+e^{17},e^{13}+e^{28}+e^{56}+e^{47}&1345679\\%9654321:31#479170777
9654321:32&0,0,0,- {(-1+a_3)} e^{12},e^{14}, e^{15} a_3,e^{16}+e^{24},e^{17}+e^{25},e^{18}+e^{45}+e^{26}&2345679\\%9654321:32#479262360
9654321:35&0,0,0,- e^{12},e^{14},e^{15},2  e^{16},e^{26}+e^{45}+e^{17},e^{27}+e^{46}+e^{18}&2345679\\%9654321:35#479537928
9654321:37&0,0,0,- e^{12},e^{14},e^{15},e^{24}-e^{16},e^{25}+e^{17},e^{47}+e^{56}+e^{28}&2345679\\%9654321:37#479680968
9654321:41&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{16}+e^{34},e^{17}+e^{35}+e^{24},e^{18}+e^{36}+e^{25}&1234679\\%9654321:41#479821753
9654321:45&0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{35}+e^{16},e^{36}+e^{17},e^{37}+e^{18}&1234579\\%9654321:45#480743273
9654321:47&0,0,0,- e^{12},e^{14},e^{15}-e^{23},-e^{16}+e^{34},e^{17}+e^{35},e^{13}+e^{47}+e^{56}+e^{28}&1234679\\%9654321:47#481018873
9654321:51&0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{25}+e^{16},e^{26}+2 e^{17}+e^{45},e^{18}+e^{46}&2345679\\%9654321:51#481323912
9654321:52&0,0,0,- e^{12},e^{14},e^{15}-e^{23},-e^{16}+e^{34},e^{17}+e^{35}+e^{24},e^{47}+e^{56}+e^{28}&1234679\\%9654321:52#481424377
9654321:53&0,0,0,- e^{12},e^{14},e^{15},-e^{16}+e^{24},e^{17}+e^{25},e^{13}+e^{47}+e^{56}+e^{28}&1345679\\%9654321:53#481778137
9654321:54&0,0,0,e^{12},- e^{14},e^{15}+e^{24},-e^{16}+e^{25},e^{17}+e^{45},e^{27}+e^{18}+e^{46}&2345679\\%9654321:54#482228856
9654321:61&0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{25}+e^{16},e^{26}+2 e^{17}+e^{45},e^{23}+e^{18}+e^{46}&1345679\\%9654321:61#483421081
9654321:62&0,0,0,- e^{12},e^{14},e^{15}-e^{23},-e^{16}+e^{34},e^{17}+e^{35}+e^{24},e^{13}+e^{47}+e^{56}+e^{28}&1234679\\%9654321:62#483525625
9654321:65&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{16}+e^{35},e^{17}+e^{36},e^{18}+e^{37}+e^{24}&1234579\\%9654321:65#484085609
9654321:70&0,0,0, {(-1+a_5)} e^{12},- e^{14} {(-2+a_5)},e^{15}+e^{24},e^{25}- e^{16} {(-2+a_5)},e^{26}+e^{45}+ e^{17} a_5,e^{18}+e^{46}+e^{27}&2345679\\%9654321:70#484836536
9654321:72&0,0,0,- e^{12},- e^{14},\frac{3}{2} e^{15}-\frac{1}{2} e^{24},e^{16}+\frac{1}{2} e^{25},e^{45}+e^{17}+e^{26},e^{56}+e^{47}+e^{28}&2345679\\%9654321:72#485110968
9654321:78&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{16}+e^{35},e^{17}+e^{36}+e^{24},e^{18}+e^{37}+e^{25}&1234579\\%9654321:78#486739817
9654321:80&0,0,0,- e^{12},- e^{14},\frac{3}{2} e^{15}-\frac{1}{2} e^{24},e^{16}+\frac{1}{2} e^{25},e^{45}+e^{17}+e^{26},e^{56}+e^{47}+e^{28}+e^{13}&1345679\\%9654321:80#487208137
9654321:88&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{16}+e^{35}+e^{24},e^{17}+e^{36}+e^{25},e^{18}+e^{26}+e^{37}&1234579\\%9654321:88#489450857
%\multirow{3}{*}{9654321:97(*)}&\multicolumn{1}{L}{0,0,0,- {(-1+a_3)} e^{12},e^{14}+ {(-1+a_7)} e^{23},e^{34}+ e^{15} a_3,}&\multirow{3}{*}{$1234579$}\\%9654321:97#493006185
%&\multicolumn{1}{R}{e^{16}+e^{35}+ a_7 e^{24},e^{25}+e^{36}+ e^{17} a_3,e^{37}+e^{26}+e^{45}+e^{18}}&\\*
%& d^2=0 when {-1-a7*a3+2*a3,1-a7*a3}&\\ d^2 gives a3 -> 1, a7 -> 1 but a3 can not be 1
\multicolumn{3}{c}{Type: $311121$}\\
965431:1&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45},e^{17}&345679\\%965431:1#22032584
965431:2&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{45}+e^{26}+e^{13},e^{17}&245679\\%965431:2#22102233
965431:3&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45},e^{17}+e^{23}&245679\\%965431:3#22163673
965431:4&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{13}+e^{26}+e^{45},e^{17}+e^{23}&245679\\%965431:4#22233306
965431:5&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45},e^{24}+e^{17}&345679\\%965431:5#22241480
965431:6&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{45}+e^{26},e^{17}+e^{34}&235679\\%965431:6#22254313
965431:8&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{45}+e^{26}+e^{13},e^{17}+e^{24}&245679\\%965431:8#22311129
965431:9a&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{13}+e^{26}+e^{45},e^{17}+e^{34}&235679\\%965431:9#22323961a
965431:9b&0,0,0,- e^{12},e^{14},e^{15},e^{23}-e^{16},e^{26}+e^{13}+e^{45},e^{34}+e^{17}&235679\\%965431:9#22323961b
965431:12&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{34}+e^{16},e^{26}+e^{45},e^{35}+e^{17}&234679\\%965431:12#22351865
965431:13&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{24},e^{26}+e^{45},e^{17}+e^{25}&345679\\%965431:13#22398920
965431:17&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{16}+e^{34},e^{26}+e^{45}+e^{13},e^{17}+e^{35}&234679\\%965431:17#22421753
965431:18&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{24},e^{26}+e^{13}+e^{45},e^{17}+e^{25}&245679\\%965431:18#22468569
965431:22&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{26}+e^{45},e^{35}+e^{24}+e^{17}&234679\\%965431:22#22560761
965431:25&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{13}+e^{26}+e^{45},e^{17}+e^{35}+e^{24}&234679\\%965431:25#22630649
965431:39&0,0,0,- e^{12},e^{14},e^{15},2  e^{16},e^{26}+e^{45},e^{46}+e^{27}+e^{18}&245679\\%965431:39#23526747
965431:40&0,0,0,- e^{12},e^{14},e^{15},2  e^{16},e^{26}+e^{45}+e^{13},e^{46}+e^{27}+e^{18}&135679\\%965431:40#23605100
965431:41&0,0,0,- e^{12},e^{14},e^{15},e^{23}+2 e^{16},e^{26}+e^{45},e^{46}+e^{27}+e^{18}&135679\\%965431:41#23605100
965431:42a&0,0,0,- e^{12},e^{14},e^{15},2 e^{16}+e^{23},e^{13}+e^{26}+e^{45},e^{18}+e^{46}+e^{27}&135679\\%965431:42#23682941a
965431:42b&0,0,0,- e^{12},e^{14},e^{15},2 e^{16}+e^{23},-e^{13}+e^{26}+e^{45},e^{18}+e^{46}+e^{27}&135679\\%965431:42#23682941b
965431:43&0,0,0,- e^{12},e^{14},e^{15},e^{24}+2 e^{16},e^{26}+e^{45},e^{46}+e^{27}+e^{18}&245679\\%965431:43#23683419
965431:45&0,0,0,- e^{12},e^{14},e^{15},e^{24}+2 e^{16},e^{26}+e^{45}+e^{13},e^{46}+e^{27}+e^{18}&135679\\%965431:45#23761772
965431:47&0,0,0,- e^{12},2  e^{14},e^{15}+e^{24},2 e^{16}+e^{25},e^{26}+e^{45},e^{18}+e^{46}+e^{27}&245679\\%965431:47#23856171
965431:48&0,0,0,- e^{12},2  e^{14},e^{24}+e^{15},e^{25}+2 e^{16},e^{26}+e^{45}+e^{13},e^{46}+e^{27}+e^{18}&135679\\%965431:48#23934524
\multicolumn{3}{c}{Type: $312111$}\\
965321:1&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17},e^{18}&345679\\%965321:1#21875096
965321:2&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17},e^{18}&245679\\%965321:2#21940665
965321:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17},e^{23}+e^{18}&245679\\%965321:3#22006185
965321:4a&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17},e^{18}+e^{26}&245679\\%965321:4#22023576a
965321:4b&0,0,0,e^{12},- e^{14},e^{24},e^{15},e^{17},e^{26}+e^{18}&245679\\%965321:4#22023576b
965321:5&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{23}&245679\\%965321:5#22071738
965321:6&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{34}&235679\\%965321:6#22096825
965321:7a&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15},e^{23}+e^{17},e^{34}+e^{18}&235679\\%965321:7#22162393a
965321:7b&0,0,0,- e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{17}+e^{23},e^{34}+e^{18}&235679\\%965321:7#22162393b
965321:8a&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{26}&135679\\%965321:8#22175690a
965321:8b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{26}&135679\\%965321:8#22175690b
965321:9&0,0,0,- e^{12},e^{14},e^{24},e^{23}+e^{15},e^{34}+e^{17},e^{35}+e^{18}&234679\\%965321:9#22190009
965321:10a&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17},e^{26}+e^{18}+e^{34}&135679\\%965321:10#22241225a
965321:10b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{26}+e^{34}&135679\\%965321:10#22241225b
965321:11a&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{34}+e^{26}&135679\\%965321:11#22245305a
965321:11b&0,0,0,- e^{12},- e^{14},e^{24},e^{15},e^{17}+e^{23},e^{26}+e^{34}+e^{18}&135679\\%965321:11#22245305b
965321:12&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{34}+e^{17},e^{18}+e^{35}&234679\\%965321:12#22255817
965321:13&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{26},e^{46}+e^{18}&235679\\%965321:13#22258648
965321:15&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17},e^{45}+e^{18}+e^{27}&345679\\%965321:15#22306760
965321:16a&0,0,0, e^{12} a_1,e^{14}, e^{13} {(1+a_1)}+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{34}&135679\\%965321:16#22319066a
965321:16b&0,0,0, e^{12} a_1,- e^{14}, e^{13} {(1+a_1)}+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{34}+e^{26}&135679\\%965321:16#22319066b
965321:18a&0,0,0,- e^{12},e^{14},e^{24},e^{23}+e^{15},e^{17}+e^{34},e^{18}+e^{26}+e^{35}&134679\\%965321:18#22338489a
965321:18b&0,0,0,- e^{12},e^{14},e^{24},-e^{15}+e^{23},e^{17}+e^{34},e^{18}+e^{35}+e^{26}&134679\\%965321:18#22338489b
965321:20&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17},e^{18}+e^{27}+e^{45}&245679\\%965321:20#22372329
965321:21&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{26},e^{23}+e^{46}+e^{18}&135679\\%965321:21#22389737
965321:29&0,0,0,e^{12},e^{14},e^{24}-e^{13},e^{23}+e^{15},-2 e^{17}+e^{26}+e^{34},e^{46}+e^{18}&124679\\%965321:29#22508074
965321:32&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{34}+e^{25},e^{27}+e^{35},e^{28}+e^{37}&234579\\%965321:32#22550505
965321:33&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{26}+e^{17},e^{18}+e^{46}+e^{35}&124679\\%965321:33#22565146
965321:35&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{34}-e^{17}+e^{26},e^{46}+e^{35}+e^{18}&124679\\%965321:35#22573561
965321:36&0,0,0,e^{12},2  e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{34}+e^{26},e^{18}+e^{46}+e^{35}&124679\\%965321:36#22581529
965321:37a&0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{15},e^{17}+e^{35},e^{18}+e^{37}&234579\\%965321:37#22620153a
965321:37b&0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{35}+e^{17},e^{37}+e^{18}&234579\\%965321:37#22620153b
965321:38&0,0,0,e^{12}, e^{14} a_2, {(-1+a_2)} e^{13}+e^{24},e^{15}+e^{23},e^{26}+e^{34}+ e^{17} {(-2+a_2)},e^{18}+e^{46}+e^{35}&124679\\%965321:38#22652458
965321:40a&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{34}+e^{25},e^{27}+e^{35},e^{28}+e^{37}+e^{16}&134579\\%965321:40#22698985a
965321:40b&0,0,0,e^{12},e^{13}+e^{24},- e^{14},e^{25}+e^{34},e^{27}+e^{35},e^{37}+e^{16}+e^{28}&134579\\%965321:40#22698985b
965321:45&0,0,0,- e^{12},e^{24}-e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{27}+e^{35},e^{46}+e^{28}+e^{37}&124579\\%965321:45#22934057
\multicolumn{3}{c}{Type: $321111$}\\
964321:1&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}&245679\\%964321:1#21801369
964321:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}&245679\\%964321:2#21801369
964321:3&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}+e^{35}&135679\\%964321:3#21875897
964321:4&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}+e^{35}&135679\\%964321:4#21875897
964321:5&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}+e^{23}&245679\\%964321:5#21932442
964321:6&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}+e^{15}&135679\\%964321:6#21941417
964321:7&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{24}+e^{18}&245679\\%964321:7#22010265
964321:8&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{14}+e^{28}&245679\\%964321:8#22010265
964321:9&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23},e^{18}+e^{25}&135679\\%964321:9#22019258
964321:10&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23},e^{18}+e^{34}&235679\\%964321:10#22023097
964321:11a&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{35}+e^{18}+e^{24}&135679\\%964321:11#22084793a
964321:11b&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{35}+e^{24}+e^{18}&135679\\%964321:11#22084793b
964321:12&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{25}+e^{18}+e^{34}&135679\\%964321:12#22084793
964321:13&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{14}+e^{35}+e^{28}&135679\\%964321:13#22084793
964321:14&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{34},e^{18}+e^{36}&234679\\%964321:14#22116521
964321:16&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{14},e^{16},e^{23}+e^{17},e^{18}+e^{34}+e^{25}&135679\\%964321:16#22162634
964321:17&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{18}+e^{26}&245679\\%964321:17#22167705
964321:18&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{28}+e^{16}&245679\\%964321:18#22167705
964321:21&0,0,0,e^{12},- e^{13},e^{14},e^{16}+e^{23},e^{25}+e^{34}-2 e^{17},e^{18}+e^{45}&124679\\%964321:21#22215130
964321:22&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{27}+e^{18}+e^{46}&245679\\%964321:22#22233033
964321:23&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}+e^{17}+e^{46}&245679\\%964321:23#22233033
964321:24&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{17},e^{35}+e^{26}+e^{18}&135679\\%964321:24#22242233
964321:25&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{35}+e^{16}+e^{28}&135679\\%964321:25#22242233
964321:29&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{16},e^{25}+e^{17},e^{36}+e^{45}+e^{18}&124679\\%964321:29#22272202
964321:31&0,0,0,e^{12},e^{13},2  e^{14},e^{16},e^{17}+e^{34}+e^{25},e^{18}+e^{36}+e^{45}&124679\\%964321:31#22288585
964321:33a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{27}+e^{18}+e^{35}+e^{46}&135679\\%964321:33#22307561a
964321:33b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17},e^{18}+e^{27}+e^{46}+e^{35}&135679\\%964321:33#22307561b
964321:34&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{17}+e^{46}+e^{35}+e^{28}&135679\\%964321:34#22307561
964321:36&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{34},e^{18}+e^{24}+e^{36}&234679\\%964321:36#22325417
964321:38&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{18}+e^{46}&245679\\%964321:38#22329897
964321:39&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{26},e^{27}+e^{16},e^{28}+e^{46}&245679\\%964321:39#22329897
964321:40&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{18}+e^{27}&245679\\%964321:40#22330713
964321:41&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16},e^{28}+e^{17}&245679\\%964321:41#22330713
964321:45&0,0,0,e^{12}, e^{13} a_2, e^{14} {(1+a_2)},e^{16}+e^{23},e^{25}+e^{34}+ {(-1+a_2)} e^{17},e^{18}+e^{45}+e^{36}&124679\\%964321:45#22359514
964321:47a&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{18}+e^{35}+e^{46}&135679\\%964321:47#22404425a
964321:47b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{17},e^{35}+e^{18}+e^{46}&135679\\%964321:47#22404425b
964321:48&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{26},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&135679\\%964321:48#22404425
964321:49a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{17},e^{18}+e^{27}+e^{35}&135679\\%964321:49#22405241a
964321:49b&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{18}+e^{27}+e^{35}&135679\\%964321:49#22405241b
964321:50&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16},e^{35}+e^{17}+e^{28}&135679\\%964321:50#22405241
964321:57&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{46}+e^{18}+e^{23}&245679\\%964321:57#22460970
964321:58&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27},e^{15}+e^{46}+e^{28}&135679\\%964321:58#22469945
964321:59&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{36},e^{18}+e^{37}&234579\\%964321:59#22480857
964321:64&0,0,0, a_1 e^{12},e^{13},e^{14},e^{24}- e^{16} {(-1+a_1)},e^{26}+e^{17},e^{18}+e^{46}+e^{27}&245679\\%964321:64#22552665
964321:65&0,0,0,- {(-1+a_3)} e^{12},e^{13},e^{24}, e^{14} a_3+e^{26}, e^{16} a_3+e^{27},e^{17}+e^{28}+e^{46}&245679\\%964321:65#22552665
964321:68a&0,0,0, e^{12} a_1,e^{13},e^{14},- {(-1+a_1)} e^{16}+e^{24},e^{17}+e^{26},e^{46}+e^{18}+e^{27}+e^{35}&135679\\%964321:68#22627193a
964321:68b&0,0,0, e^{12} a_1,- e^{13},e^{14},- {(-1+a_1)} e^{16}+e^{24},e^{17}+e^{26},e^{46}+e^{18}+e^{27}+e^{35}&135679\\%964321:68#22627193b
964321:69&0,0,0, e^{12} a_1,e^{13},e^{24},- {(-1+a_1)} e^{14}+e^{26},- {(-1+a_1)} e^{16}+e^{27},e^{28}+e^{17}+e^{35}+e^{46}&135679\\%964321:69#22627193
964321:71&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{36},e^{18}+e^{24}+e^{37}&234579\\%964321:71#22689753
964321:76&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{16},e^{36}+e^{17}+e^{24},e^{37}+e^{18}+e^{26}&234579\\%964321:76#22855641
\multicolumn{3}{c}{Type: $21231$}\\
97641:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{15}+e^{24},e^{16}&35679\\%97641:1#988698
97641:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{24}+e^{15},e^{26}+e^{34}&35679\\%97641:2#1002570
97641:3&0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{25},e^{34}+e^{16}&34679\\%97641:3#1138045
97641:4&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{15}+e^{24},e^{16}+e^{27}&24679\\%97641:4#1201997
97641:5&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25},e^{26}+e^{17}&24679\\%97641:5#1202816
97641:6&0,0,- {(-1+a_3)} e^{12},e^{13},e^{23}, e^{14} a_3,e^{15}+e^{24},e^{25},e^{17}+e^{26}+e^{34}&24679\\%97641:6#1216688
97641:7a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{25},e^{35}+e^{27}+e^{16}&24679\\%97641:7#1216688a
97641:7b&0,0,- e^{12},e^{13},e^{23},- e^{14},e^{15}+e^{24},e^{25},e^{16}+e^{27}+e^{35}&24679\\%97641:7#1216688b
\multicolumn{3}{c}{Type: $31212$}\\
96532:1&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17},e^{45}+e^{27}&45679\\%96532:1#992234
96532:2&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17},e^{45}+e^{27}&35679\\%96532:2#996363
96532:3&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17},e^{27}+e^{45}+e^{13}&35679\\%96532:3#1000443
96532:4&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23},e^{27}+e^{45}&35679\\%96532:4#1000443
96532:5a&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{27}+e^{45}&35679\\%96532:5#1004556a
96532:5b&0,0,0,- e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{23}+e^{17},e^{45}+e^{27}&35679\\%96532:5#1004556b
96532:6&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{45}+e^{27},e^{26}+e^{17}&35679\\%96532:6#1005594
96532:7&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34},e^{27}+e^{45}&34679\\%96532:7#1007116
96532:8a&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{23}+e^{17},e^{13}+e^{45}+e^{27}&35679\\%96532:8#1008636a
96532:8b&0,0,0,- e^{12},e^{14},e^{24},e^{15},-e^{17}+e^{23},e^{27}+e^{45}+e^{13}&35679\\%96532:8#1008636b
96532:9&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{17}+e^{34},e^{27}+e^{45}&34679\\%96532:9#1011244
96532:10&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{13}+e^{45}+e^{27},e^{17}+e^{26}&25679\\%96532:10#1013803
96532:11&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34},e^{13}+e^{45}+e^{27}&34679\\%96532:11#1015324
96532:12&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{45}+e^{27},e^{17}+e^{26}&24679\\%96532:12#1016141
96532:13&0,0,0,- e^{12},e^{14},e^{24}-e^{13},e^{15},e^{27}+e^{45},e^{17}+e^{26}+e^{34}&24679\\%96532:13#1019723
96532:14&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{45}+e^{27},e^{34}+e^{17}+e^{26}&24679\\%96532:14#1020476
96532:15&0,0,0,- e^{12} a_3,e^{14},e^{24}- {(-1+a_3)} e^{13}, e^{15} a_3+e^{23},e^{45}+e^{27},e^{26}+e^{17}+e^{34}&24679\\%96532:15#1025117
96532:17a&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{45}+e^{27},e^{26}+e^{17}+e^{34}&24679\\%96532:17#1028684a
96532:17b&0,0,0,- e^{12},- e^{14},e^{24},e^{15}+e^{23},e^{45}+e^{27}+e^{13},e^{34}+e^{17}+e^{26}&24679\\%96532:17#1028684b
96532:20&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{27}+e^{35},e^{36}+e^{17}+e^{45}&24579\\%96532:20#1035372
96532:22a&0,0,0,- e^{12},e^{14}+e^{23},e^{13}+2 e^{24},e^{15}+e^{34},e^{17}+e^{35},e^{45}+e^{27}+e^{36}&24579\\%96532:22#1040268a
96532:22b&0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+2 e^{24},e^{15}+e^{34},e^{17}+e^{35},e^{45}+e^{27}+e^{36}&24579\\%96532:22#1040268b
96532:23&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{27}+e^{35}+e^{16},e^{45}+e^{36}+e^{17}&24579\\%96532:23#1044636
96532:25&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{45}+e^{17},e^{46}+e^{27}&34679\\%96532:25#1147825
96532:26a&0,0,0,e^{12},e^{14},e^{24},-e^{15}+e^{26},e^{45}+e^{27},e^{46}+e^{17}&34679\\%96532:26#1147825a
96532:26b&0,0,0,e^{12},- e^{14},e^{24},e^{26}-e^{15},e^{27}+e^{45},e^{46}+e^{17}&34679\\%96532:26#1147825b
96532:27&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{17}+e^{45},e^{27}+e^{46}+e^{13}&24679\\%96532:27#1156034
96532:28a&0,0,0,e^{12},e^{14},e^{24},-e^{15}+e^{26},e^{27}+e^{45},e^{17}+e^{46}+e^{23}&24679\\%96532:28#1156034a
96532:28b&0,0,0,e^{12},- e^{14},e^{24},e^{26}-e^{15},e^{27}+e^{45},e^{46}+e^{23}+e^{17}&24679\\%96532:28#1156034b
96532:29&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{17}+e^{45},e^{27}+e^{46}+e^{15}&34679\\%96532:29#1160929
96532:30a&0,0,0,e^{12},e^{14},e^{24},e^{26}-e^{15},e^{45}+e^{27}+ a_3 e^{13},e^{46}+e^{17}+e^{23}&24679\\%96532:30#1164227a
96532:30b&0,0,0,e^{12},- e^{14},e^{24},-e^{15}+e^{26},e^{27}+e^{45}+ a_3 e^{13},e^{17}+e^{46}+e^{23}&24679\\%96532:30#1164227b
96532:31a&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{17}+e^{45}+e^{23},e^{27}+e^{46}+e^{13}&24679\\%96532:31#1164227a
96532:31b&0,0,0,- e^{12},e^{14},e^{24},e^{16}+e^{25},e^{45}+e^{23}-e^{17},e^{27}+e^{13}+e^{46}&24679\\%96532:31#1164227b
96532:32&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{17}+e^{45}+e^{23},e^{27}+e^{46}+e^{15}&24679\\%96532:32#1169138
96532:33&0,0,0,e^{12},- e^{14},e^{24},e^{25}-e^{16},e^{26}+e^{17}+e^{45},e^{27}+e^{15}+e^{46}&34679\\%96532:33#1174033
96532:34&0,0,0,e^{12},- e^{14},e^{24}-e^{13},e^{25}-e^{16},e^{17}+e^{45},e^{27}+e^{35}+e^{46}&23579\\%96532:34#1174627
96532:37&0,0,0,e^{12},- e^{14},e^{24}-e^{13},-e^{16}+e^{25},e^{17}+e^{23}+e^{45},e^{27}+e^{35}+e^{46}&23579\\%96532:37#1183075
96532:38a&0,0,0,e^{12},3 e^{24}-e^{13},e^{14}+2 e^{23},-e^{16}+e^{25}+e^{34},e^{17}+e^{45},e^{27}+e^{35}+e^{46}&23579\\%96532:38#1186693a
96532:38b&0,0,0,e^{12},3 e^{24}-e^{13},-e^{14}+2 e^{23},-e^{16}+e^{25}+e^{34},e^{45}+e^{17},e^{46}+e^{27}+e^{35}&23579\\%96532:38#1186693b
96532:40a&0,0,0,e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{26}-e^{15},e^{17}+e^{46}-e^{35},e^{27}+e^{45}+e^{36}&23579\\%96532:40#1190197a
96532:40b&0,0,0,e^{12},e^{23}-e^{14},e^{24}-e^{13},-e^{15}+e^{26},e^{35}+e^{46}+e^{17},e^{36}+e^{45}+e^{27}&23579\\%96532:40#1190197b
96532:41a&0,0,0,e^{12},-e^{24}+e^{13},e^{14}+e^{23},e^{26}-e^{15},-e^{35}+e^{17}+e^{46},e^{36}+e^{27}+e^{45}&23579\\%96532:41#1190197a
96532:41b&0,0,0,e^{12},e^{24}-e^{13},e^{23}-e^{14},-e^{15}+e^{26},e^{35}+e^{46}+e^{17},e^{36}+e^{45}+e^{27}&23579\\%96532:41#1190197b
96532:42a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{26}+e^{34}-e^{15},e^{17}+e^{46}+2 e^{35},e^{27}+e^{36}+e^{45}&23579\\%96532:42#1190707a
96532:42b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{26}+e^{34}-e^{15},e^{17}+e^{46}-2 e^{35},e^{27}+e^{36}+e^{45}&23579\\%96532:42#1190707b
\multirow{2}{*}{96532:43a}&\multicolumn{1}{L}{0,0,0,e^{12},e^{14}- {(-1+a_2)} e^{23},- e^{24} {(-2+a_2)}+ e^{13} a_2,}&\multirow{2}{*}{$23579$}\\*%96532:43#1196485a
&\multicolumn{1}{R}{e^{26}-e^{15}+e^{34},e^{17}+e^{46}+ {(1+a_2)} e^{35},e^{45}+e^{27}+e^{36}}&\\
\multirow{2}{*}{96532:43b}&\multicolumn{1}{L}{0,0,0,e^{12},-e^{14}- {(-1+a_2)} e^{23},- e^{24} {(-2+a_2)}+ e^{13} a_2,}&\multirow{2}{*}{$23579$}\\*%96532:43#1196485b
&\multicolumn{1}{R}{-e^{15}+e^{26}+e^{34},e^{46}+e^{17}- {(1+a_2)} e^{35},e^{36}+e^{45}+e^{27}}&\\
\multicolumn{3}{c}{Type: $31221$}\\
96531:1&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26},e^{17}&35679\\%96531:1#974520
96531:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{17}&25679\\%96531:2#978889
96531:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26},e^{17}+e^{23}&25679\\%96531:3#982729
96531:4&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16},e^{17}&35679\\%96531:4#983529
96531:5&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34},e^{17}&24679\\%96531:5#984329
96531:6&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{17}+e^{23}&25679\\%96531:6#987082
96531:7&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{26},e^{45}+e^{27}&35679\\%96531:7#988392
96531:8&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16},e^{17}&24679\\%96531:8#988442
96531:9&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26},e^{17}+e^{34}&24679\\%96531:9#988889
96531:10&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{16}+e^{25},e^{17}+e^{23}&25679\\%96531:10#991738
96531:11a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{34}+e^{26},e^{23}+e^{17}&24679\\%96531:11#992537a
96531:11b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34},e^{17}+e^{23}&24679\\%96531:11#992537b
96531:12&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{26}+e^{13},e^{27}+e^{45}&25679\\%96531:12#992761
96531:13&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{16}+e^{25},e^{17}+e^{26}&35679\\%96531:13#992793
96531:14&0,0,0,- e^{12},e^{14},e^{24},e^{23}+e^{15},e^{13}+e^{26},e^{17}+e^{34}&24679\\%96531:14#993257
96531:15&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26},e^{45}+e^{27}&24679\\%96531:15#993785
96531:16&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{26},e^{27}+e^{45}+e^{13}&25679\\%96531:16#996601
96531:17a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{16}+e^{25},e^{17}+e^{23}&24679\\%96531:17#996650a
96531:17b&0,0,0,e^{12},e^{14},-e^{13}+e^{24},e^{15},e^{16}+e^{25},e^{17}+e^{23}&24679\\%96531:17#996650b
96531:18&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16},e^{27}+e^{45}&35679\\%96531:18#997401
96531:19&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{17}+e^{34}&24679\\%96531:19#997898
96531:20&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26},e^{45}+e^{27}&24679\\%96531:20#998153
96531:21&0,0,0,- e^{12},e^{14},-e^{13}+e^{24},e^{15},e^{34}+e^{26},e^{45}+e^{27}&24679\\%96531:21#998201
96531:22&0,0,0,- e^{12},e^{14},e^{24},e^{23}+e^{15},e^{26},e^{13}+e^{45}+e^{27}&24679\\%96531:22#1001993
96531:23&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{17}+e^{34}&24679\\%96531:23#1002299
96531:24&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15},e^{25}+e^{16},e^{27}+e^{45}&24679\\%96531:24#1002314
96531:25&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{45}+e^{27}&24679\\%96531:25#1002794
96531:26&0,0,0,- e^{12},e^{14},e^{24}-e^{13},e^{23}+e^{15},e^{26}+e^{34},e^{45}+e^{27}&24679\\%96531:26#1003082
96531:27&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{26}+e^{17}&24679\\%96531:27#1003100
96531:28&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16},e^{45}+e^{27}+e^{13}&25679\\%96531:28#1005610
96531:29&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{16},e^{27}+e^{35}&24579\\%96531:29#1007001
96531:30&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{34}+e^{17}+e^{26}&24679\\%96531:30#1007162
96531:31&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&24679\\%96531:31#1007195
96531:32&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{27}+e^{45}&24679\\%96531:32#1007195
96531:33&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{13}+e^{45}+e^{27}&24679\\%96531:33#1011002
96531:34&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{27}+e^{35}&24579\\%96531:34#1011609
96531:36&0,0,0, a_1 e^{12},e^{14}, {(1+a_1)} e^{13}+e^{24},e^{15}+e^{23},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&24679\\%96531:36#1012076
96531:38&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{26}+e^{15},e^{27}+e^{35}&24579\\%96531:38#1016298
96531:39&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{16},e^{45}+e^{36}+e^{17}&24579\\%96531:39#1017033
96531:42a&0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{34}+e^{15},e^{25}+e^{16},e^{17}+e^{35}&24579\\%96531:42#1020954a
96531:42b&0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{25}+e^{16},e^{17}+e^{35}&24579\\%96531:42#1020954b
96531:43&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{36}+e^{17}+e^{45}&24579\\%96531:43#1021641
96531:44&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{26}+e^{15},e^{27}+e^{35}+e^{16}&24579\\%96531:44#1025562
96531:46&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{26}+2 e^{15},e^{36}+e^{17}+e^{45}&24579\\%96531:46#1026330
96531:48a&0,0,0,- e^{12},2 e^{14}+e^{23},e^{13}+2 e^{24},e^{34}+e^{15},e^{25}+e^{16},e^{27}+e^{45}+e^{36}&24579\\%96531:48#1031514a
96531:48b&0,0,0,- e^{12},2 e^{14}+e^{23},-e^{13}+2 e^{24},e^{34}+e^{15},e^{25}+e^{16},e^{27}+e^{45}+e^{36}&24579\\%96531:48#1031514b
96531:49&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15},e^{17}+e^{45}&34679\\%96531:49#1129036
96531:50&0,0,0,- e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15},e^{46}+e^{27}&34679\\%96531:50#1129036
96531:51&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15}+e^{23},e^{45}+e^{17}&24679\\%96531:51#1133405
96531:52&0,0,0,- e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15}+e^{23},e^{46}+e^{27}&24679\\%96531:52#1133405
96531:53&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15},e^{17}+e^{23}+e^{45}&24679\\%96531:53#1137245
96531:54&0,0,0,- e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15},e^{46}+e^{27}+e^{13}&24679\\%96531:54#1137245
96531:55a&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{26}+e^{15},e^{45}+e^{17}&34679\\%96531:55#1138045a
96531:55b&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{45}&34679\\%96531:55#1138045b
96531:56a&0,0,0,e^{12},e^{14},e^{24},e^{26}-e^{15},e^{16}+e^{25},e^{27}+e^{45}&34679\\%96531:56#1138045a
96531:56b&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{26},e^{16}+e^{25},e^{27}+e^{45}&34679\\%96531:56#1138045b
96531:57&0,0,0,- e^{12},e^{14},e^{24},e^{25}+e^{16},e^{15}+e^{23},e^{13}+e^{46}+e^{27}&24679\\%96531:57#1141598
96531:58&0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15},e^{17}+e^{26}+e^{45}&34679\\%96531:58#1142140
96531:59&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{15},e^{17}+e^{45}&23579\\%96531:59#1146013
96531:60a&0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{26},e^{45}+e^{17}+e^{23}&24679\\%96531:60#1146254a
96531:60b&0,0,0,e^{12},- e^{14},e^{24},-e^{16}+e^{25},e^{26}+e^{15},e^{17}+e^{45}+e^{23}&24679\\%96531:60#1146254b
96531:61a&0,0,0,e^{12},e^{14},e^{24},e^{26}-e^{15},e^{25}+e^{16},e^{27}+e^{45}+e^{13}&24679\\%96531:61#1146254a
96531:61b&0,0,0,- e^{12},e^{14},e^{24},e^{26}+e^{15},e^{25}+e^{16},e^{13}+e^{27}+e^{45}&24679\\%96531:61#1146254b
96531:62&0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{23},e^{17}+e^{26}+e^{45}&24679\\%96531:62#1146509
96531:63&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{15}+e^{23},e^{45}+e^{17}&23579\\%96531:63#1150621
96531:64&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{15}+e^{26},e^{25}+e^{34},e^{46}+e^{17}&23579\\%96531:64#1151437
96531:65&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{15},e^{45}+e^{17}+e^{23}&23579\\%96531:65#1154461
96531:66&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{25}+e^{16},e^{15},e^{46}+e^{27}+e^{35}&23579\\%96531:66#1155805
96531:67&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{26}+e^{15},e^{25}+e^{34},e^{17}+e^{23}+e^{46}&23579\\%96531:67#1159885
96531:68&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{25}+e^{16},e^{15}+e^{23},e^{46}+e^{27}+e^{35}&23579\\%96531:68#1160413
96531:69a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{34}+e^{15},e^{17}+e^{45}&23579\\%96531:69#1160446a
96531:69b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26}+e^{34},e^{17}+e^{45}&23579\\%96531:69#1160446b
96531:70&0,0,0,- e^{12},-e^{24}-e^{13},- e^{14},e^{15}+e^{26},e^{25}+e^{34},e^{36}+e^{45}+e^{27}&23579\\%96531:70#1161229
96531:72a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{16}+e^{25},-e^{15}+e^{34},e^{17}+e^{36}+e^{45}&23579\\%96531:72#1166446a
96531:72b&0,0,0,e^{12},e^{14}+e^{23},e^{24}-e^{13},e^{16}+e^{25},-e^{15}+e^{34},e^{45}+e^{17}+e^{36}&23579\\%96531:72#1166446b
96531:73a&0,0,0,e^{12},-e^{23}-e^{14},e^{24}-e^{13},-e^{16}+e^{25},e^{15}+e^{34},e^{35}+e^{46}+e^{27}&23579\\%96531:73#1166446a
96531:73b&0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{25}+e^{16},e^{34}+e^{15},e^{27}+e^{35}+e^{46}&23579\\%96531:73#1166446b
96531:74a&0,0,0,e^{12},e^{24}-e^{13},e^{23}+e^{14},e^{34}+e^{25}-2 e^{16},e^{26}+e^{15},e^{45}+e^{17}&23579\\%96531:74#1166527a
96531:74b&0,0,0,e^{12},e^{24}-e^{13},e^{23}-e^{14},e^{34}+e^{25}-2 e^{16},e^{26}-e^{15},e^{45}+e^{17}&23579\\%96531:74#1166527b
96531:75a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{34}+e^{15},e^{17}+e^{23}+e^{45}&23579\\%96531:75#1168894a
96531:75b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26}+e^{34},e^{45}+e^{17}+e^{23}&23579\\%96531:75#1168894b
96531:77a&0,0,0,e^{12},e^{14},-e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26}+e^{34},e^{46}+e^{27}+e^{35}&23579\\%96531:77#1170238a
96531:77b&0,0,0,- e^{12},- e^{14},-e^{24}-e^{13},e^{16}+e^{25},e^{15}+e^{26}+e^{34},e^{27}+e^{35}+e^{46}&23579\\%96531:77#1170238b
96531:78a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{15},e^{36}+e^{17}+e^{45}&23579\\%96531:78#1170607a
96531:78b&0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{36}+e^{45}&23579\\%96531:78#1170607b
96531:79a&0,0,0,e^{12},e^{24}+e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{26}+e^{15},e^{36}+e^{17}+e^{45}&23579\\%96531:79#1170607a
96531:79b&0,0,0,e^{12},-e^{13}-e^{24},-e^{14}+e^{23},-e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{36}+e^{45}&23579\\%96531:79#1170607b
96531:80a&0,0,0,e^{12},2  e^{14},e^{24}+e^{13},e^{26}+e^{34}+e^{15},e^{25}+2 e^{16},e^{35}+e^{17}+e^{46}&23579\\%96531:80#1170814a
96531:80b&0,0,0,e^{12},2  e^{14},e^{24}+e^{13},e^{26}+e^{34}-e^{15},e^{25}+2 e^{16},e^{35}+e^{17}+e^{46}&23579\\%96531:80#1170814b
96531:81a&0,0,0,e^{12},e^{14},e^{24}+e^{13},-e^{15}+e^{26}+e^{34},e^{16}+e^{25},e^{45}+e^{36}+e^{27}&23579\\%96531:81#1170814a
96531:81b&0,0,0,- e^{12},e^{14},-e^{13}+e^{24},e^{26}+e^{15}+e^{34},e^{16}+e^{25},e^{27}+e^{36}+e^{45}&23579\\%96531:81#1170814b
96531:82a&0,0,0,e^{12},e^{24}+ {(1+a_4)} e^{13},e^{14}+e^{23},e^{26}+e^{15},e^{25}+e^{34}+ e^{16} a_4,e^{35}+e^{17}+e^{46}&23579\\%96531:82#1175743a
96531:82b&0,0,0,e^{12},e^{24}+ {(1+a_4)} e^{13},-e^{14}+e^{23},-e^{15}+e^{26},e^{25}+e^{34}+ e^{16} a_4,e^{46}+e^{17}+e^{35}&23579\\%96531:82#1175743b
96531:83a&0,0,0,e^{12}, {(-1+a_5)} e^{13}+ e^{24} a_5,e^{23}+ e^{14} a_5, e^{16} {(-2+a_5)}+e^{25}+e^{34},e^{26}+e^{15},e^{36}+e^{17}+e^{45}&23579\\%96531:83#1176319a
96531:83b&0,0,0,e^{12}, e^{24} a_5- e^{13} {(1+a_5)},e^{23}- e^{14} a_5,e^{34}+e^{25}- {(2+a_5)} e^{16},e^{26}-e^{15},e^{36}+e^{45}+e^{17}&23579\\%96531:83#1176319b
96531:84&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26},e^{17}+e^{28}&24679\\%96531:84#1183979
96531:85&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16},e^{18}+e^{27}&24679\\%96531:85#1193807
96531:86&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26},e^{17}+e^{28}&13679\\%96531:86#1194253
96531:87&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{28}+e^{17}+e^{34}&13679\\%96531:87#1198348
96531:88&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{18}+e^{27}&13679\\%96531:88#1199200
96531:89&0,0,0, e^{12} a_1,e^{14},e^{24},e^{15}+e^{23},e^{26}+ {(1+a_1)} e^{13},e^{17}+e^{28}+e^{34}&13679\\%96531:89#1203229
96531:90a&0,0,0,e^{12},e^{14},e^{24},e^{25}+e^{16},e^{26}+e^{15},e^{17}+e^{28}&24679\\%96531:90#1203635a
96531:90b&0,0,0,e^{12},- e^{14},e^{24},e^{25}-e^{16},e^{26}+e^{15},e^{17}+e^{28}&24679\\%96531:90#1203635b
96531:91&0,0,0, e^{12} a_1,e^{14},e^{24},- {(-1+a_1)} e^{15},e^{25}+e^{16},e^{18}+e^{45}+e^{27}&24679\\%96531:91#1207679
96531:92a&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{25}+e^{16},e^{17}+e^{28}+e^{46}&24679\\%96531:92#1207679a
96531:92b&0,0,0,- e^{12},e^{14},e^{24},- e^{15},e^{25}+e^{16},e^{46}+e^{17}+e^{28}&24679\\%96531:92#1207679b
96531:93&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16},e^{18}+e^{27}&13579\\%96531:93#1210784
96531:94&0,0,0, e^{12} a_1,e^{14},e^{24},- {(-1+a_1)} e^{15}+e^{23},e^{16}+e^{25},e^{18}+e^{27}+e^{45}&13679\\%96531:94#1213072
96531:95&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{18}+e^{27}&13579\\%96531:95#1215920
96531:96&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}+e^{27}+e^{35}&13579\\%96531:96#1216460
96531:97a&0,0,0, e^{12} a_1,e^{14},e^{24},e^{16}+e^{25},e^{26}- {(-1+a_1)} e^{15},e^{45}+e^{28}+e^{17}&24679\\%96531:97#1217507a
96531:97b&0,0,0, e^{12} a_1,- e^{14},e^{24},-e^{16}+e^{25},e^{26}- {(-1+a_1)} e^{15},e^{17}+e^{28}+e^{45}&24679\\%96531:97#1217507b
96531:98&0,0,0,- {(-1+a_3)} e^{12},e^{14},e^{24}+e^{13}, e^{15} a_3,e^{16}+e^{25},e^{45}+e^{18}+e^{27}&13579\\%96531:98#1224656
96531:99a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}&13579\\%96531:99#1225943a
96531:99b&0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{25}-e^{16},e^{26}+e^{15},e^{28}+e^{17}&13579\\%96531:99#1225943b
96531:100&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{26},e^{28}+e^{17}+e^{36}&13579\\%96531:100#1226081
96531:101&0,0,0,- {(-1+a_3)} e^{12},e^{14},e^{24}+e^{13},e^{23}+ e^{15} a_3,e^{16}+e^{25},e^{18}+e^{27}+e^{45}&13579\\%96531:101#1229792
96531:102&0,0,0,- e^{12},e^{24}-e^{13},2  e^{14},e^{25}+e^{34},2 e^{15}+e^{26},e^{45}+e^{28}+e^{17}&13579\\%96531:102#1231217
96531:103a&0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{25}+e^{16},e^{18}+e^{27}+e^{36}&13579\\%96531:103#1231298a
96531:103b&0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{34}+e^{15},e^{25}+e^{16},e^{36}+e^{18}+e^{27}&13579\\%96531:103#1231298b
96531:104a&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15},e^{25}+e^{16},e^{17}+e^{28}+e^{46}+e^{35}&13579\\%96531:104#1234448a
96531:104b&0,0,0,- e^{12},e^{14},e^{13}+e^{24},- e^{15},e^{25}+e^{16},e^{46}+e^{35}+e^{17}+e^{28}&13579\\%96531:104#1234448b
96531:105a&0,0,0,\frac{1}{2}  e^{12},e^{14}-e^{23},e^{24}+e^{13},\frac{1}{2} e^{15}+e^{34},e^{16}+e^{25},e^{45}+e^{18}+e^{27}&13579\\%96531:105#1235906a
96531:105b&0,0,0,\frac{1}{2}  e^{12},e^{14}-e^{23},e^{24}-e^{13},\frac{1}{2} e^{15}+e^{34},e^{16}+e^{25},e^{18}+e^{27}+e^{45}&13579\\%96531:105#1235906b
96531:106a&0,0,0,e^{12},e^{23}-e^{14},e^{24}-e^{13},-e^{15}+e^{34},-e^{16}+e^{25},e^{28}+e^{17}+e^{46}&13579\\%96531:106#1235906a
96531:106b&0,0,0,- e^{12},e^{23}+e^{14},e^{24}-e^{13},e^{34}+e^{15},e^{25}+e^{16},e^{46}+e^{28}+e^{17}&13579\\%96531:106#1235906b
96531:107a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26}+e^{34},e^{18}+e^{27}+e^{35}&13579\\%96531:107#1235909a
96531:107b&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{16}+e^{25},-e^{15}+e^{26}+e^{34},e^{18}+e^{27}+e^{35}&13579\\%96531:107#1235909b
96531:108a&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}&13579\\%96531:108#1236437a
96531:108b&0,0,0,e^{12},e^{24}+e^{13},- e^{14},e^{26}-e^{15},e^{34}+e^{25}+e^{16},e^{35}+e^{28}+e^{17}&13579\\%96531:108#1236437b
\multirow{2}{*}{96531:109(*)}&\multicolumn{1}{L}{0,0,0, {(-1+a_3)} e^{12}, {(-1+a_3)} e^{13}-\frac{a_3}{a_3-2} e^{24},}&\multirow{2}{*}{$13579$}\\*%96531:109#1240481
&\multicolumn{1}{R}{e^{14} a_3,e^{25}+e^{34},- {(-2+a_3)} e^{15}+e^{26},e^{45}+e^{28}+e^{17}+e^{36}}&\\
%\multirow{2}{*}{96531:109(*)}&0,0,0, {(-1+a_3)} e^{12}, {(-1+a_3)} e^{13}+ a_5 e^{24}, e^{14} a_3,e^{25}+e^{34},- {(-2+a_3)} e^{15}+e^{26},e^{45}+e^{28}+e^{17}+e^{36} &\multirow{2}{*}{$13579$}\\*%96531:109#1240481
%&d^2=0 \text{ when }\quad -2a_5+a_5a_3+a_3=0&\\% a5 -> -(a3/(-2 + a3)) a3\neq0
96531:110a&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{26},e^{18}+e^{27}+e^{35}+e^{46}&13579\\%96531:110#1240481a
96531:110b&0,0,0,e^{12},e^{24}+e^{13},- e^{14},e^{25}+e^{34},e^{26}-e^{15},e^{27}+e^{35}+e^{18}+e^{46}&13579\\%96531:110#1240481b
96531:111a&0,0,0,- e^{12},e^{24}-e^{13},2  e^{14},2 e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{45}+e^{27}+e^{18}&13579\\%96531:111#1241045a
96531:111b&0,0,0,- e^{12},e^{24}-e^{13},2  e^{14},2 e^{15}+e^{26},-e^{16}+e^{25}+e^{34},e^{45}+e^{27}+e^{18}&13579\\%96531:111#1241045b
96531:112a&0,0,0, e^{12} a_1,e^{24}+ {(1+a_1)} e^{13},e^{14}+e^{23},e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}&13579\\%96531:112#1241447a
96531:112b&0,0,0, e^{12} a_1,e^{24}+ {(1+a_1)} e^{13},-e^{14}+e^{23},e^{26}-e^{15},e^{25}+e^{34}+e^{16},e^{35}+e^{17}+e^{28}&13579\\%96531:112#1241447b
96531:113a&0,0,0,- e^{12} a_1, {(e^{14}+e^{23})} a_1,e^{24}+ {(-1+a_1)} e^{13},e^{34}+e^{15},e^{25}+ e^{16} a_1,e^{46}+e^{35}+e^{17}+e^{28}&13579\\%96531:113#1245698a
96531:113b&0,0,0, e^{12} a_1, {(e^{23}-e^{14})} a_1,e^{24}- {(1+a_1)} e^{13},e^{34}-e^{15},e^{25}- e^{16} a_1,e^{17}+e^{28}+e^{46}+e^{35}&13579\\%96531:113#1245698b
\multirow{2}{*}{96531:114a(*)}&\multicolumn{1}{L}{0,0,0, a_1 e^{12}, \frac{a_1}{a_1-1} e^{23}+\frac{2 a_1-1}{a_1-1} e^{14},e^{13}+\frac{2 a_1-1}{a_1-1}e^{24},}&\multirow{2}{*}{$13579$}\\*%96531:114#1245698a
&\multicolumn{1}{R}{e^{34}- e^{15} {(-1+a_1)},e^{16}+e^{25},e^{36}+e^{18}+e^{27}+e^{45}}&\\
%\multirow{2}{*}{96531:114a(*)}&0,0,0, a_1 e^{12}, {(-1+a_2)} e^{23}+ e^{14} a_2,e^{13}+ e^{24} a_2,e^{34}- e^{15} {(-1+a_1)},e^{16}+e^{25},e^{36}+e^{18}+e^{27}+e^{45}&\multirow{2}{*}{$13579$}\\*%96531:114#1245698a
%&d^2=0 \text{ when }\quad 1+a_1a_2-2a_1-a_2=0&\\a2 -> (-1 + 2 a1)/(-1 + a1)
\multirow{2}{*}{96531:114b(*)}&\multicolumn{1}{L}{0,0,0, a_1 e^{12},  \frac{a_1}{a_1-1} e^{23}+\frac{2 a_1-1}{a_1-1}e^{14},-e^{13}+\frac{2 a_1-1}{a_1-1}e^{24},}&\multirow{2}{*}{$13579$}\\*%96531:114#1245698b
&\multicolumn{1}{R}{e^{34}- e^{15} {(-1+a_1)},e^{16}+e^{25},e^{45}+e^{36}+e^{18}+e^{27}}&\\
%\multirow{2}{*}{96531:114b(*)}&0,0,0, a_1 e^{12}, {(-1+a_2)} e^{23}+ e^{14} a_2,-e^{13}+ e^{24} a_2,e^{34}- e^{15} {(-1+a_1)},e^{16}+e^{25},e^{45}+e^{36}+e^{18}+e^{27}&\multirow{2}{*}{$13579$}\\*%96531:114#1245698b
%&d^2=0 \text{ when }\quad 1+a_1a_2-2a_1-a_2=0&\\ a2 -> (-1 + 2 a1)/(-1 + a1)
96531:115a&0,0,0,- {(1+a_5)} e^{12},e^{24}-e^{13}, e^{23} a_5+ e^{14} {(2+a_5)},e^{26}+ e^{15} {(2+a_5)},e^{16}+e^{25}+e^{34},e^{45}+e^{27}+e^{18}&13579\\%96531:115#1246055a
96531:115b&0,0,0, {(a_5-1)} e^{12},e^{24}-e^{13}, e^{23}a_5-e^{14}{(a_5-2)},e^{26}- e^{15} {(a_5-2)},e^{34}+e^{25}-e^{16},e^{27}+e^{45}+e^{18}&13579\\%96531:115#1246055b
96531:116a&0,0,0,- {(-1+a_2)} e^{12},e^{14}+e^{23}, e^{13} a_2+e^{24},e^{16}+e^{25}, e^{15} a_2+e^{26},e^{28}+e^{17}+e^{36}+e^{45}&13579\\%96531:116#1250135a
96531:116b&0,0,0,- {(-1+a_2)} e^{12},-e^{14}+e^{23}, e^{13} a_2+e^{24},e^{25}-e^{16}, e^{15} a_2+e^{26},e^{36}+e^{17}+e^{28}+e^{45}&13579\\%96531:116#1250135b
96531:117a&0,0,0, e^{12} a_2,e^{14},e^{24}+ e^{13} a_2,e^{16}+e^{25},- {(-1+a_2)} e^{15}+e^{26}+e^{34},e^{28}+e^{17}+e^{36}+e^{45}&13579\\%96531:117#1250309a
96531:117b&0,0,0, e^{12} a_2,- e^{14},e^{24}+ e^{13} a_2,e^{25}-e^{16},- {(-1+a_2)} e^{15}+e^{26}+e^{34},e^{36}+e^{17}+e^{28}+e^{45}&13579\\%96531:117#1250309b
\multirow{2}{*}{96531:118a(*)}&\multicolumn{1}{L}{0,0,0, e^{12} a_3, e^{14} {(1+a_3)},\frac{a_3+1}{1-a_3}e^{24}+ e^{13} a_3,}&\multirow{2}{*}{$13579$}\\*%96531:118#1250309a
&\multicolumn{1}{R}{e^{25}- {(-1+a_3)} e^{16},e^{15}+e^{26}+e^{34},e^{18}+e^{27}+e^{35}+e^{46}}&\\
%\multirow{2}{*}{96531:118a(*)}&0,0,0, e^{12} a_3, e^{14} {(1+a_3)}, a_5 e^{24}+ e^{13} a_3,e^{25}- {(-1+a_3)} e^{16},e^{15}+e^{26}+e^{34},e^{18}+e^{27}+e^{35}+e^{46}&\multirow{2}{*}{$13579$}\\*%96531:118#1250309a
%&d^2=0 \text{ when }\quad 1+a_5a_3-a_5+a_3=0&\\%a5 -> (-1 - a3)/(-1 + a3)
\multirow{2}{*}{96531:118b(*)}&\multicolumn{1}{L}{0,0,0, e^{12} a_3, e^{14} {(1+a_3)}, \frac{a_3+1}{1-a_3} e^{24}+ e^{13} a_3,}&\multirow{2}{*}{$13579$}\\*%96531:118#1250309b
&\multicolumn{1}{R}{e^{25}- {(-1+a_3)} e^{16},-e^{15}+e^{26}+e^{34},e^{46}+e^{18}+e^{27}+e^{35}}&\\
%\multirow{2}{*}{96531:118b(*)}&0,0,0, e^{12} a_3, e^{14} {(1+a_3)}, a_5 e^{24}+ e^{13} a_3,e^{25}- {(-1+a_3)} e^{16},-e^{15}+e^{26}+e^{34},e^{46}+e^{18}+e^{27}+e^{35}&\multirow{2}{*}{$13579$}\\*%96531:118#1250309b
%&d^2=0 \text{ when }\quad 1+a_5a_3-a_5+a_3=0&\\%a5 -> (-1 - a3)/(-1 + a3)
\multirow{2}{*}{96531:119a(*)}&\multicolumn{1}{L}{0,0,0, e^{12} a_1, (-a_1 a_6+a_1+a_6) e^{13}+ e^{24} {(1+a_6)}, a_6 e^{23}+e^{14},}&\multirow{2}{*}{$13579$}\\*%96531:119#1255847a
&\multicolumn{1}{R}{e^{26}+\frac{1}{a_6+1}e^{15},- {(-1+a_1)} e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46}}&\\
%\multirow{2}{*}{96531:119a(*)}&0,0,0, e^{12} a_1, a_2 e^{13}+ e^{24} {(1+a_6)}, a_6 e^{23}+e^{14},e^{26}+ a_3 e^{15},- {(-1+a_1)} e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46}&\multirow{2}{*}{$13579$}\\*%96531:119#1255847a
%&d^2=0 \text{ when }\quad \{a_2-a_6+a_6a_1-a_1=0,\ 1-a_6a_3-a_3=0\}&\\%a2 -> a1 + a6 - a1 a6, a3 -> 1/(1 + a6)
\multirow{2}{*}{96531:119b(*)}&\multicolumn{1}{L}{0,0,0, e^{12} a_1, (-a_1 a_6+a_1+a_6) e^{13}+ e^{24} {(1+a_6)}, a_6 e^{23}-e^{14},}&\multirow{2}{*}{$13579$}\\*%96531:119#1255847b
&\multicolumn{1}{R}{e^{26}-\frac{1}{a_6+1} e^{15},- {(-1+a_1)} e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46}}&\\
%\multirow{2}{*}{96531:119b(*)}&0,0,0, e^{12} a_1, a_2 e^{13}+ e^{24} {(1+a_6)}, a_6 e^{23}-e^{14},e^{26}+ a_3 e^{15},- {(-1+a_1)} e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46} &\multirow{2}{*}{$13579$}\\*%96531:119#1255847b
%&d^2=0 \text{ when }\quad \{-1-a_6a_3-a_3=0,\ a_2-a_6+a_6a_1-a_1=0\}&\\%a2 -> a1 + a6 - a1 a6, a3 -> 1/(-1 - a6)
\multicolumn{3}{c}{Type: $32112$}\\
96432:1&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{46}+e^{27}&35679\\%96432:1#987627
96432:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{46}+e^{17}&35679\\%96432:2#987627
96432:3a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{27}+e^{46}+e^{35}&24679\\%96432:3#993035a
96432:3b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17},e^{27}+e^{35}+e^{46}&24679\\%96432:3#993035b
96432:4&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{46}+e^{17}+e^{35}&24679\\%96432:4#993035
96432:5&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{35}+e^{17},e^{46}+e^{27}&24679\\%96432:5#993035
96432:6a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35},e^{46}+e^{17}&24679\\%96432:6#993035a
96432:6b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{27}+e^{35},e^{17}+e^{46}&24679\\%96432:6#993035b
96432:7&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{46}+e^{17}+e^{23}&35679\\%96432:7#995820
96432:8&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{23}+e^{17},e^{46}+e^{27}&35679\\%96432:8#995820
96432:9&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{27}+e^{46}+e^{15}&24679\\%96432:9#997115
96432:10&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{15}+e^{27},e^{46}+e^{17}&24679\\%96432:10#997115
96432:11&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{46}+e^{27}&35679\\%96432:11#1000683
96432:12&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{46}+e^{17}&35679\\%96432:12#1000683
96432:13a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{23}+e^{17},e^{46}+e^{27}+e^{35}&24679\\%96432:13#1001243a
96432:13b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{23},e^{27}+e^{35}+e^{46}&24679\\%96432:13#1001243b
96432:14a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35},e^{46}+e^{17}+e^{23}&24679\\%96432:14#1001243a
96432:14b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{35}+e^{27},e^{46}+e^{23}+e^{17}&24679\\%96432:14#1001243b
96432:15&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{15},e^{35}+e^{17}+e^{46}&24679\\%96432:15#1001756
96432:16&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{35},e^{15}+e^{27}+e^{46}&24679\\%96432:16#1001756
96432:17&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{34},e^{27}+e^{46}&34679\\%96432:17#1002508
96432:18&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{25}+e^{17},e^{46}+e^{27}&24679\\%96432:18#1002509
96432:19&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23},e^{27}+e^{15}+e^{46}&24679\\%96432:19#1005323
96432:20&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{15}+e^{27},e^{17}+e^{46}+e^{23}&24679\\%96432:20#1005323
96432:21a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{35}+e^{24},e^{27}+e^{46}&24679\\%96432:21#1006091a
96432:21b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{35}+e^{24},e^{27}+e^{46}&24679\\%96432:21#1006091b
96432:22&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{25}+e^{34},e^{46}+e^{27}&24679\\%96432:22#1006091
96432:23a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}+e^{14},e^{46}+e^{17}&24679\\%96432:23#1006091a
96432:23b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{35}+e^{14}+e^{27},e^{17}+e^{46}&24679\\%96432:23#1006091b
96432:24a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{46}+e^{35}+e^{27}&24679\\%96432:24#1006091a
96432:24b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{24}+e^{17},e^{35}+e^{46}+e^{27}&24679\\%96432:24#1006091b
96432:25a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{35}+e^{17}+e^{46}&24679\\%96432:25#1006091a
96432:25b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{14}+e^{27},e^{46}+e^{35}+e^{17}&24679\\%96432:25#1006091b
96432:26a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{25},e^{46}+e^{35}+e^{27}&24679\\%96432:26#1007150a
96432:26b&0,0,0,- e^{12},e^{13},- e^{14},e^{23}+e^{16},e^{25}+e^{17},e^{46}+e^{27}+e^{35}&24679\\%96432:26#1007150b
96432:27a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{34},e^{27}+e^{46}+e^{35}&24679\\%96432:27#1007405a
96432:27b&0,0,0,- e^{12},- e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{34},e^{27}+e^{46}+e^{35}&24679\\%96432:27#1007405b
96432:28&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27},e^{17}+e^{23}+e^{46}&35679\\%96432:28#1008876
96432:29&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{24}+e^{17},e^{46}+e^{15}+e^{27}&24679\\%96432:29#1010171
96432:30a&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{25}+e^{34},e^{27}+e^{35}+e^{46}&24679\\%96432:30#1010732a
96432:30b&0,0,0,- e^{12},- e^{13},- e^{14},e^{16},e^{17}+e^{25}+e^{34},e^{35}+e^{46}+e^{27}&24679\\%96432:30#1010732b
96432:31a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{25},e^{27}+e^{46}+e^{15}&24679\\%96432:31#1011230a
96432:31b&0,0,0,- e^{12},- e^{13},e^{14},e^{23}+e^{16},-e^{17}+e^{25},e^{46}+e^{15}+e^{27}&24679\\%96432:31#1011230b
96432:32&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{26}+e^{17},e^{46}+e^{27}&35679\\%96432:32#1011339
96432:33&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27},e^{46}+e^{17}&35679\\%96432:33#1011339
96432:34&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14},- {(-1+a_2)} e^{16}+e^{23},e^{17}+e^{34}+e^{25},e^{27}+e^{46}&24679\\%96432:34#1011485
96432:35a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{16},e^{17}+e^{34},e^{15}+e^{46}+e^{27}&24679\\%96432:35#1011485a
96432:35b&0,0,0,- e^{12},- e^{13},e^{14},e^{23}+e^{16},e^{34}+e^{17},e^{46}+e^{27}+e^{15}&24679\\%96432:35#1011485b
96432:36a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}+e^{14},e^{17}+e^{23}+e^{46}&24679\\%96432:36#1014299a
96432:36b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{14}+e^{27}+e^{35},e^{46}+e^{23}+e^{17}&24679\\%96432:36#1014299b
96432:37a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}+e^{35},e^{27}+e^{15}+e^{46}&24679\\%96432:37#1014812a
96432:37b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{35}+e^{24}+e^{17},e^{46}+e^{15}+e^{27}&24679\\%96432:37#1014812b
96432:38a&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{25}+e^{34},e^{15}+e^{27}+e^{46}&24679\\%96432:38#1014812a
96432:38b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},-e^{17}+e^{25}+e^{34},e^{46}+e^{15}+e^{27}&24679\\%96432:38#1014812b
96432:39a&0,0,0,- e^{12} a_3,- {(-1+a_3)} e^{13},e^{14},e^{23}+ e^{16} a_3,e^{17}+e^{34}+e^{25},e^{27}+e^{46}+e^{35}&24679\\%96432:39#1016126a
96432:39b&0,0,0,- e^{12} a_3,- {(-1+a_3)} e^{13},- e^{14},e^{23}+ e^{16} a_3,e^{25}+e^{17}+e^{34},e^{46}+e^{27}+e^{35}&24679\\%96432:39#1016126b
96432:40&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{46},e^{17}+e^{35}+e^{26}&24679\\%96432:40#1016747
96432:41a&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{46}+e^{17},e^{16}+e^{27}+e^{35}&24679\\%96432:41#1016747a
96432:41b&0,0,0,e^{12},- e^{13},e^{24},e^{26}+e^{14},e^{46}+e^{17},e^{27}+e^{35}+e^{16}&24679\\%96432:41#1016747b
96432:42a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{46}+e^{35}&24679\\%96432:42#1016747a
96432:42b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{46}+e^{35}&24679\\%96432:42#1016747b
96432:43&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27},e^{17}+e^{35}+e^{46}&24679\\%96432:43#1016747
96432:44&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16},e^{46}+e^{17}+e^{23}&35679\\%96432:44#1019532
96432:45a&0,0,0,e^{12}, e^{13} a_1,e^{14},-e^{16}+e^{23}, {(-1+a_1)} e^{17}+e^{34}+e^{25},e^{15}+e^{46}+e^{27}&24679\\%96432:45#1020206a
96432:45b&0,0,0,- e^{12}, e^{13} a_1,e^{14},e^{16}+e^{23}, e^{17} {(1+a_1)}+e^{25}+e^{34},e^{46}+e^{15}+e^{27}&24679\\%96432:45#1020206b
96432:46&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{15}+e^{46}&24679\\%96432:46#1020827
96432:48a&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{46}+e^{17}+e^{23},e^{27}+e^{35}+e^{16}&24679\\%96432:48#1024955a
96432:48b&0,0,0,e^{12},- e^{13},e^{24},e^{14}+e^{26},e^{46}+e^{17}+e^{23},e^{16}+e^{27}+e^{35}&24679\\%96432:48#1024955b
96432:49&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{35}+e^{26},e^{27}+e^{46}+e^{15}&24679\\%96432:49#1025468
96432:58&0,0,0,e^{12},2  e^{13},3 e^{14}-e^{23},-e^{16}+e^{25}+e^{34},e^{27}+e^{46},e^{17}+e^{36}+e^{45}&23579\\%96432:58#1045438
96432:59a&0,0,0,e^{12},2  e^{13},e^{14}-e^{23},e^{25}+e^{34}-e^{16},e^{45}+3 e^{36}+e^{17},e^{46}+e^{27}+e^{35}&23579\\%96432:59#1050574a
96432:59b&0,0,0,e^{12},2  e^{13},-e^{14}-e^{23},e^{25}+e^{34}-e^{16},e^{45}-3 e^{36}+e^{17},e^{46}+e^{27}+e^{35}&23579\\%96432:59#1050574b
96432:60&0,0,0,e^{12},2  e^{13},3 e^{14}-e^{23},-e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{46},e^{17}+e^{36}+e^{45}&23579\\%96432:60#1054414
\multicolumn{3}{c}{Type: $32211$}\\
96421:1&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}&24679\\%96421:1#961721
96421:2&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}&24679\\%96421:2#961721
96421:3&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}&24679\\%96421:3#965801
96421:4&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}&24679\\%96421:4#965801
96421:5&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}&35679\\%96421:5#969369
96421:6&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{28}&35679\\%96421:6#969369
96421:7&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{18}&24679\\%96421:7#969929
96421:8&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}&24679\\%96421:8#969929
96421:9&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}+e^{23}&24679\\%96421:9#969929
96421:10a&0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{18}&24679\\%96421:10#970442a
96421:10b&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{18}&24679\\%96421:10#970442b
96421:11&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}&24679\\%96421:11#970442
96421:12&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26},e^{28}&24679\\%96421:12#970442
96421:13&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{28}&24679\\%96421:13#970442
96421:14&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}+e^{35}&24679\\%96421:14#970442
96421:15a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{35}&24679\\%96421:15#970442a
96421:15b&0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{26},e^{35}+e^{28}&24679\\%96421:15#970442b
96421:16&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{15}+e^{28}&24679\\%96421:16#970442
96421:17&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{28}&35679\\%96421:17#973482
96421:18&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{23}+e^{18}&24679\\%96421:18#974009
96421:19&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16},e^{18}&24679\\%96421:19#974522
96421:20&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{18}+e^{35}&24679\\%96421:20#974570
96421:21a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}+e^{35}&24679\\%96421:21#974570a
96421:21b&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}+e^{35}&24679\\%96421:21#974570b
96421:22&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{18}&24679\\%96421:22#974777
96421:23a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}&24679\\%96421:23#974777a
96421:23b&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}&24679\\%96421:23#974777b
96421:24&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}+e^{24}&24679\\%96421:24#974777
96421:25&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{14}+e^{28}&24679\\%96421:25#974777
96421:26&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}+e^{35}&24679\\%96421:26#975083
96421:27a&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{35}+e^{28}&24679\\%96421:27#975083a
96421:27b&0,0,0,e^{12},e^{13},- e^{24},e^{25}+e^{34},e^{26},e^{35}+e^{28}&24679\\%96421:27#975083b
96421:28&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{23}+e^{16},e^{25}+e^{18}&24679\\%96421:28#975323
96421:29&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{18}+e^{34}&24679\\%96421:29#975578
96421:30&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16},e^{46}+e^{28}&24679\\%96421:30#975593
96421:31&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{46}+e^{18}&24679\\%96421:31#975593
96421:32&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}+e^{23}&35679\\%96421:32#977562
96421:33a&0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{18}+e^{23}&24679\\%96421:33#978650a
96421:33b&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{18}+e^{23}&24679\\%96421:33#978650b
96421:34&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}+e^{23}&24679\\%96421:34#978650
96421:35&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{15}+e^{28}&24679\\%96421:35#978857
96421:36&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{24}+e^{18}&24679\\%96421:36#978857
96421:37&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{14}&24679\\%96421:37#978857
96421:38a&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{35}+e^{28}&24679\\%96421:38#978905a
96421:38b&0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{28}+e^{35}&24679\\%96421:38#978905b
96421:39&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{35}&24679\\%96421:39#979163
96421:40&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26},e^{28}+e^{15}&24679\\%96421:40#979163
96421:41&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{28}+e^{15}&24679\\%96421:41#979163
96421:42&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{25}+e^{18}&24679\\%96421:42#979403
96421:43&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}+e^{34}+e^{25}&24679\\%96421:43#979418
96421:44&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{18}+e^{34}&24679\\%96421:44#979658
96421:45&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{46}+e^{28}&24679\\%96421:45#979673
96421:46&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{46}+e^{18}&24679\\%96421:46#979673
96421:47&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{28}+e^{46}&24679\\%96421:47#980474
96421:48&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}+e^{18}&25679\\%96421:48#982729
96421:49&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{28}+e^{17}&25679\\%96421:49#982729
96421:50&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{23}&24679\\%96421:50#982730
96421:51&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{15}+e^{28}&24679\\%96421:51#982985
96421:52&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{24}+e^{18}&24679\\%96421:52#982985
96421:53&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{14}+e^{28}&24679\\%96421:53#982985
96421:54&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16},e^{28}+e^{46}&35679\\%96421:54#983241
96421:55&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{18}+e^{46}&35679\\%96421:55#983241
96421:56a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{18}+e^{24}&24679\\%96421:56#983498a
96421:56b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}+e^{35}+e^{24}&24679\\%96421:56#983498b
96421:57&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{25}+e^{18}+e^{34}&24679\\%96421:57#983498
96421:58a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{14}+e^{35}+e^{28}&24679\\%96421:58#983498a
96421:58b&0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{35}+e^{14}&24679\\%96421:58#983498b
96421:59&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}+e^{24}&24679\\%96421:59#983498
96421:60&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{28}+e^{14}&24679\\%96421:60#983498
96421:61&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23},e^{34}+e^{18}&34679\\%96421:61#983737
96421:62&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{18}+e^{25}&24679\\%96421:62#983738
96421:63&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{28}+e^{46}&24679\\%96421:63#983801
96421:64&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{46}+e^{18}&24679\\%96421:64#983801
96421:65&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{23}+e^{46}+e^{18}&24679\\%96421:65#983801
96421:66a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{23}+e^{16},e^{25}+e^{18}&24679\\%96421:66#984044a
96421:66b&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16}+e^{23},e^{25}+e^{18}&24679\\%96421:66#984044b
96421:67&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{14},e^{35},e^{23}+e^{16},e^{34}+e^{18}+e^{25}&24679\\%96421:67#984299
96421:68a&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{23}+e^{16},e^{18}+e^{34}&24679\\%96421:68#984299a
96421:68b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23},e^{18}+e^{34}&24679\\%96421:68#984299b
96421:69a&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{46}+e^{28}&24679\\%96421:69#984314a
96421:69b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{35},e^{16},e^{28}+e^{46}&24679\\%96421:69#984314b
96421:70&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16},e^{28}+e^{46}&24679\\%96421:70#984314
96421:71&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26},e^{18}+e^{46}&24679\\%96421:71#984314
96421:72&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{46}+e^{18}&24679\\%96421:72#984314
96421:73a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{28}+e^{35}+e^{46}&24679\\%96421:73#984314a
96421:73b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{46}+e^{35}+e^{28}&24679\\%96421:73#984314b
96421:74&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{35}+e^{46}+e^{18}&24679\\%96421:74#984314
96421:75&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16},e^{28}+e^{46}+e^{15}&24679\\%96421:75#984314
96421:76&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{28}+e^{46}&24679\\%96421:76#984554
96421:77&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{18}+e^{26}&24679\\%96421:77#984617
96421:78&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{16}+e^{28}&24679\\%96421:78#984617
96421:79&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{28}+e^{46}&24679\\%96421:79#985385
96421:80&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14},e^{18}+e^{46}&24679\\%96421:80#985385
96421:81&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{18}+e^{46}&35679\\%96421:81#987354
96421:82a&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{35}+e^{24}+e^{18}&24679\\%96421:82#987626a
96421:82b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{18}+e^{24}+e^{35}&24679\\%96421:82#987626b
96421:83&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{25}+e^{18}+e^{34}&24679\\%96421:83#987626
96421:84a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}+e^{35}+e^{14}&24679\\%96421:84#987626a
96421:84b&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}+e^{14}+e^{35}&24679\\%96421:84#987626b
96421:85&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}+e^{25}+e^{34}&24679\\%96421:85#987833
96421:86&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{23}+e^{46}+e^{18}&24679\\%96421:86#987881
96421:87a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{23}+e^{16},e^{18}+e^{25}&24679\\%96421:87#988124a
96421:87b&0,0,0,e^{12},e^{13},- e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{25}+e^{18}&24679\\%96421:87#988124b
96421:88&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{18}+e^{27}&14679\\%96421:88#988137
96421:89a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}+e^{17}&14679\\%96421:89#988137a
96421:89b&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}+e^{17}&14679\\%96421:89#988137b
96421:90a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{18}+e^{25}+e^{34}&24679\\%96421:90#988139a
96421:90b&0,0,0,e^{12},e^{13},e^{14},e^{35}-e^{24},e^{16},e^{18}+e^{34}+e^{25}&24679\\%96421:90#988139b
96421:91a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{24}+e^{18}+e^{35}&24679\\%96421:91#988139a
96421:91b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{16},e^{35}+e^{24}+e^{18}&24679\\%96421:91#988139b
96421:92a&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{35}+e^{14}+e^{28}&24679\\%96421:92#988139a
96421:92b&0,0,0,e^{12},e^{13},- e^{24},e^{34}+e^{25},e^{26},e^{14}+e^{28}+e^{35}&24679\\%96421:92#988139b
96421:93&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{15},e^{16}+e^{23},e^{25}+e^{18}+e^{34}&24679\\%96421:93#988379
96421:94a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{23}+e^{16},e^{18}+e^{34}&24679\\%96421:94#988379a
96421:94b&0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{18}+e^{34}&24679\\%96421:94#988379b
96421:95&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{28}+e^{46}&24679\\%96421:95#988394
96421:96a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:96#988442a
96421:96b&0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{16},e^{28}+e^{46}+e^{35}&24679\\%96421:96#988442b
96421:97&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{46}+e^{18}+e^{35}&24679\\%96421:97#988442
96421:98&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{28}+e^{46}&34679\\%96421:98#988633
96421:99a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:99#988649a
96421:99b&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16},e^{46}+e^{35}+e^{28}&24679\\%96421:99#988649b
96421:100&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{18}+e^{46}+e^{35}&24679\\%96421:100#988649
96421:101&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{18}+e^{26}&24679\\%96421:101#988697
96421:102&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{16}+e^{28}&24679\\%96421:102#988697
96421:103a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16},e^{28}+e^{35}+e^{46}&24679\\%96421:103#988955a
96421:103b&0,0,0,- e^{12},- e^{13},- e^{14},e^{25}+e^{34},e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:103#988955b
96421:104&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{18}+e^{46}+e^{35}&24679\\%96421:104#988955
96421:105a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{23}+e^{16},e^{28}+e^{46}&24679\\%96421:105#989195a
96421:105b&0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{23}+e^{16},e^{46}+e^{28}&24679\\%96421:105#989195b
96421:106&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{28}+e^{46}&24679\\%96421:106#989195
96421:107a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{46}+e^{35}+e^{28}&24679\\%96421:107#989195a
96421:107b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{23}+e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:107#989195b
96421:108a&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{23}+e^{16},e^{15}+e^{46}+e^{28}&24679\\%96421:108#989195a
96421:108b&0,0,0,- e^{12},- e^{13},e^{14},e^{35},e^{16}+e^{23},e^{15}+e^{28}+e^{46}&24679\\%96421:108#989195b
96421:109&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{46}+e^{28}&24679\\%96421:109#989465
96421:110&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{18}+e^{46}&24679\\%96421:110#989465
96421:111&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{37}+e^{18}&13579\\%96421:111#991193
96421:112&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}+e^{37}&13579\\%96421:112#991193
96421:113&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{46}+e^{18}+e^{23}&35679\\%96421:113#991434
96421:114a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{25}+e^{18}+e^{34}&24679\\%96421:114#992219a
96421:114b&0,0,0,e^{12},e^{13},- e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{34}+e^{25}&24679\\%96421:114#992219b
96421:115&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26},e^{18}+e^{46}+e^{23}&24679\\%96421:115#992522
96421:116&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{18}+e^{46}+e^{23}&24679\\%96421:116#992522
96421:117&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{24},e^{16}+e^{23},e^{18}+e^{34}+e^{25}&24679\\%96421:117#992714
96421:118&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16},e^{15}+e^{28}+e^{46}&24679\\%96421:118#992729
96421:119&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{18}+e^{35}+e^{46}&24679\\%96421:119#992777
96421:120&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{23}+e^{15},e^{24}+e^{16},e^{26}+e^{18}&24679\\%96421:120#992825
96421:121&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26}+e^{14},e^{16}+e^{28}&24679\\%96421:121#992825
96421:122a&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23},e^{25}+e^{18}+e^{34}&24679\\%96421:122#993020a
96421:122b&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},-e^{24}+e^{35},e^{16}+e^{23},e^{25}+e^{34}+e^{18}&24679\\%96421:122#993020b
96421:123a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{28}+e^{46}+e^{35}&24679\\%96421:123#993035a
96421:123b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{15},e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:123#993035b
96421:124a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{15}+e^{46}+e^{28}&24679\\%96421:124#993035a
96421:124b&0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{16},e^{15}+e^{28}+e^{46}&24679\\%96421:124#993035b
96421:125&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16},e^{46}+e^{15}+e^{28}&24679\\%96421:125#993035
96421:126a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{23}+e^{16},e^{28}+e^{46}&24679\\%96421:126#993275a
96421:126b&0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{28}+e^{46}&24679\\%96421:126#993275b
96421:127&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{18}+e^{26}+e^{35}&24679\\%96421:127#993338
96421:128a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{35}+e^{28}+e^{16}&24679\\%96421:128#993338a
96421:128b&0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{28}+e^{35}+e^{16}&24679\\%96421:128#993338b
96421:129&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{16}+e^{24},e^{18}+e^{26}&24679\\%96421:129#993338
96421:130&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{14},e^{28}+e^{16}&24679\\%96421:130#993338
96421:131a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23},e^{28}+e^{35}+e^{46}&24679\\%96421:131#993530a
96421:131b&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{23}+e^{16},e^{46}+e^{35}+e^{28}&24679\\%96421:131#993530b
96421:132&0,0,0,- e^{12}, a_2 e^{13},e^{14},e^{23}+e^{15},e^{24}+e^{16},e^{46}+e^{28}&24679\\%96421:132#993593
96421:133&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26}+e^{14},e^{18}+e^{46}&24679\\%96421:133#993593
96421:134&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{46}+e^{23}+e^{18}&24679\\%96421:134#993593
96421:135a&0,0,0,- e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{23}+e^{16},e^{28}+e^{46}+e^{35}&24679\\%96421:135#993836a
96421:135b&0,0,0,- e^{12},- e^{13},- e^{14},e^{25}+e^{34},e^{23}+e^{16},e^{28}+e^{46}+e^{35}&24679\\%96421:135#993836b
96421:136&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24},e^{46}+e^{28}&24679\\%96421:136#994106
96421:137&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{14},e^{18}+e^{46}&24679\\%96421:137#994106
96421:138a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:138#994106a
96421:138b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16}+e^{24},e^{28}+e^{46}+e^{35}&24679\\%96421:138#994106b
96421:139&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{46}+e^{18}+e^{35}&24679\\%96421:139#994106
96421:140&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{46}+e^{28}+e^{15}&24679\\%96421:140#994106
96421:141&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{35},e^{16}+e^{34},e^{36}+e^{18}&24579\\%96421:141#994185
96421:142&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{35},e^{18}+e^{37}&13579\\%96421:142#996650
96421:143&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{17}+e^{28}+e^{34}&24679\\%96421:143#996857
96421:144&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{27}+e^{18}+e^{34}&24679\\%96421:144#997097
96421:145a&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23},e^{25}+e^{34}+e^{18}&24679\\%96421:145#997100a
96421:145b&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},- e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{25}+e^{18}+e^{34}&24679\\%96421:145#997100b
96421:146&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{18}+e^{26}+e^{35}&24679\\%96421:146#997466
96421:147a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26},e^{16}+e^{28}+e^{35}&24679\\%96421:147#997466a
96421:147b&0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26}+e^{14},e^{35}+e^{28}+e^{16}&24679\\%96421:147#997466b
96421:148a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{28}+e^{46}+e^{15}&24679\\%96421:148#997610a
96421:148b&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16}+e^{23},e^{15}+e^{28}+e^{46}&24679\\%96421:148#997610b
96421:149&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{46}+e^{18}+e^{23}&24679\\%96421:149#997673
96421:150a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+ a_2 e^{15},e^{23}+e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:150#997916a
96421:150b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+ a_2 e^{15},e^{16}+e^{23},e^{28}+e^{35}+e^{46}&24679\\%96421:150#997916b
96421:151a&0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{24},e^{23}-e^{16},e^{46}+e^{15}+e^{28}&24679\\%96421:151#997916a
96421:151b&0,0,0,e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{23}-e^{16},e^{28}+e^{46}+e^{15}&24679\\%96421:151#997916b
96421:151c&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{23}+e^{16},e^{15}+e^{28}+e^{46}&24679\\%96421:151#997916c
96421:151d&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23},e^{28}+e^{15}+e^{46}&24679\\%96421:151#997916d
96421:152a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},-e^{16}+e^{23},e^{28}+e^{46}+e^{15}&24679\\%96421:152#997916a
96421:152b&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{15}+e^{28}+e^{46}&24679\\%96421:152#997916b
96421:153&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{24}+e^{16},e^{35}+e^{26}+e^{18}&24679\\%96421:153#997979
96421:154a&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{26},e^{28}+e^{35}+e^{16}&24679\\%96421:154#997979a
96421:154b&0,0,0,e^{12},e^{13},- e^{24},e^{25}+e^{34},e^{26}-e^{14},e^{28}+e^{35}+e^{16}&24679\\%96421:154#997979b
96421:155&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{34},e^{18}+e^{36}&24579\\%96421:155#998025
96421:156a&0,0,0,- e^{12},e^{13},e^{14},e^{23}+ a_2 e^{15},e^{24}+e^{16},e^{35}+e^{46}+e^{28}&24679\\%96421:156#998234a
96421:156b&0,0,0,- e^{12},- e^{13},e^{14},e^{23}+ a_2 e^{15},e^{16}+e^{24},e^{28}+e^{35}+e^{46}&24679\\%96421:156#998234b
96421:157a&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26}+e^{14},e^{46}+e^{35}+e^{18}&24679\\%96421:157#998234a
96421:157b&0,0,0,e^{12},e^{13},e^{24},-e^{15}+e^{23},e^{26}+e^{14},e^{18}+e^{46}+e^{35}&24679\\%96421:157#998234b
96421:158a&0,0,0,- e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{16}+e^{24},e^{46}+e^{35}+e^{28}&24679\\%96421:158#998747a
96421:158b&0,0,0,- e^{12},- e^{13},- e^{14},e^{34}+e^{25},e^{16}+e^{24},e^{28}+e^{46}+e^{35}&24679\\%96421:158#998747b
96421:159&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{26},e^{46}+e^{18}+e^{35}&24679\\%96421:159#998747
96421:161&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{17}+e^{28}&13579\\%96421:161#999113
96421:162&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{15}+e^{28}+e^{37}&13579\\%96421:162#1000169
96421:163&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26},e^{18}+e^{46}&23579\\%96421:163#1001497
96421:164a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35},e^{18}+e^{37}&13579\\%96421:164#1001546a
96421:164b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16},e^{37}+e^{18}&13579\\%96421:164#1001546b
96421:165&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{34},e^{18}+e^{36}&34579\\%96421:165#1002089
96421:166&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{35}+e^{26},e^{28}+e^{37}&13579\\%96421:166#1002107
96421:167&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{14},e^{18}+e^{46}+e^{23}&24679\\%96421:167#1002314
96421:169&0,0,0,- e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{16}+e^{24},e^{46}+e^{28}+e^{15}&24679\\%96421:169#1002827
96421:170a&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{35}+e^{24},e^{16}+e^{34},e^{36}+e^{18}&24579\\%96421:170#1002906a
96421:170b&0,0,0,- e^{12},- e^{13},e^{23}+e^{14},e^{35}+e^{24},e^{16}+e^{34},e^{18}+e^{36}&24579\\%96421:170#1002906b
96421:172a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{35}+e^{17}&13579\\%96421:172#1004249a
96421:172b&0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{17}+e^{35}&13579\\%96421:172#1004249b
96421:173&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{24}+e^{37}+e^{18}&13579\\%96421:173#1004249
96421:174&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}+e^{28}+e^{14}&13579\\%96421:174#1004249
96421:175&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16},e^{37}+e^{46}+e^{28}&13579\\%96421:175#1005065
96421:176&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{18}+e^{46}+e^{37}&13579\\%96421:176#1005065
96421:177&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{18}+e^{37}+e^{25}&13579\\%96421:177#1005305
96421:179&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{16},e^{18}+e^{36}&24579\\%96421:179#1006746
96421:181&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{34},e^{24}+e^{18}+e^{36}&24579\\%96421:181#1007241
96421:185&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{35},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{45}&23579\\%96421:185#1007770
96421:186&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{16},e^{18}+e^{27}&13579\\%96421:186#1009259
96421:187&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{46}+e^{18}&23579\\%96421:187#1009417
96421:188&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16},e^{24}+e^{37}+e^{18}&13579\\%96421:188#1009706
96421:189&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{15},e^{23}+e^{18}+e^{46}&23579\\%96421:189#1009945
96421:190&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{28}+e^{37}+e^{46}&13579\\%96421:190#1010201
96421:191&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{15}+e^{26},e^{18}+e^{46}&23579\\%96421:191#1010218
96421:192&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{15},e^{46}+e^{18}&23579\\%96421:192#1010218
96421:193&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35},e^{18}+e^{37}+e^{46}&13579\\%96421:193#1010522
96421:194a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26},e^{18}+e^{46}+e^{37}&13579\\%96421:194#1010522a
96421:194b&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}-e^{15},e^{37}+e^{18}+e^{46}&13579\\%96421:194#1010522b
96421:196&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{34},e^{24}+e^{36}+e^{18}&24579\\%96421:196#1011081
96421:197&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{35},e^{28}+e^{37}+e^{15}&13579\\%96421:197#1011083
96421:201&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{15},-2 e^{16}+e^{25}+e^{34},e^{45}+e^{18}&23579\\%96421:201#1011610
96421:204&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{35},e^{25}+e^{16},e^{36}+e^{45}+e^{18}&23579\\%96421:204#1011850
96421:206&0,0,0,e^{12},e^{13},2  e^{14},e^{35},e^{34}+e^{16}+e^{25},e^{36}+e^{45}+e^{18}&23579\\%96421:206#1012345
96421:207&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{35},e^{34}+e^{25}+e^{16},e^{28}+e^{46}&23579\\%96421:207#1012426
96421:208&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{28}+e^{17}+e^{46}&13579\\%96421:208#1012985
96421:209&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{17}+e^{28}+e^{34}&13579\\%96421:209#1013225
96421:210&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26}+e^{15},e^{46}+e^{18}&23579\\%96421:210#1013785
96421:211&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:211#1014041
96421:212&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{18}+e^{26}+e^{37}&13579\\%96421:212#1014089
96421:213&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{16}+e^{28}+e^{37}&13579\\%96421:213#1014089
96421:215&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25},e^{27}+e^{18}+e^{35}&13579\\%96421:215#1014395
96421:216&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{18}+e^{46}+e^{35}&23579\\%96421:216#1014553
96421:217a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16},e^{18}+e^{24}+e^{37}&13579\\%96421:217#1014602a
96421:217b&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16}+e^{35},e^{18}+e^{37}+e^{24}&13579\\%96421:217#1014602b
96421:218&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15},e^{28}+e^{45}+e^{37}&13579\\%96421:218#1014809
96421:219&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{28}+e^{37}+e^{46}&13579\\%96421:219#1014857
96421:220&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{37}+e^{46}+e^{18}&13579\\%96421:220#1014857
96421:221&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{28}+e^{14}+e^{37}&13579\\%96421:221#1015163
96421:222&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{15},e^{18}+e^{46}+e^{35}&23579\\%96421:222#1015354
96421:224a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35},e^{46}+e^{37}+e^{18}&13579\\%96421:224#1015418a
96421:224b&0,0,0,e^{12},e^{13},- e^{24},e^{15}+e^{23},e^{26}+e^{35},e^{18}+e^{46}+e^{37}&13579\\%96421:224#1015418b
96421:225&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34},e^{18}+e^{27}+e^{36}&24579\\%96421:225#1015449
96421:228&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{24},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{45}&23579\\%96421:228#1015690
96421:229&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{16},e^{36}+e^{18}+e^{45}&23579\\%96421:229#1015690
96421:230&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26}+e^{15},e^{37}+e^{45}+e^{28}&13579\\%96421:230#1015931
96421:231&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{16},e^{37}+e^{46}+e^{28}&13579\\%96421:231#1015979
96421:233&0,0,0,e^{12},e^{13},2  e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{45}+e^{36}+e^{18}&23579\\%96421:233#1016185
96421:234&0,0,0,- e^{12},e^{13},e^{14}+e^{23},2  e^{24},e^{34}+e^{16},e^{46}+e^{37}+e^{28}&24579\\%96421:234#1016217
96421:237&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{28}+e^{46}&23579\\%96421:237#1016266
96421:238a&0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{35}+e^{24},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{45}&23579\\%96421:238#1016491a
96421:238b&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{35}-e^{24},e^{34}-2 e^{16}+e^{25},e^{45}+e^{18}&23579\\%96421:238#1016491b
96421:239&0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{35},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{37}+e^{45}&13579\\%96421:239#1016795
96421:240&0,0,0,e^{12}, {(-1+a_3)} e^{13}, e^{14} a_3+e^{23},e^{35},e^{25}+e^{34}+ {(-2+a_3)} e^{16},e^{45}+e^{36}+e^{18}&23579\\%96421:240#1017562
96421:241&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{18}+e^{23}+e^{46}&23579\\%96421:241#1017865
96421:242&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{46}+e^{28}+e^{17}&13579\\%96421:242#1018121
96421:243a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{28}+e^{46}+e^{35}&13579\\%96421:243#1018121a
96421:243b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{28}+e^{17}+e^{35}+e^{46}&13579\\%96421:243#1018121b
96421:244&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}+e^{27}+e^{45}+e^{36}&13579\\%96421:244#1018121
96421:245a&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26}+e^{15},e^{18}+e^{46}+e^{23}&23579\\%96421:245#1018666a
96421:245b&0,0,0,e^{12},e^{13},e^{24},e^{35}-e^{14},e^{26}+e^{15},e^{18}+e^{46}+e^{23}&23579\\%96421:245#1018666b
96421:246&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{18}+e^{23}+e^{46}&23579\\%96421:246#1018666
96421:247&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16},e^{27}+e^{18}&13579\\%96421:247#1018796
96421:248&0,0,0,e^{12},e^{13},e^{24}, a_2 e^{14}+e^{23},e^{15}+e^{26},e^{46}+e^{18}+e^{35}&23579\\%96421:248#1018921
96421:249a&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{23}+e^{16},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:249#1019177a
96421:249b&0,0,0,- e^{12},- e^{13},e^{14},e^{35},e^{16}+e^{23},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:249#1019177b
96421:250&0,0,0,- e^{12},- e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{34},e^{45}+e^{27}+e^{18}&13579\\%96421:250#1019258
96421:252a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}+e^{35},e^{37}+e^{18}+e^{26}&13579\\%96421:252#1019546a
96421:252b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}+e^{16},e^{37}+e^{26}+e^{18}&13579\\%96421:252#1019546b
96421:253&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{36}+e^{18}+e^{27}&13579\\%96421:253#1019546
96421:254&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{15},e^{28}+e^{45}+e^{37}&13579\\%96421:254#1019705
96421:255&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16},e^{36}+e^{18}+e^{45}&23579\\%96421:255#1019770
96421:256&0,0,0,- e^{12},- e^{13},e^{24},e^{25}+e^{34},2 e^{15}+e^{26},e^{28}+e^{17}+e^{45}&13579\\%96421:256#1019771
96421:257&0,0,0,- e^{12},- e^{13},e^{14},2  e^{15},e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{45}&13579\\%96421:257#1020026
96421:259&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{25}+e^{34}+e^{16},e^{18}+e^{45}+e^{36}&23579\\%96421:259#1020265
96421:260&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}+e^{14},e^{37}+e^{18}+e^{46}&13579\\%96421:260#1020314
96421:261&0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{24}+e^{15},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{45}&23579\\%96421:261#1020331
96421:262&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{28}+e^{46}&23579\\%96421:262#1020346
96421:263&0,0,0,e^{12},e^{13},2  e^{14},e^{15}+e^{23},e^{16}+e^{25}+e^{34},e^{36}+e^{18}+e^{45}&23579\\%96421:263#1020553
96421:264a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25},e^{36}+e^{18}+e^{45}&23579\\%96421:264#1020571a
96421:264b&0,0,0,e^{12},- e^{13},e^{23}-e^{14},e^{35}+e^{24},-e^{16}+e^{25},e^{18}+e^{36}+e^{45}&23579\\%96421:264#1020571b
96421:265a&0,0,0,e^{12},e^{13},2  e^{14},e^{24}+e^{35},e^{16}+e^{25}+e^{34},e^{36}+e^{18}+e^{45}&23579\\%96421:265#1021066a
96421:265b&0,0,0,e^{12},e^{13},2  e^{14},-e^{24}+e^{35},e^{16}+e^{25}+e^{34},e^{36}+e^{18}+e^{45}&23579\\%96421:265#1021066b
96421:266a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{35}+e^{24},e^{16}+e^{25}+e^{34},e^{28}+e^{46}&23579\\%96421:266#1021147a
96421:266b&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{35}-e^{24},e^{16}+e^{25}+e^{34},e^{28}+e^{46}&23579\\%96421:266#1021147b
96421:267&0,0,0,e^{12}, e^{13} a_2, {(1+a_2)} e^{14}+e^{23},e^{15}, {(-1+a_2)} e^{16}+e^{25}+e^{34},e^{45}+e^{36}+e^{18}&23579\\%96421:267#1021402
96421:268a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{28}+e^{35}+e^{46}&23579\\%96421:268#1021402a
96421:268b&0,0,0,- e^{12},-2  e^{13},-e^{23}-e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{28}+e^{35}+e^{46}&23579\\%96421:268#1021402b
96421:269&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{35},e^{16}+e^{25}+e^{34},e^{15}+e^{28}+e^{46}&23579\\%96421:269#1021402
96421:270a&0,0,0,- e^{12},e^{13},-e^{23}+e^{14},e^{35},e^{16}-2 e^{25}+e^{34},e^{28}+e^{37}+e^{46}&13579\\%96421:270#1021451a
96421:270b&0,0,0,- e^{12},- e^{13},-e^{23}+e^{14},e^{35},e^{16}+2 e^{25}+e^{34},e^{37}+e^{46}+e^{28}&13579\\%96421:270#1021451b
96421:271&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{46}+e^{17}+e^{28}&13579\\%96421:271#1022777
96421:272&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{36}+e^{45}+e^{27}+e^{18}&13579\\%96421:272#1023017
96421:273a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{28}+e^{17}+e^{35}+e^{46}&13579\\%96421:273#1023257a
96421:273b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{23}+e^{16},e^{17}+e^{28}+e^{46}+e^{35}&13579\\%96421:273#1023257b
96421:274&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{24}+e^{16},e^{37}+e^{46}+e^{15}+e^{28}&13579\\%96421:274#1023833
96421:276&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16},e^{18}+e^{27}+e^{35}&13579\\%96421:276#1023932
96421:278&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16},e^{46}+e^{37}+e^{28}&13579\\%96421:278#1024154
96421:280&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16},e^{36}+e^{18}+e^{45}&23579\\%96421:280#1024411
96421:281a&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16},e^{18}+e^{37}+e^{26}&13579\\%96421:281#1024442a
96421:281b&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16},e^{37}+e^{26}+e^{18}&13579\\%96421:281#1024442b
96421:282&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}+e^{16},e^{18}+e^{36}+e^{27}&13579\\%96421:282#1024442
96421:283&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{28}+e^{37}+e^{46}&13579\\%96421:283#1024649
96421:284&0,0,0,- a_1 e^{12},- e^{13},e^{23}+e^{14}, {(1+a_1)} e^{15},e^{25}+e^{34}+ e^{16} {(-1+a_1)},e^{27}+e^{18}+e^{45}&13579\\%96421:284#1024715
96421:285&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{14}+e^{23},e^{15},e^{25}+e^{34}+e^{16},e^{18}+e^{36}+e^{27}&13579\\%96421:285#1024763
96421:286&0,0,0,e^{12},e^{13},2  e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{18}+e^{45}+e^{36}&23579\\%96421:286#1024906
96421:287&0,0,0,- e^{12},- e^{13},e^{14},2 e^{15}+e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{45}&13579\\%96421:287#1024922
96421:288&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:288#1024955
96421:290&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{24}+e^{15},e^{16}+e^{25}+e^{34},e^{46}+e^{28}&23579\\%96421:290#1024987
96421:291&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}+e^{14},e^{37}+e^{16}+e^{28}&13579\\%96421:291#1025003
96421:292&0,0,0,- e^{12},e^{13},e^{14}+e^{23},2  e^{24},e^{16}+e^{34},e^{37}+e^{15}+e^{46}+e^{28}&14579\\%96421:292#1025209
96421:293a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}+e^{14},e^{37}+e^{18}+e^{46}&13579\\%96421:293#1025210a
96421:293b&0,0,0,e^{12},e^{13},- e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{37}+e^{18}+e^{46}&13579\\%96421:293#1025210b
96421:294a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16},e^{37}+e^{46}+e^{28}&13579\\%96421:294#1025276a
96421:294b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{35}+e^{24},-e^{25}+e^{16},e^{46}+e^{37}+e^{28}&13579\\%96421:294#1025276b
96421:295&0,0,0,e^{12}, e^{13} {(1+a_4)},e^{23}+ {(2+a_4)} e^{14},e^{24},e^{25}+e^{34}+ e^{16} a_4,e^{18}+e^{45}+e^{36}&23579\\%96421:295#1025482
96421:296a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}&23579\\%96421:296#1025482a
96421:296b&0,0,0,- e^{12},-2  e^{13},-e^{23}-e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}&23579\\%96421:296#1025482b
96421:297a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},2 e^{24}+e^{35},e^{16}+e^{34},e^{37}+e^{46}+e^{28}&13579\\%96421:297#1025531a
96421:297b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{35}+2 e^{24},e^{34}+e^{16},e^{28}+e^{37}+e^{46}&13579\\%96421:297#1025531b
96421:298a&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{34}-e^{25}+e^{16},e^{46}+e^{37}+e^{28}&13579\\%96421:298#1025771a
96421:298b&0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{34}+e^{25}+e^{16},e^{28}+e^{37}+e^{46}&13579\\%96421:298#1025771b
96421:299a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}+e^{24},e^{28}+e^{37}+e^{46}&13579\\%96421:299#1025771a
96421:299b&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}-e^{24},e^{28}+e^{37}+e^{46}&13579\\%96421:299#1025771b
96421:300a&0,0,0,e^{12}, {(-1+a_3)} e^{13},e^{23}+ e^{14} a_3,e^{24}+e^{35}, e^{16} {(-2+a_3)}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}&23579\\%96421:300#1026283a
96421:300b&0,0,0,e^{12}, {(-1+a_3)} e^{13},e^{23}+ e^{14} a_3,-e^{24}+e^{35}, e^{16} {(-2+a_3)}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}&23579\\%96421:300#1026283b
96421:301&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{45}+e^{18}+e^{27}+e^{36}&13579\\%96421:301#1027658
96421:302a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{46}+e^{35}+e^{17}+e^{28}&13579\\%96421:302#1027913a
96421:302b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{24}+e^{16},e^{35}+e^{46}+e^{28}+e^{17}&13579\\%96421:302#1027913b
96421:303&0,0,0,- {(-1+a_4)} e^{12},e^{13},e^{14}+e^{23}, a_4 e^{15},e^{25}+e^{16},e^{36}+e^{27}+e^{18}+e^{45}&13579\\%96421:303#1028795
96421:304&0,0,0,- e^{12},- e^{13},e^{23}+e^{14},e^{15}+e^{24},e^{16}+e^{34},e^{27}+e^{18}+e^{45}&13579\\%96421:304#1028795
96421:305&0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{24},e^{34}+e^{25}-2 e^{16},e^{27}+e^{45}+e^{18}&13579\\%96421:305#1029050
96421:307&0,0,0,- e^{12}, {(-1+a_3)} e^{13},e^{23}+ e^{14} a_3,e^{15},e^{34}+e^{16},e^{18}+e^{27}+e^{45}+e^{36}&13579\\%96421:307#1029050
96421:308&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{36}+e^{27}+e^{18}&13579\\%96421:308#1029083
96421:309&0,0,0, e^{12} a_2, e^{13} a_2, e^{14} {(1+a_2)},- {(-1+a_2)} e^{15},e^{25}+e^{34}+e^{16},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:309#1029290
96421:310&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{46}+e^{15}+e^{28}&23579\\%96421:310#1029322
96421:311a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{46}+e^{28}+e^{17}&13579\\%96421:311#1029371a
96421:311b&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},- e^{15},e^{16}+e^{25}+e^{34},e^{46}+e^{28}+e^{17}&13579\\%96421:311#1029371b
96421:312&0,0,0,- e^{12},- e^{13},e^{14},2 e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{45}&13579\\%96421:312#1029563
96421:313&0,0,0,- e^{12}, e^{13} a_2,e^{14}+ e^{23} {(1+a_2)}, e^{24} {(2+a_2)},e^{25}+e^{16}+e^{34},e^{37}+e^{46}+e^{28}&13579\\%96421:313#1029866
96421:314&0,0,0,e^{12}, {(1+a_4)} e^{13}, {(2+a_4)} e^{14}+e^{23},e^{24}+e^{15}, e^{16} a_4+e^{25}+e^{34},e^{18}+e^{45}+e^{36}&23579\\%96421:314#1030123
96421:315a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{24}+e^{15},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}&23579\\%96421:315#1030123a
96421:315b&0,0,0,- e^{12},-2  e^{13},-e^{23}-e^{14},e^{24}+e^{15},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}&23579\\%96421:315#1030123b
96421:316a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{35}+e^{24},e^{16}+e^{25}+e^{34},e^{46}+e^{15}+e^{28}&23579\\%96421:316#1030123a
96421:316b&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{35}-e^{24},e^{16}+e^{25}+e^{34},e^{46}+e^{15}+e^{28}&23579\\%96421:316#1030123b
96421:317a&0,0,0,- e^{12},e^{13},-e^{23}+e^{14},e^{35},e^{16}-2 e^{25}+e^{34},e^{37}+e^{46}+e^{15}+e^{28}&13579\\%96421:317#1030427a
96421:317b&0,0,0,- e^{12},- e^{13},-e^{23}+e^{14},e^{35},e^{16}+2 e^{25}+e^{34},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:317#1030427b
96421:318a&0,0,0,- e^{12},e^{13},e^{14}+ {(1+a_4)} e^{23},e^{35}+ e^{24} {(2+a_4)},e^{16}+e^{34}+ e^{25} a_4,e^{37}+e^{46}+e^{28}&13579\\%96421:318#1030988a
96421:318b&0,0,0,- e^{12},- e^{13},e^{14}- {(-1+a_4)} e^{23},- e^{24} {(-2+a_4)}+e^{35},e^{16}+e^{34}+ e^{25} a_4,e^{37}+e^{46}+e^{28}&13579\\%96421:318#1030988b
96421:319&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:319#1033130
96421:320&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16},e^{36}+e^{27}+e^{18}+e^{45}&13579\\%96421:320#1033130
96421:321&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:321#1033625
96421:322&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{25}+e^{34}+e^{16},e^{36}+e^{27}+e^{18}+e^{45}&13579\\%96421:322#1033625
96421:323&0,0,0, e^{12} a_2, e^{13} a_2, e^{14} {(1+a_2)},e^{23}- {(-1+a_2)} e^{15},e^{25}+e^{34}+e^{16},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:323#1034186
96421:324&0,0,0,- e^{12} {(1+a_4)},- e^{13},e^{23}+e^{14},e^{24}+ {(2+a_4)} e^{15},e^{25}+e^{34}+ e^{16} a_4,e^{27}+e^{18}+e^{45}&13579\\%96421:324#1034252
96421:325a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:325#1034252a
96421:325b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{35}+e^{24},-e^{25}+e^{16},e^{46}+e^{37}+e^{28}+e^{15}&13579\\%96421:325#1034252b
96421:326&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{18}+e^{36}+e^{27}&13579\\%96421:326#1034300
96421:327a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14}, a_3 e^{15},e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46}&13579\\%96421:327#1034507a
96421:327b&0,0,0,- e^{12},-2  e^{13},-e^{23}-e^{14}, a_3 e^{15},e^{16}+e^{25}+e^{34},e^{28}+e^{17}+e^{35}+e^{46}&13579\\%96421:327#1034507b
\multirow{2}{*}{96421:328}&\multicolumn{1}{L}{0,0,0,- {(1+a_5-a_3)} e^{12}, {(-1+a_3)} e^{13}, e^{14} a_3+e^{23},}&\multirow{2}{*}{$13579$}\\*%96421:328#1034507
&\multicolumn{1}{R}{e^{15} {(2+a_5-a_3)}, a_5 e^{16}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}+e^{27}}&\\
96421:329a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},2 e^{24}+e^{35},e^{16}+e^{34},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:329#1034507a
96421:329b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{35}+2 e^{24},e^{34}+e^{16},e^{28}+e^{37}+e^{46}+e^{15}&13579\\%96421:329#1034507b
96421:330a&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{34}-e^{25}+e^{16},e^{46}+e^{37}+e^{28}+e^{15}&13579\\%96421:330#1034747a
96421:330b&0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{34}+e^{25}+e^{16},e^{28}+e^{37}+e^{46}+e^{15}&13579\\%96421:330#1034747b
96421:331a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}+e^{24},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:331#1034747a
96421:331b&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}-e^{24},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%96421:331#1034747b
96421:332&0,0,0, e^{12} a_1,e^{13},e^{14}+e^{23},- {(-1+a_1)} e^{15}+e^{24},e^{25}+e^{16},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:332#1038332
96421:333&0,0,0,- e^{12}, e^{13} a_2, e^{14} {(1+a_2)}+e^{23},e^{15}+e^{24},e^{16}+e^{34},e^{45}+e^{18}+e^{27}+e^{36}&13579\\%96421:333#1038587
96421:334&0,0,0, {(-1+a_3)} e^{12}, {(-1+a_3)} e^{13}, e^{14} a_3,- {(-2+a_3)} e^{15}+e^{24},e^{25}+e^{34}+e^{16},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:334#1038827
96421:335&0,0,0,- e^{12}, e^{13} {(-2+a_4)},e^{14}+ {(-1+a_4)} e^{23}, e^{24} a_4,e^{25}+e^{16}+e^{34},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:335#1038842
96421:336&0,0,0,e^{12}, {(-1+a_3)} e^{13},e^{23}+ e^{14} a_3,e^{24}, e^{16} {(-2+a_3)}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:336#1038842
96421:337a&0,0,0,- e^{12},e^{13}, {(-1+a_3)} e^{23}+e^{14}, e^{24} a_3+e^{35}, {(-2+a_3)} e^{25}+e^{16}+e^{34},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:337#1039964a
96421:337b&0,0,0,- e^{12},- e^{13}, {(-1+a_3)} e^{23}+e^{14}, e^{24} a_3+e^{35},- {(-2+a_3)} e^{25}+e^{16}+e^{34},e^{37}+e^{15}+e^{46}+e^{28}&13579\\%96421:337#1039964b
96421:338&0,0,0,{(1-a_4)} e^{12}, e^{13} {(-1+a_3)}, a_3 e^{14}+e^{23},\\
&e^{24}+ e^{15} a_4, {(-2+a_3+a_4)} e^{16}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}+e^{27}&13579\\%96421:338#1044044
96421:339&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{18}+e^{46}&24679\\%96421:339#1124141
96421:340a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16},e^{28}+e^{46}&24679\\%96421:340#1124141a
96421:340b&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{46}+e^{28}&24679\\%96421:340#1124141b
96421:341a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{17},e^{18}+e^{46}&24679\\%96421:341#1124141a
96421:341b&0,0,0,e^{12},e^{13},e^{24},- e^{14},e^{26}+e^{17},e^{46}+e^{18}&24679\\%96421:341#1124141b
96421:342&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{27}+e^{16},e^{28}+e^{46}&24679\\%96421:342#1124141
96421:343a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{18}+e^{46}+e^{35}&13679\\%96421:343#1129549a
96421:343b&0,0,0,e^{12},- e^{13},e^{14},e^{24},e^{17}+e^{26},e^{18}+e^{35}+e^{46}&13679\\%96421:343#1129549b
96421:344a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&13679\\%96421:344#1129549a
96421:344b&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{28}+e^{35}+e^{46}&13679\\%96421:344#1129549b
96421:344c&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{27}+e^{16},e^{46}+e^{35}+e^{28}&13679\\%96421:344#1129549c
96421:344d&0,0,0,- e^{12},- e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{35}+e^{46}+e^{28}&13679\\%96421:344#1129549d
96421:345a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{17},e^{18}+e^{46}+e^{35}&13679\\%96421:345#1129549a
96421:345b&0,0,0,e^{12},e^{13},e^{24},- e^{14},e^{17}+e^{26},e^{18}+e^{46}+e^{35}&13679\\%96421:345#1129549b
96421:346&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&13679\\%96421:346#1129549
96421:347&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{23}+e^{18}+e^{46}&24679\\%96421:347#1132334
96421:348a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{17}+e^{26},e^{18}+e^{23}+e^{46}&24679\\%96421:348#1132334a
96421:348b&0,0,0,e^{12},e^{13},e^{24},- e^{14},e^{26}+e^{17},e^{46}+e^{23}+e^{18}&24679\\%96421:348#1132334b
96421:349a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27},e^{15}+e^{46}+e^{28}&13679\\%96421:349#1133629a
96421:349b&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{15}+e^{28}+e^{46}&13679\\%96421:349#1133629b
96421:350&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{27}+e^{16},e^{46}+e^{28}+e^{15}&13679\\%96421:350#1133629
96421:351&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{28}+e^{47}+e^{16}&24679\\%96421:351#1137245
96421:352&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{46}+e^{18}+e^{27}&24679\\%96421:352#1137245
96421:353&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27},e^{46}+e^{28}&23579\\%96421:353#1141357
96421:354&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{28}+e^{16}+e^{35}+e^{47}&13679\\%96421:354#1142653
96421:355a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{27}+e^{35}+e^{18}+e^{46}&13679\\%96421:355#1142653a
96421:355b&0,0,0,e^{12},- e^{13},e^{14},e^{24},e^{17}+e^{26},e^{18}+e^{27}+e^{35}+e^{46}&13679\\%96421:355#1142653b
96421:356&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27},e^{46}+e^{35}+e^{28}&13579\\%96421:356#1146509
96421:358&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16},e^{28}+e^{15}+e^{46}&13579\\%96421:358#1150349
96421:359&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16},e^{18}+e^{47}+e^{36}&23579\\%96421:359#1151149
96421:362a&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},-e^{17}+e^{26}+e^{34},e^{46}+e^{37}+e^{18}&23579\\%96421:362#1156861a
96421:362b&0,0,0,e^{12},e^{13},- e^{24},e^{14}+e^{23},-e^{17}+e^{26}+e^{34},e^{37}+e^{18}+e^{46}&23579\\%96421:362#1156861b
96421:363a&0,0,0,- e^{12},e^{13},2  e^{24},e^{14}+e^{23},e^{26}+e^{17}+e^{34},e^{47}+e^{28}+e^{36}&23579\\%96421:363#1156861a
96421:363b&0,0,0,- e^{12},e^{13},2  e^{24},-e^{14}+e^{23},e^{17}+e^{34}+e^{26},e^{28}+e^{47}+e^{36}&23579\\%96421:363#1156861b
96421:364a&0,0,0,- e^{12},e^{13},2  e^{24},e^{14}+e^{23},e^{26}+e^{17}+e^{34},e^{15}+e^{47}+e^{28}+e^{36}&13579\\%96421:364#1165853a
96421:364b&0,0,0,- e^{12},e^{13},2  e^{24},-e^{14}+e^{23},e^{17}+e^{34}+e^{26},e^{28}+e^{47}+e^{36}+e^{15}&13579\\%96421:364#1165853b
96421:414&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17},e^{18}+e^{46}&12469\\%96421:414#1586972
96421:415&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{17}+e^{26},e^{18}+e^{46}&12469\\%96421:415#1596305
96421:416&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17},e^{46}+e^{23}+e^{18}&12469\\%96421:416#1599260
96421:417&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17},e^{35}+e^{18}+e^{46}&12469\\%96421:417#1600028
96421:418&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{37},e^{46}+e^{57}+e^{18}&12469\\%96421:418#1600844
96421:421&0,0,0,e^{12},- e^{13},e^{25}-e^{34},-2  e^{14},e^{16}+e^{37}+e^{45},e^{38}+e^{56}&12469\\%96421:421#1607489
96421:422&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{46}+e^{18}+e^{23}&12469\\%96421:422#1608593
96421:423a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{18}+e^{46}+e^{35}&12469\\%96421:423#1609361a
96421:423b&0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{46}+e^{35}+e^{18}&12469\\%96421:423#1609361b
96421:424&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{37}+e^{16}+e^{24},e^{26}+e^{57}+e^{18}&12469\\%96421:424#1609868
96421:425&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26}+e^{37},e^{18}+e^{57}+e^{46}&12469\\%96421:425#1610636
96421:426&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36},e^{18}+e^{47}+e^{56}&12469\\%96421:426#1610993
96421:428&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{37},e^{57}+e^{18}+e^{46}+e^{23}&12469\\%96421:428#1613132
96421:429&0,0,0,e^{12},- e^{13},e^{25}-e^{34},-2 e^{14}+e^{23},e^{16}+e^{37}+e^{45},e^{38}+e^{56}&12469\\%96421:429#1616273
96421:431&0,0,0,- e^{12},- e^{13},e^{34}+e^{25},2 e^{15}+e^{24},e^{27}+e^{45}+e^{16},e^{28}+e^{46}&12469\\%96421:431#1616822
96421:436&0,0,0,e^{12},- e^{13},e^{25}-e^{34},-2  e^{14},e^{16}+e^{37}+e^{45},e^{38}+e^{24}+e^{56}&12469\\%96421:436#1620545
96421:437&0,0,0,e^{12},- e^{13},-2  e^{14},e^{25}-e^{34},e^{17}+e^{36}+e^{45},e^{16}+e^{38}+e^{57}&12469\\%96421:437#1620593
96421:438&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{14},e^{47}+e^{56}+e^{18}&12469\\%96421:438#1620785
96421:439&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{15},e^{47}+e^{56}+e^{18}&12469\\%96421:439#1620785
96421:440a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{26}+e^{37},e^{46}+e^{57}+e^{18}&12469\\%96421:440#1621142a
96421:440b&0,0,0,e^{12},e^{13},-e^{34}-e^{25},e^{35}-e^{24},e^{26}+e^{37},e^{18}+e^{46}+e^{57}&12469\\%96421:440#1621142b
96421:442&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{37}+e^{14},e^{46}+e^{23}+e^{57}+e^{18}&12469\\%96421:442#1622924
96421:443&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36},e^{47}+e^{56}+e^{18}+e^{23}&12469\\%96421:443#1623281
96421:446&0,0,0,e^{12},- e^{13},-e^{34}+e^{25},e^{23}-2 e^{14},e^{16}+e^{37}+e^{45},e^{38}+e^{56}+e^{24}&12469\\%96421:446#1629329
96421:447&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}+e^{35},e^{46}+e^{37}+e^{18}&12469\\%96421:447#1629569
96421:449a&0,0,0,- e^{12},- e^{13},e^{25}+e^{34},e^{24}+2 e^{15},e^{45}+e^{27}+e^{16},e^{35}+e^{46}+e^{28}&12469\\%96421:449#1629878a
96421:449b&0,0,0,- e^{12},- e^{13},e^{25}+e^{34},-e^{24}+2 e^{15},e^{45}+e^{27}+e^{16},e^{35}+e^{46}+e^{28}&12469\\%96421:449#1629878b
96421:451a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{37}+e^{26},e^{18}+e^{57}+e^{46}&12469\\%96421:451#1630934a
96421:451b&0,0,0,e^{12},e^{13},-e^{25}-e^{34},-e^{24}+e^{35},e^{37}+e^{26}+e^{14},e^{18}+e^{57}+e^{46}&12469\\%96421:451#1630934b
96421:452a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{36}+e^{27},e^{56}+e^{47}+e^{18}&12469\\%96421:452#1630934a
96421:452b&0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{14}+e^{36}+e^{27},e^{56}+e^{47}+e^{18}&12469\\%96421:452#1630934b
96421:454&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{14},e^{23}+e^{47}+e^{56}+e^{18}&12469\\%96421:454#1633073
96421:455&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{15}+e^{27}+e^{36},e^{18}+e^{23}+e^{47}+e^{56}&12469\\%96421:455#1633073
96421:456a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{26}+e^{37},e^{46}+e^{23}+e^{57}+e^{18}&12469\\%96421:456#1633430a
96421:456b&0,0,0,e^{12},e^{13},-e^{34}-e^{25},e^{35}-e^{24},e^{26}+e^{37},e^{46}+e^{57}+e^{18}+e^{23}&12469\\%96421:456#1633430b
96421:458&0,0,0,e^{12},- e^{13},-2  e^{14},e^{25}-e^{34},e^{17}+e^{36}+e^{45},e^{16}+e^{38}+e^{24}+e^{57}&12469\\%96421:458#1633649
96421:460a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{26}+e^{37}+e^{14},e^{46}+e^{23}+e^{57}+e^{18}&12469\\%96421:460#1643222a
96421:460b&0,0,0,e^{12},e^{13},-e^{34}-e^{25},e^{35}-e^{24},e^{14}+e^{26}+e^{37},e^{46}+e^{57}+e^{18}+e^{23}&12469\\%96421:460#1643222b
96421:461a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{27}+e^{36}+e^{14},e^{23}+e^{47}+e^{56}+e^{18}&12469\\%96421:461#1643222a
96421:461b&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}-e^{24},e^{14}+e^{27}+e^{36},e^{18}+e^{23}+e^{47}+e^{56}&12469\\%96421:461#1643222b
\multicolumn{3}{c}{Type: $3222$}\\
9642:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}&3679\\%9642:1#44507
9642:2&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{23}+e^{17}&3679\\%9642:2#45020
9642:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{26}+e^{17}&3679\\%9642:3#45326
9642:4&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{16}+e^{27}&3679\\%9642:4#45326
9642:5&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{27}&2579\\%9642:5#45595
9642:6&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{17}&2579\\%9642:6#45595
9642:7&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}+e^{15}&2579\\%9642:7#45835
9642:8&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{26}+e^{17}&3679\\%9642:8#45839
9642:9&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{17}+e^{34}&3579\\%9642:9#45915
9642:10&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{27}+e^{35}&2579\\%9642:10#46123
9642:11a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{27}+e^{16}&3679\\%9642:11#46145a
9642:11b&0,0,0,e^{12},e^{13},- e^{14},e^{24},-e^{17}+e^{26},e^{27}+e^{16}&3679\\%9642:11#46145b
9642:12&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{17}+e^{25}&2579\\%9642:12#46156
9642:13&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{17}+e^{35}&2579\\%9642:13#46156
9642:14&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{27}+e^{16}&3579\\%9642:14#46158
9642:15&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{15}+e^{27}&2579\\%9642:15#46363
9642:16&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{25}+e^{34}+e^{17}&2579\\%9642:16#46411
9642:17&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{17}+e^{26}+e^{35}&2579\\%9642:17#46414
9642:18&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{16}+e^{27}+e^{35}&2579\\%9642:18#46414
9642:19&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{35},e^{17}+e^{26}&2579\\%9642:19#46414
9642:20&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35},e^{27}+e^{16}&2579\\%9642:20#46414
9642:21&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35},e^{17}+e^{25}&2579\\%9642:21#46477
9642:22&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34},e^{27}+e^{35}&2579\\%9642:22#46492
9642:23&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{16}+e^{27}&2579\\%9642:23#46654
9642:24&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{15},e^{25}+e^{17}&2579\\%9642:24#46717
9642:25&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{24},e^{23}+e^{14},e^{26},e^{17}+e^{34}+e^{25}&2579\\%9642:25#46732
9642:26&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{34},e^{15}+e^{27}&2579\\%9642:26#46732
9642:27&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35},e^{25}+e^{34}+e^{17}&2579\\%9642:27#46732
9642:28&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{27}+e^{35}+e^{16}&2579\\%9642:28#46735
9642:29&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35},e^{16}+e^{27}&2579\\%9642:29#46735
9642:30&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{34},e^{17}+e^{26}&3579\\%9642:30#46767
9642:31&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23},e^{17}+e^{26}+e^{35}&2579\\%9642:31#46942
9642:32&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{17}+e^{25}+e^{34}&2579\\%9642:32#46972
9642:33&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{16}+e^{27}&2579\\%9642:33#46975
9642:34&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15},e^{27}+e^{35}+e^{16}&2579\\%9642:34#46975
9642:35&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25},e^{26}+e^{17}&2579\\%9642:35#47008
9642:36&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{24},e^{14}+e^{23},e^{35}+e^{26},e^{17}+e^{34}+e^{25}&2579\\%9642:36#47053
9642:37&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{34}+e^{25},e^{17}+e^{26}&2579\\%9642:37#47230
9642:38a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16},e^{35}+e^{26}+e^{17}&2579\\%9642:38#47233a
9642:38b&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}-e^{16},e^{26}+e^{35}+e^{17}&2579\\%9642:38#47233b
9642:39a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17},e^{27}+e^{35}+e^{16}&2579\\%9642:39#47233a
9642:39b&0,0,0,e^{12},e^{13},- e^{14},e^{24},-e^{17}+e^{26},e^{35}+e^{27}+e^{16}&2579\\%9642:39#47233b
9642:40&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{24},e^{23}+e^{14},e^{26}+e^{15},e^{34}+e^{25}+e^{17}&2579\\%9642:40#47293
9642:41&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26}+e^{15},e^{16}+e^{27}+e^{35}&2579\\%9642:41#47296
9642:42&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&2579\\%9642:42#47329
9642:43&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{34}+e^{16},e^{17}+e^{35}+e^{26}&2579\\%9642:43#47344
9642:44&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2579\\%9642:44#47551
9642:45&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{17}&2579\\%9642:45#47584
9642:46a&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16},e^{17}+e^{34}+e^{26}&3579\\%9642:46#47586a
9642:46b&0,0,0,- e^{12},e^{13},e^{24},e^{23}-e^{14},e^{27}-e^{16},e^{17}+e^{26}+e^{34}&3579\\%9642:46#47586b
9642:47&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{14}+e^{23},e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{17}&2579\\%9642:47#47905
9642:48a&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{34}-e^{17},e^{27}+e^{35}+e^{16}&2579\\%9642:48#48163a
9642:48b&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{17}+e^{26}+e^{34},e^{16}+e^{27}+e^{35}&2579\\%9642:48#48163b
9642:49&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}&2469\\%9642:49#65226
9642:50&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{17}&2469\\%9642:50#65226
9642:51&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}&2469\\%9642:51#65226
9642:52&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}&2469\\%9642:52#65994
9642:53&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{17}+e^{23}&2469\\%9642:53#65994
9642:54&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{24}&2469\\%9642:54#66042
9642:55&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{24}+e^{37}&2469\\%9642:55#66042
9642:56&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}+e^{14}&2469\\%9642:56#66042
9642:57&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{16},e^{17}&2469\\%9642:57#66042
9642:58&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{17}&2469\\%9642:58#66042
9642:59&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{37}&2469\\%9642:59#66042
9642:60&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14},e^{37}&2469\\%9642:60#66042
9642:61&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{34}+e^{17}&2469\\%9642:61#66618
9642:62&0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26},e^{17}+e^{34}&2469\\%9642:62#66618
9642:63&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{34},e^{17}&2469\\%9642:63#66618
9642:64&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{35},e^{16}+e^{34},e^{37}&2469\\%9642:64#66618
9642:65&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{26}&2469\\%9642:65#66657
9642:66&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{27}+e^{36}&2469\\%9642:66#66657
9642:69&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{24}&2469\\%9642:69#66810
9642:70&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{37}+e^{24}&2469\\%9642:70#66810
9642:71&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{23}&2469\\%9642:71#66810
9642:72&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{17}+e^{23}&2469\\%9642:72#66810
9642:73a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{35}+e^{24}&2469\\%9642:73#66858a
9642:73b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{24}+e^{17}&2469\\%9642:73#66858b
9642:74&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{25}+e^{34}+e^{17}&2469\\%9642:74#66858
9642:75&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{34}+e^{17}+e^{25}&2469\\%9642:75#66858
9642:76&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{15}+e^{24}+e^{37}&2469\\%9642:76#66858
9642:77&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{35}&2469\\%9642:77#66858
9642:78&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{35}+e^{17}&2469\\%9642:78#66858
9642:79a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{37}+e^{15}&2469\\%9642:79#66858a
9642:79b&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}-e^{14},e^{37}+e^{15}&2469\\%9642:79#66858b
9642:80&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{35},e^{24}+e^{17}&2469\\%9642:80#66858
9642:81a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{15},e^{37}+e^{14}&2469\\%9642:81#66858a
9642:81b&0,0,0,e^{12},e^{13},e^{24},e^{35},-e^{15}+e^{26},e^{37}+e^{14}&2469\\%9642:81#66858b
9642:82&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:82#66909
9642:83a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23},e^{26}+e^{17}&2469\\%9642:83#67425a
9642:83b&0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{23}+e^{16},e^{26}+e^{17}&2469\\%9642:83#67425b
9642:84&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{16},e^{17}+e^{25}+e^{34}&2469\\%9642:84#67434
9642:85&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{24},e^{15}+e^{23},e^{26},e^{25}+e^{34}+e^{17}&2469\\%9642:85#67434
9642:86&0,0,0,- e^{12}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{34}&2469\\%9642:86#67434
9642:87&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26},e^{17}+e^{34}&2469\\%9642:87#67434
9642:88a&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{34},e^{17}+e^{24}&2469\\%9642:88#67434a
9642:88b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{15},e^{34}+e^{16},e^{17}+e^{24}&2469\\%9642:88#67434b
9642:89a&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{35},e^{16}+e^{34},e^{24}+e^{37}&2469\\%9642:89#67434a
9642:89b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{34},e^{37}+e^{24}&2469\\%9642:89#67434b
9642:90&0,0,0,e^{12},e^{13}, a_2 e^{14},e^{23}+e^{15},e^{16}+e^{24},e^{17}+e^{25}&2469\\%9642:90#67434
9642:91&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{26}+e^{14},e^{25}+e^{17}&2469\\%9642:91#67434
9642:92a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16},e^{17}+e^{34}&2469\\%9642:92#67434a
9642:92b&0,0,0,- e^{12},e^{13},- e^{14},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{34}&2469\\%9642:92#67434b
9642:93a&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}+e^{26},e^{34}+e^{17}&2469\\%9642:93#67434a
9642:93b&0,0,0,- e^{12},e^{13},e^{24},e^{23}-e^{15},e^{35}+e^{26},e^{17}+e^{34}&2469\\%9642:93#67434b
9642:97&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{14}+e^{36}+e^{27}&2469\\%9642:97#67473
9642:98&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16},e^{26}+e^{35}+e^{17}&2469\\%9642:98#67473
9642:99&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{15}+e^{27}+e^{36}&2469\\%9642:99#67473
9642:100&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{26},e^{27}+e^{36}&2469\\%9642:100#67473
9642:101&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{35},e^{17}+e^{26}&2469\\%9642:101#67473
9642:102&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{36}+e^{27}&2469\\%9642:102#67473
9642:103&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{36}+e^{27}&2469\\%9642:103#67473
9642:104&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:104#67485
9642:110&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{27}+e^{45}+e^{36}&2469\\%9642:110#67521
9642:111&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16},e^{36}+e^{17}+e^{45}&2469\\%9642:111#67521
9642:113a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{24}+e^{35}+e^{17}&2469\\%9642:113#67626a
9642:113b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{17}+e^{35}+e^{24}&2469\\%9642:113#67626b
9642:114&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{34}+e^{17}+e^{25}&2469\\%9642:114#67626
9642:115a&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{15}+e^{24}+e^{37}&2469\\%9642:115#67626a
9642:115b&0,0,0,e^{12},- e^{13},e^{14},e^{35},e^{23}+e^{16},e^{37}+e^{15}+e^{24}&2469\\%9642:115#67626b
9642:116&0,0,0,e^{12},e^{13}, a_2 e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{34}+e^{25}&2469\\%9642:116#67674
9642:117&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{17}+e^{34}+e^{25}&2469\\%9642:117#67674
9642:118a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{17}+e^{24}&2469\\%9642:118#67674a
9642:118b&0,0,0,e^{12},e^{13},- e^{14},e^{15},e^{34}+e^{25}+e^{16},e^{24}+e^{17}&2469\\%9642:118#67674b
9642:119a&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34}+e^{16},e^{24}+e^{37}&2469\\%9642:119#67674a
9642:119b&0,0,0,e^{12},e^{13},- e^{14},e^{35},e^{34}+e^{16}+e^{25},e^{37}+e^{24}&2469\\%9642:119#67674b
9642:120&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:120#67677
9642:121&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{45}+e^{27}+e^{36}&2469\\%9642:121#67725
9642:122&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:122#67725
9642:123&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{16},e^{17}+e^{26}&2469\\%9642:123#68097
9642:124&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}&2469\\%9642:124#68097
9642:126a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{27},e^{37}+e^{26}&2469\\%9642:126#68190a
9642:126b&0,0,0,- e^{12},e^{13},e^{34}-e^{25},e^{35}+e^{24},-e^{27}+e^{36},e^{26}+e^{37}&2469\\%9642:126#68190b
9642:127a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{26}+e^{35}&2469\\%9642:127#68241a
9642:127b&0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{35}+e^{26}&2469\\%9642:127#68241b
9642:128&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13}, e^{14} a_3,e^{15}+e^{23},e^{24}+e^{16},e^{25}+e^{34}+e^{17}&2469\\%9642:128#68250
9642:129&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{24},e^{15}+e^{23},e^{26}+e^{14},e^{25}+e^{34}+e^{17}&2469\\%9642:129#68250
9642:130a&0,0,0,- e^{12},e^{13},e^{23}+ a_2 e^{14},e^{15},e^{34}+e^{16},e^{35}+e^{17}+e^{24}&2469\\%9642:130#68250a
9642:130b&0,0,0,- e^{12},- e^{13},e^{23}+ a_2 e^{14},e^{15},e^{16}+e^{34},e^{24}+e^{17}+e^{35}&2469\\%9642:130#68250b
9642:131a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{35},e^{34}+e^{16},e^{37}+e^{15}+e^{24}&2469\\%9642:131#68250a
9642:131b&0,0,0,- e^{12},- e^{13},e^{23}+e^{14},e^{35},e^{16}+e^{34},e^{24}+e^{37}+e^{15}&2469\\%9642:131#68250b
9642:132a&0,0,0,- e^{12},e^{13}, e^{14} a_2,e^{15}+e^{23},e^{35}+e^{16}+e^{24},e^{17}+e^{34}&2469\\%9642:132#68250a
9642:132b&0,0,0,- e^{12},- e^{13}, e^{14} a_2,e^{15}+e^{23},e^{35}+e^{16}+e^{24},e^{34}+e^{17}&2469\\%9642:132#68250b
9642:133a&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{17}+e^{34}&2469\\%9642:133#68250a
9642:133b&0,0,0,- e^{12},e^{13},e^{24},-e^{15}+e^{23},e^{26}+e^{35}+e^{14},e^{17}+e^{34}&2469\\%9642:133#68250b
9642:134a&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25}+e^{34},e^{17}+e^{24}&2469\\%9642:134#68250a
9642:134b&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},-e^{14}+e^{23},e^{15},e^{25}+e^{34}+e^{16},e^{24}+e^{17}&2469\\%9642:134#68250b
9642:135a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14}+e^{23},e^{35},e^{16}+e^{25}+e^{34},e^{24}+e^{37}&2469\\%9642:135#68250a
9642:135b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,-e^{14}+e^{23},e^{35},e^{25}+e^{34}+e^{16},e^{24}+e^{37}&2469\\%9642:135#68250b
9642:141a&0,0,0,e^{12},e^{13},e^{14},-e^{15}+e^{24},e^{16}+e^{23},e^{27}+e^{36}+e^{45}&2469\\%9642:141#68289a
9642:141b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23},e^{45}+e^{36}+e^{27}&2469\\%9642:141#68289b
9642:142&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{17}+e^{36}+e^{45}&2469\\%9642:142#68289
9642:143&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+ e^{14} a_2,e^{15}+e^{36}+e^{27}&2469\\%9642:143#68289
9642:144a&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{14}+e^{36}+e^{27}&2469\\%9642:144#68289a
9642:144b&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}-e^{15},e^{36}+e^{27}+e^{14}&2469\\%9642:144#68289b
9642:145&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{14}+e^{36}+e^{27}&2469\\%9642:145#68289
9642:146&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{26}+e^{17}&2469\\%9642:146#68289
9642:147&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26}+e^{35},e^{36}+e^{27}&2469\\%9642:147#68289
9642:148&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{36}+e^{27}+e^{15}&2469\\%9642:148#68289
9642:149&0,0,0,- e^{12} a_3,e^{13},e^{14},e^{23}+ e^{15} a_3,e^{16}+e^{24},e^{45}+e^{36}+e^{27}&2469\\%9642:149#68301
9642:150a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:150#68301a
9642:150b&0,0,0,- e^{12},- e^{13},- e^{14},e^{15}+e^{23},e^{16}+e^{35},e^{27}+e^{36}+e^{45}&2469\\%9642:150#68301b
9642:153&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{24}+e^{16},e^{36}+e^{17}+e^{45}&2469\\%9642:153#68337
9642:154&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{35},e^{45}+e^{27}+e^{36}&2469\\%9642:154#68337
9642:155&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{35},e^{17}+e^{36}+e^{45}&2469\\%9642:155#68337
9642:157&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{34}+e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:157#68349
9642:158&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{16},e^{45}+e^{36}+e^{27}&2469\\%9642:158#68349
9642:161&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{27}+e^{45}+e^{36}&2469\\%9642:161#68391
9642:163a&0,0,0,e^{12},e^{13}, a_1 e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{17}+e^{24}+e^{35}&2469\\%9642:163#68490a
9642:163b&0,0,0,- e^{12},e^{13}, a_1 e^{14},e^{15},e^{16}+e^{34}-e^{25},e^{17}+e^{35}+e^{24}&2469\\%9642:163#68490b
9642:164a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26}+e^{35},e^{17}+e^{25}+e^{34}&2469\\%9642:164#68490a
9642:164b&0,0,0,e^{12},e^{13},e^{24},- e^{15},e^{35}+e^{26}+e^{14},e^{34}+e^{25}+e^{17}&2469\\%9642:164#68490b
9642:165a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16}+e^{24},e^{27}+e^{45}+e^{36}&2469\\%9642:165#68541a
9642:165b&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{35}+e^{24}+e^{16},e^{36}+e^{45}+e^{27}&2469\\%9642:165#68541b
9642:166&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}&2469\\%9642:166#68541
9642:167&0,0,0,- e^{12},e^{13},e^{14}+e^{23}, a_3 e^{15}+e^{24},e^{34}+e^{16},e^{17}+e^{35}+e^{26}&2469\\%9642:167#68913
9642:168&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{26}+e^{17}&2469\\%9642:168#68913
9642:169&0,0,0, a_1 e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{35}+e^{17}&2469\\%9642:169#68913
9642:171&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34},e^{45}+e^{27}+e^{36}&2469\\%9642:171#68961
9642:172&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{16},e^{27}+e^{45}+e^{36}&2469\\%9642:172#68961
9642:175a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26},e^{36}+e^{27}+e^{14}&2469\\%9642:175#69006a
9642:175b&0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{37}-e^{26},e^{14}+e^{36}+e^{27}&2469\\%9642:175#69006b
9642:176a&0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{25}+e^{34},e^{37}+e^{26},e^{36}+e^{27}+e^{14}&2469\\%9642:176#69006a
9642:176b&0,0,0,- e^{12},e^{13},e^{35}+e^{24},e^{34}-e^{25},-e^{26}+e^{37},e^{14}+e^{27}+e^{36}&2469\\%9642:176#69006b
9642:177&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{26}+e^{17},e^{45}+e^{27}+e^{36}&2469\\%9642:177#69015
9642:178a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14},e^{15}+e^{23}, a_3 e^{24}+e^{35}+e^{16},e^{25}+e^{34}+e^{17}&2469\\%9642:178#69066a
9642:178b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,- e^{14},e^{15}+e^{23}, a_3 e^{24}+e^{35}+e^{16},e^{25}+e^{34}+e^{17}&2469\\%9642:178#69066b
9642:179a&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}+e^{14},e^{25}+e^{34}+e^{17}&2469\\%9642:179#69066a
9642:179b&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{24},-e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{17}+e^{25}+e^{34}&2469\\%9642:179#69066b
9642:182&0,0,0,e^{12},e^{13},e^{14}, a_3 e^{15}+e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{17}&2469\\%9642:182#69105
9642:183&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34}, e^{14} a_2+e^{26}+e^{35},e^{36}+e^{27}+e^{15}&2469\\%9642:183#69105
9642:184a&0,0,0,- a_1 e^{12},e^{13},e^{14}, a_1 e^{15}+e^{23},e^{35}+e^{16}+e^{24},e^{27}+e^{45}+e^{36}&2469\\%9642:184#69117a
9642:184b&0,0,0,- a_1 e^{12},- e^{13},- e^{14}, a_1 e^{15}+e^{23},e^{16}+e^{35}+e^{24},e^{27}+e^{36}+e^{45}&2469\\%9642:184#69117b
9642:185&0,0,0,- e^{12},- e^{13},- e^{14},e^{23}+e^{15},e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}&2469\\%9642:185#69117
9642:186&0,0,0,- e^{12},- e^{13},- e^{14},e^{24}+e^{15},e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}&2469\\%9642:186#69153
9642:187a&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{24}+e^{35}+e^{16},e^{36}+e^{17}+e^{45}&2469\\%9642:187#69153a
9642:187b&0,0,0,- e^{12},e^{13},2  e^{14},-e^{25}+e^{34},e^{16}+e^{24}+e^{35},e^{45}+e^{17}+e^{36}&2469\\%9642:187#69153b
9642:190&0,0,0, {(-1+a_3)} e^{12}, e^{13} a_3, e^{14} a_3+e^{23},- {(-1+a_3)} e^{15},e^{34}+e^{25}+e^{16},e^{27}+e^{45}+e^{36}&2469\\%9642:190#69165
9642:192&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{26}+e^{17}+e^{35},e^{45}+e^{27}+e^{36}&2469\\%9642:192#69207
9642:194&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{14}+e^{23}, e^{15} a_4+e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{17}&2469\\%9642:194#69729
9642:197&0,0,0, {(-1+a_3)} e^{12}, e^{13} a_3,e^{23}+ e^{14} a_3,- {(-1+a_3)} e^{15}+e^{24},e^{25}+e^{16}+e^{34},e^{45}+e^{27}+e^{36}&2469\\%9642:197#69777
9642:198a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{27}+ e^{14} a_1,e^{37}+e^{26}+e^{15}&2469\\%9642:198#69822a
9642:198b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{36}-e^{27}+ e^{14} a_1,e^{15}+e^{37}+e^{26}&2469\\%9642:198#69822b
9642:199a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+ a_4 e^{24},e^{37}+e^{14}+ a_4 e^{26},e^{36}+e^{27}+e^{15}&2469\\%9642:199#69822a
9642:199b&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+ a_4 e^{24},e^{37}-e^{14}+ a_4 e^{26},e^{36}+e^{27}+e^{15}&2469\\%9642:199#69822b
9642:200&0,0,0,- e^{12},e^{13},e^{14}+ a_4 e^{23},e^{15}+e^{24},e^{26}+e^{17}+e^{35},e^{45}+e^{27}+e^{36}&2469\\%9642:200#69831
\multicolumn{3}{c}{Type: $33111$}\\
96321:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}&35679\\%96321:1#964746
96321:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{35}&24679\\%96321:2#970169
96321:3a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{28}+e^{35}&24679\\%96321:3#970169a
96321:3b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{27},e^{28}+e^{35}&24679\\%96321:3#970169b
96321:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{28}+e^{15}&24679\\%96321:4#974249
96321:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{24}&35679\\%96321:5#977802
96321:6&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{47}+e^{28}&35679\\%96321:6#978618
96321:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{26}+e^{35}+e^{18}&14679\\%96321:7#979146
96321:8a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{35}+e^{24}&24679\\%96321:8#983225a
96321:8b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{35}+e^{24}&24679\\%96321:8#983225b
96321:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{25}+e^{18}+e^{34}&24679\\%96321:9#983225
96321:10a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{35}+e^{28}+e^{14}&24679\\%96321:10#983225a
96321:10b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{27},e^{35}+e^{28}+e^{14}&24679\\%96321:10#983225b
96321:11a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{28}+e^{47}+e^{35}&24679\\%96321:11#984041a
96321:11b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{17},e^{28}+e^{47}+e^{35}&24679\\%96321:11#984041b
96321:12&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{18}+e^{35}+e^{47}&24679\\%96321:12#984041
96321:13&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24},e^{18}+e^{27}&35679\\%96321:13#987642
96321:14&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{15}+e^{28}+e^{47}&24679\\%96321:14#988121
96321:15&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{17},e^{28}+e^{47}&35679\\%96321:15#988410
96321:16&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{47}+e^{28}+e^{15}+e^{36}&14679\\%96321:16#993018
96321:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24},e^{35}+e^{18}+e^{27}&24679\\%96321:17#993065
96321:18a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{27},e^{35}+e^{28}+e^{17}&24679\\%96321:18#993065a
96321:18b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{14}+e^{27},e^{17}+e^{35}+e^{28}&24679\\%96321:18#993065b
96321:19a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24},e^{28}+e^{35}+e^{47}&24679\\%96321:19#993833a
96321:19b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{17}+e^{24},e^{35}+e^{47}+e^{28}&24679\\%96321:19#993833b
96321:20&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{27},e^{35}+e^{47}+e^{18}&24679\\%96321:20#993833
96321:21&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{17},e^{15}+e^{28}+e^{47}&24679\\%96321:21#997913
96321:22&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24},e^{28}+e^{15}+e^{36}+e^{47}&14679\\%96321:22#1002810
96321:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15},e^{18}+e^{47}&23579\\%96321:23#1005049
96321:25&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{27},e^{18}+e^{35}+e^{47}&23579\\%96321:25#1010185
96321:26a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15},e^{36}+e^{47}+e^{18}&13579\\%96321:26#1010201a
96321:26b&0,0,0,e^{12},e^{13},- e^{23},e^{24},e^{15}+e^{27},e^{47}+e^{36}+e^{18}&13579\\%96321:26#1010201b
96321:28&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{27},e^{26}+e^{47}+e^{18}&13579\\%96321:28#1014041
96321:30&0,0,0,e^{12},e^{13},e^{23},2  e^{14},e^{17}+e^{25}+e^{34},e^{37}+e^{45}+e^{18}&23579\\%96321:30#1015897
96321:31&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{27},e^{35}+e^{47}+e^{18}+e^{26}&13579\\%96321:31#1019177
96321:32&0,0,0,e^{12},e^{13},e^{23},2  e^{14},e^{25}+e^{17}+e^{34},e^{37}+e^{26}+e^{45}+e^{18}&13579\\%96321:32#1024889
\multicolumn{3}{c}{Type: $3123$}\\
9653:1&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26},e^{25}+e^{16}&4679\\%9653:1#45871
9653:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}+e^{13},e^{16}+e^{25}&3679\\%9653:2#46400
9653:3&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26},e^{25}+e^{16}&3679\\%9653:3#46913
9653:4&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34},e^{16}+e^{25}&3579\\%9653:4#47313
9653:5&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{26}+e^{34},e^{16}+e^{25}&3579\\%9653:5#47841
\multicolumn{3}{c}{Type: $3231$}\\
9641:1&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{16}&3579\\%9641:1#40170
9641:2&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35},e^{26}&3579\\%9641:2#40170
9641:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{16}&3579\\%9641:3#40425
9641:4&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{35},e^{26}&3579\\%9641:4#40425
9641:5&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{15}+e^{23},e^{16}&3579\\%9641:5#40458
9641:6&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{23},e^{26}&3579\\%9641:6#40458
9641:7&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{16}&3579\\%9641:7#40491
9641:8&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{26}&3579\\%9641:8#40491
9641:9&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{16}&3579\\%9641:9#40665
9641:10&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15},e^{26}&3579\\%9641:10#40665
9641:11&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{16}+e^{23}&3579\\%9641:11#40698
9641:12&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{26}&3579\\%9641:12#40713
9641:13a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35},e^{16}&3579\\%9641:13#40731a
9641:13b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{16}&3579\\%9641:13#40731b
9641:14&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}&3579\\%9641:14#40731
9641:15&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14},e^{26}&3579\\%9641:15#40731
9641:16&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{34}+e^{25},e^{26}&3579\\%9641:16#40731
9641:17&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{15}+e^{24},e^{16}&3579\\%9641:17#40731
9641:18&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{16}&3579\\%9641:18#40953
9641:19&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{23}+e^{15},e^{26}&3579\\%9641:19#40953
9641:20&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{23}+e^{16}&3579\\%9641:20#40953
9641:21&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{26}&3579\\%9641:21#40953
9641:22&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{16}&3579\\%9641:22#40986
9641:23&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{25}+e^{34},e^{26}&3579\\%9641:23#40986
9641:24&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{35}+e^{16}&3579\\%9641:24#40986
9641:25&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15},e^{35}+e^{26}&3579\\%9641:25#40986
9641:26&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{35},e^{15}+e^{26}&3579\\%9641:26#40986
9641:27&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{24}+e^{16}&3579\\%9641:27#40986
9641:28&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35},e^{14}+e^{26}&3579\\%9641:28#40986
9641:29a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{24},e^{16}&3579\\%9641:29#41019a
9641:29b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{24},e^{16}&3579\\%9641:29#41019b
9641:30&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{16}&3579\\%9641:30#41019
9641:31&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{35},e^{26}&3579\\%9641:31#41019
9641:32&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{25}+e^{34},e^{26}&3579\\%9641:32#41019
9641:33&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{23}+e^{16}&3579\\%9641:33#41019
9641:34&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{35},e^{16}+e^{25}&3579\\%9641:34#41052
9641:35a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35},e^{16}&3579\\%9641:35#41052a
9641:35b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35},e^{16}&3579\\%9641:35#41052b
9641:36&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{34}+e^{25},e^{26}&3579\\%9641:36#41052
9641:37&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{35}&3579\\%9641:37#41052
9641:38&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{34}+e^{25},e^{35}+e^{26}&3579\\%9641:38#41052
9641:39&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{15}+e^{26}&3579\\%9641:39#41052
9641:40&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{35},e^{16}+e^{34}&3579\\%9641:40#41067
9641:41&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{16}+e^{23}&3579\\%9641:41#41193
9641:42a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35},e^{16}+e^{23}&3579\\%9641:42#41259a
9641:42b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{23}+e^{16}&3579\\%9641:42#41259b
9641:43&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{16}+e^{23}&3579\\%9641:43#41259
9641:44a&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{15},e^{16}+e^{23}&3579\\%9641:44#41259a
9641:44b&0,0,0,e^{12},- e^{13},e^{14},e^{35},e^{15}+e^{24},e^{23}+e^{16}&3579\\%9641:44#41259b
9641:45&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{34}+e^{25},e^{26}&3579\\%9641:45#41274
9641:46a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{35}&3579\\%9641:46#41274a
9641:46b&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{35}+e^{16}&3579\\%9641:46#41274b
9641:47a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{23},e^{35}+e^{26}&3579\\%9641:47#41274a
9641:47b&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{23}+e^{15},e^{35}+e^{26}&3579\\%9641:47#41274b
9641:48&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{26}+e^{35}&3579\\%9641:48#41274
9641:49&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{26}+e^{15}&3579\\%9641:49#41274
9641:50&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{35},e^{23}+e^{15},e^{16}+e^{24}&3579\\%9641:50#41274
9641:51&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{23},e^{14}+e^{26}&3579\\%9641:51#41274
9641:52&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{16}&3579\\%9641:52#41292
9641:53&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{35},e^{16}+e^{25}&3579\\%9641:53#41307
9641:54&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{34}+e^{25}+e^{16}&3579\\%9641:54#41307
9641:55&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{16}+e^{35}&3579\\%9641:55#41307
9641:56&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{25}+e^{34},e^{26}+e^{35}&3579\\%9641:56#41307
9641:57&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{24}+e^{16}&3579\\%9641:57#41307
9641:58&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{14}+e^{26}&3579\\%9641:58#41307
9641:59&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{35},e^{16}+e^{34}&3579\\%9641:59#41322
9641:60a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{34}+e^{25},e^{35}+e^{16}&3579\\%9641:60#41340a
9641:60b&0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{35}+e^{16}&3579\\%9641:60#41340b
9641:61a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{34}+e^{25},e^{35}+e^{26}&3579\\%9641:61#41340a
9641:61b&0,0,0,- e^{12},- e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34},e^{26}+e^{35}&3579\\%9641:61#41340b
9641:62&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{34}+e^{25},e^{23}+e^{16}&3579\\%9641:62#41514
9641:63&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{15},e^{16}+e^{25}&3579\\%9641:63#41547
9641:64&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{25}+e^{34},e^{26}+e^{15}&3579\\%9641:64#41547
9641:65&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{24}&3579\\%9641:65#41547
9641:66&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{14}+e^{26}&3579\\%9641:66#41547
9641:67&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{15},e^{34}+e^{16}&3579\\%9641:67#41562
9641:68&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{34}+e^{25}+e^{16}&3579\\%9641:68#41562
9641:69a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{16}+e^{23}&3579\\%9641:69#41580a
9641:69b&0,0,0,- e^{12},e^{13},e^{14},e^{34}-e^{25},e^{35}+e^{24},e^{23}+e^{16}&3579\\%9641:69#41580b
9641:70&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{23}+e^{15},e^{16}+e^{25}+e^{34}&3579\\%9641:70#41595
9641:71&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34},e^{26}+e^{35}&3579\\%9641:71#41595
9641:72a&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{25}&3579\\%9641:72#41613a
9641:72b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{35}+e^{24},e^{25}+e^{16}&3579\\%9641:72#41613b
9641:73&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{35},e^{24}+e^{15},e^{16}+e^{25}&3579\\%9641:73#41613
9641:74&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{34}+e^{25},e^{35}+e^{16}&3579\\%9641:74#41613
9641:75&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34},e^{15}+e^{26}&3579\\%9641:75#41613
9641:76&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14}+e^{23},e^{15},e^{35},e^{25}+e^{16}+e^{34}&3579\\%9641:76#41628
9641:77a&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{34}&3579\\%9641:77#41628a
9641:77b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{35},e^{16}+e^{34}&3579\\%9641:77#41628b
9641:78&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{35},e^{15}+e^{24},e^{16}+e^{34}&3579\\%9641:78#41628
9641:79&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{16}+e^{25}+e^{34}&3579\\%9641:79#41802
9641:80a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{34}+e^{25},e^{23}+e^{16}&3579\\%9641:80#41820a
9641:80b&0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{16}+e^{23}&3579\\%9641:80#41820b
9641:81&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34},e^{26}+e^{15}&3579\\%9641:81#41835
9641:82&0,0,0, e^{12} a_2, e^{13} a_2,e^{14},e^{23}+e^{15},e^{25}+e^{34},e^{24}+e^{16}&3579\\%9641:82#41835
9641:83&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34},e^{26}+e^{14}&3579\\%9641:83#41835
9641:84a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{34}+e^{25}+e^{16}&3579\\%9641:84#41868a
9641:84b&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}-e^{24},e^{16}+e^{25}+e^{34}&3579\\%9641:84#41868b
9641:85a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{35}+e^{16}+e^{24}&3579\\%9641:85#41868a
9641:85b&0,0,0,- e^{12},e^{13},e^{14},e^{15},-e^{25}+e^{34},e^{16}+e^{24}+e^{35}&3579\\%9641:85#41868b
9641:86&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{14}+e^{26}+e^{35}&3579\\%9641:86#41868
9641:87&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{15},e^{16}+e^{25}+e^{34}&3579\\%9641:87#41868
9641:88&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14}+e^{23},e^{24},e^{35},e^{25}+e^{16}+e^{34}&3579\\%9641:88#41883
9641:89&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16}+e^{34}&3579\\%9641:89#42090
9641:90&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23}+e^{14},e^{24},e^{15},e^{16}+e^{25}+e^{34}&3579\\%9641:90#42123
9641:91&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+ a_2 e^{24},e^{16}+e^{25}+e^{34}&3579\\%9641:91#42156
9641:92a(*)&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{23}+e^{15}, \frac{1}{a_1} e^{25}+e^{34},e^{35}+e^{24}+e^{16}&3579\\%9641:92#42156a
%\multirow{2}{*}{9641:92a(*)}&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{23}+e^{15}, a_2 e^{25}+e^{34},e^{35}+e^{24}+e^{16}&\multirow{2}{*}{$3579$}\\*%9641:92#42156a
%&d^2=0 \text{ when }\quad -1+a_1a_2=0&\\
9641:92b(*)&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},\frac{1}{a_1} e^{25}+e^{34},e^{16}+e^{35}+e^{24}&3579\\%9641:92#42156b
%\multirow{2}{*}{9641:92b(*)}&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23}, a_2 e^{25}+e^{34},e^{16}+e^{35}+e^{24}&\multirow{2}{*}{3579}\\*%9641:92#42156b
%&d^2=0  \text{ when }\quad 1+a_1a_2=0&\\
9641:93a&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{25}+e^{34},e^{35}+e^{14}+e^{26}&3579\\%9641:93#42156a
9641:93b&0,0,0,- e^{12},- e^{13},e^{24},e^{15}+e^{23},e^{34}+e^{25},e^{14}+e^{26}+e^{35}&3579\\%9641:93#42156b
9641:94a&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{25}+e^{34}&3579\\%9641:94#42189a
9641:94b&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{15},e^{35}-e^{24},e^{16}+e^{25}+e^{34}&3579\\%9641:94#42189b
9641:95&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23}+e^{14},e^{35},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&3579\\%9641:95#42189
9641:96a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{27}+e^{16}&2579\\%9641:96#45340a
9641:96b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{35},e^{27}+e^{16}&2579\\%9641:96#45340b
9641:97&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{17}+e^{26}&2579\\%9641:97#45340
9641:98a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{27}+e^{16}&2579\\%9641:98#45580a
9641:98b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{15},e^{16}+e^{27}&2579\\%9641:98#45580b
9641:99&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{17}+e^{26}&2579\\%9641:99#45580
9641:100&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{35},e^{27}+e^{16}&2579\\%9641:100#45661
9641:101a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{27}&2579\\%9641:101#45868a
9641:101b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{23}+e^{15},e^{16}+e^{27}&2579\\%9641:101#45868b
9641:102&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{26}&2579\\%9641:102#45868
9641:103&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{27}+e^{16}&2579\\%9641:103#45901
9641:104a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{35}+e^{27}+e^{16}&2579\\%9641:104#45901a
9641:104b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{15},e^{27}+e^{35}+e^{16}&2579\\%9641:104#45901b
9641:105&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{17}+e^{35}+e^{26}&2579\\%9641:105#45901
9641:106a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{27}+e^{16}&2579\\%9641:106#45901a
9641:106b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{34}+e^{25},e^{27}+e^{16}&2579\\%9641:106#45901b
9641:107&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{17}+e^{26}&2579\\%9641:107#45901
9641:108a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{16}+e^{35}&2579\\%9641:108#46189a
9641:108b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{27}+e^{35}&2579\\%9641:108#46189b
9641:108c&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{16}+e^{35}&2579\\%9641:108#46189c
9641:108d&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{23}+e^{15},e^{35}+e^{27}+e^{16}&2579\\%9641:108#46189d
9641:109&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{15},e^{35}+e^{17}+e^{26}&2579\\%9641:109#46189
9641:110&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{27}+e^{35}+e^{16}&2579\\%9641:110#46222
9641:111&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{25}+e^{34},e^{27}+e^{16}&2579\\%9641:111#46222
9641:112a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{35}+e^{27}+e^{16}&2579\\%9641:112#46222a
9641:112b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{25}+e^{34},e^{16}+e^{27}+e^{35}&2579\\%9641:112#46222b
9641:113&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2579\\%9641:113#46222
9641:114a&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{26}+e^{34}+e^{17}&2579\\%9641:114#46237a
9641:114b&0,0,0,- e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{35},e^{26}+e^{34}+e^{17}&2579\\%9641:114#46237b
9641:115a&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{17}+e^{26}+e^{34}&2579\\%9641:115#46477a
9641:115b&0,0,0,- e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{15},e^{17}+e^{34}+e^{26}&2579\\%9641:115#46477b
9641:116&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{25}+e^{34},e^{35}+e^{27}+e^{16}&2579\\%9641:116#46543
9641:138&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14},e^{17}+e^{26}&2469\\%9641:138#65787
9641:139&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24},e^{37}+e^{16}&2469\\%9641:139#65787
9641:140&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14},e^{37}+e^{26}&2469\\%9641:140#65787
9641:141&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{23},e^{26}+e^{17}&2469\\%9641:141#66315
9641:142&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{23}+e^{14},e^{26}+e^{37}&2469\\%9641:142#66315
9641:143&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14},e^{17}+e^{26}&2469\\%9641:143#66348
9641:144&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{17}+e^{26}&2469\\%9641:144#66348
9641:145&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{34}+e^{25},e^{26}+e^{37}&2469\\%9641:145#66348
9641:146&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14},e^{36}+e^{27}&2469\\%9641:146#66399
9641:147&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{35},e^{17}+e^{26}&2469\\%9641:147#66399
9641:148&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{15},e^{27}+e^{36}&2469\\%9641:148#66399
9641:149&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{35},e^{27}+e^{36}&2469\\%9641:149#66399
9641:150&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14},e^{35}+e^{26}+e^{17}&2469\\%9641:150#66603
9641:151&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14},e^{37}+e^{15}+e^{26}&2469\\%9641:151#66603
9641:152&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24},e^{27}+e^{45}+e^{36}&2469\\%9641:152#66651
9641:153&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{23},e^{36}+e^{27}&2469\\%9641:153#66927
9641:154&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{23},e^{36}+e^{27}&2469\\%9641:154#66927
9641:155&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}&2469\\%9641:155#66960
9641:156&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35}+e^{14},e^{36}+e^{27}&2469\\%9641:156#66960
9641:157&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{35},e^{17}+e^{26}&2469\\%9641:157#66975
9641:158a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{14},e^{26}+e^{37}&2469\\%9641:158#67011a
9641:158b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{35}+e^{24},e^{14},e^{26}+e^{37}&2469\\%9641:158#67011b
9641:159a&0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{34}+e^{25},e^{14},e^{26}+e^{37}&2469\\%9641:159#67011a
9641:159b&0,0,0,e^{12},e^{13},e^{35}-e^{24},e^{34}+e^{25},e^{14},e^{26}+e^{37}&2469\\%9641:159#67011b
9641:160&0,0,0, a_1 e^{12},e^{13},e^{24},e^{15},e^{14}+e^{23},e^{17}+e^{35}+e^{26}&2469\\%9641:160#67131
9641:161&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{23},e^{37}+e^{26}+e^{15}&2469\\%9641:161#67131
9641:162&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{37}+e^{16}+e^{24}&2469\\%9641:162#67164
9641:163&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{26}+e^{37}+e^{14}&2469\\%9641:163#67164
9641:164&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14},e^{17}+e^{34}+e^{26}&2469\\%9641:164#67179
9641:165&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{35},e^{24},e^{37}+e^{16}+e^{25}&2469\\%9641:165#67179
9641:166a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{27}+e^{36}+e^{45}&2469\\%9641:166#67212a
9641:166b&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{35}+e^{24},e^{27}+e^{36}+e^{45}&2469\\%9641:166#67212b
9641:167&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{25}+e^{34},e^{36}+e^{27}+e^{45}&2469\\%9641:167#67212
9641:168&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14},e^{36}+e^{27}+e^{15}&2469\\%9641:168#67215
9641:169&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{15},e^{27}+e^{36}+e^{14}&2469\\%9641:169#67215
9641:170&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{35},e^{36}+e^{27}+e^{14}&2469\\%9641:170#67215
9641:171&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35},e^{15}+e^{27}+e^{36}&2469\\%9641:171#67215
9641:172&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{24},e^{27}+e^{36}+e^{45}&2469\\%9641:172#67227
9641:173&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24},e^{27}+e^{36}+e^{45}&2469\\%9641:173#67227
9641:175&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{24},e^{17}+e^{45}+e^{36}&2469\\%9641:175#67263
9641:176&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{35},e^{27}+e^{36}+e^{45}&2469\\%9641:176#67263
9641:178&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{15},e^{17}+e^{45}+e^{36}&2469\\%9641:178#67263
9641:180&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{35},e^{17}+e^{45}+e^{36}&2469\\%9641:180#67263
9641:181&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{17}+e^{26}&2469\\%9641:181#67536
9641:182a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{14}+e^{23},e^{37}+e^{26}&2469\\%9641:182#67539a
9641:182b&0,0,0,- e^{12},e^{13},e^{34}-e^{25},e^{35}+e^{24},e^{14}+e^{23},e^{26}+e^{37}&2469\\%9641:182#67539b
9641:183a&0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{25}+e^{34},e^{14}+e^{23},e^{37}+e^{26}&2469\\%9641:183#67539a
9641:183b&0,0,0,e^{12},e^{13},-e^{24}+e^{35},e^{25}+e^{34},e^{14}+e^{23},e^{26}+e^{37}&2469\\%9641:183#67539b
9641:184&0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{35},e^{26}+e^{34}+e^{17}&2469\\%9641:184#67740
9641:185&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{23}+e^{14},e^{15}+e^{27}+e^{36}&2469\\%9641:185#67743
9641:186&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{23}+e^{15},e^{36}+e^{14}+e^{27}&2469\\%9641:186#67743
9641:187&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2469\\%9641:187#67776
9641:188&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35}+e^{14},e^{36}+e^{15}+e^{27}&2469\\%9641:188#67776
9641:189a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35},e^{45}+e^{36}+e^{27}&2469\\%9641:189#67788a
9641:189b&0,0,0,- e^{12},- e^{13},- e^{14},e^{23}+e^{15},e^{35}+e^{24},e^{27}+e^{36}+e^{45}&2469\\%9641:189#67788b
9641:190&0,0,0,- e^{12},- e^{13},- e^{14},e^{15}+e^{23},e^{34}+e^{25},e^{27}+e^{36}+e^{45}&2469\\%9641:190#67788
9641:193&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{15}+e^{23},e^{17}+e^{36}+e^{45}&2469\\%9641:193#67791
9641:194&0,0,0,- e^{12},- e^{13},- e^{14},e^{24}+e^{15},e^{34}+e^{25},e^{27}+e^{36}+e^{45}&2469\\%9641:194#67824
9641:195&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{15}+e^{24},e^{17}+e^{36}+e^{45}&2469\\%9641:195#67824
9641:197a&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{36}+e^{45}+e^{17}&2469\\%9641:197#67824a
9641:197b&0,0,0,- e^{12},e^{13},2  e^{14},-e^{25}+e^{34},e^{35}+e^{24},e^{17}+e^{36}+e^{45}&2469\\%9641:197#67824b
9641:198a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{14},e^{37}+e^{15}+e^{26}&2469\\%9641:198#67827a
9641:198b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{14},e^{15}+e^{37}+e^{26}&2469\\%9641:198#67827b
9641:199a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{14},e^{36}+e^{15}+e^{27}&2469\\%9641:199#67827a
9641:199b&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}-e^{24},e^{14},e^{15}+e^{27}+e^{36}&2469\\%9641:199#67827b
9641:200&0,0,0,e^{12},e^{13},e^{23}+2 e^{14},e^{25}+e^{34},e^{24},e^{36}+e^{45}+e^{17}&2469\\%9641:200#67839
9641:201&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{35},e^{36}+e^{27}+e^{45}&2469\\%9641:201#67839
9641:202&0,0,0,e^{12},e^{13},e^{23}+2 e^{14},e^{25}+e^{34},e^{15},e^{17}+e^{36}+e^{45}&2469\\%9641:202#67839
9641:203&0,0,0,e^{12},e^{13},e^{23}+2 e^{14},e^{25}+e^{34},e^{35},e^{17}+e^{36}+e^{45}&2469\\%9641:203#67839
9641:204&0,0,0,- e^{12},- e^{13},e^{24}+2 e^{15},e^{34}+e^{25},e^{14},e^{26}+e^{45}+e^{17}&2469\\%9641:204#67875
9641:205&0,0,0,e^{12},e^{13},e^{35}+2 e^{14},e^{25}+e^{34},e^{24},e^{17}+e^{36}+e^{45}&2469\\%9641:205#67875
9641:206&0,0,0, e^{12} a_2, e^{13} a_2,e^{23}+e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2469\\%9641:206#68352
9641:207a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{23}+e^{14},e^{15}+e^{26}+e^{37}&2469\\%9641:207#68355a
9641:207b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{23},e^{37}+e^{26}+e^{15}&2469\\%9641:207#68355b
9641:208a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{23}+e^{14},e^{15}+e^{27}+e^{36}&2469\\%9641:208#68355a
9641:208b&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}-e^{24},e^{23}+e^{14},e^{36}+e^{15}+e^{27}&2469\\%9641:208#68355b
9641:209&0,0,0,- e^{12},- e^{13},-e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{45}&2469\\%9641:209#68400
9641:210&0,0,0,e^{12},e^{13},e^{23}+2 e^{14},e^{25}+e^{34},e^{15}+e^{24},e^{17}+e^{36}+e^{45}&2469\\%9641:210#68400
9641:211a&0,0,0,e^{12},e^{13},e^{23}+2 e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{17}+e^{36}+e^{45}&2469\\%9641:211#68400a
9641:211b&0,0,0,- e^{12},e^{13},e^{23}+2 e^{14},-e^{25}+e^{34},e^{35}+e^{24},e^{36}+e^{45}+e^{17}&2469\\%9641:211#68400b
9641:212&0,0,0,- e^{12},- e^{13},2 e^{15}+e^{24},e^{34}+e^{25},e^{14}+e^{23},e^{17}+e^{26}+e^{45}&2469\\%9641:212#68403
9641:213&0,0,0,- e^{12},- e^{13},2 e^{15}+e^{24},e^{34}+e^{25},e^{14}+e^{35},e^{17}+e^{26}+e^{45}&2469\\%9641:213#68436
9641:214&0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{35},e^{34}+e^{25},e^{26}+e^{37}+e^{45}&2469\\%9641:214#68436
9641:215a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{27}+e^{38}+e^{16}&1469\\%9641:215#70702a
9641:215b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{35},e^{38}+e^{27}+e^{16}&1469\\%9641:215#70702b
9641:216&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{17}+e^{26}+e^{38}&1469\\%9641:216#70702
9641:217&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{27}+e^{16}+e^{38}&1469\\%9641:217#71278
9641:218&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{37}+e^{16}+e^{28}&1469\\%9641:218#71314
9641:219a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{18}+e^{26}+e^{37}&1469\\%9641:219#71314a
9641:219b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{26}+e^{37}+e^{18}&1469\\%9641:219#71314b
9641:220&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{18}+e^{27}+e^{36}&1469\\%9641:220#71314
9641:221a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14},e^{37}+e^{18}+e^{26}&1469\\%9641:221#71314a
9641:221b&0,0,0,e^{12},e^{13},e^{24},e^{15},-e^{14}+e^{35},e^{37}+e^{26}+e^{18}&1469\\%9641:221#71314b
9641:222a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{28}+e^{17}+e^{36}&1469\\%9641:222#71314a
9641:222b&0,0,0,e^{12},e^{13},e^{24},- e^{15},e^{25}+e^{34},e^{36}+e^{28}+e^{17}&1469\\%9641:222#71314b
9641:223a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{24},e^{18}+e^{26}+e^{37}&1469\\%9641:223#71890a
9641:223b&0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{35}+e^{24},e^{37}+e^{18}+e^{26}&1469\\%9641:223#71890b
9641:224&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{27}+e^{18}+e^{36}&1469\\%9641:224#71890
9641:225a&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}+e^{14},e^{18}+e^{26}+e^{37}&1469\\%9641:225#71890a
9641:225b&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}-e^{14},e^{37}+e^{18}+e^{26}&1469\\%9641:225#71890b
9641:226&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34},e^{36}+e^{27}+e^{18}&1469\\%9641:226#71926
9641:227a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{38}+e^{27}+e^{16}&1469\\%9641:227#71926a
9641:227b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35},e^{16}+e^{38}+e^{27}&1469\\%9641:227#71926b
9641:228a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{37}+e^{16}+e^{28}&1469\\%9641:228#71926a
9641:228b&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}-e^{24},e^{16}+e^{28}+e^{37}&1469\\%9641:228#71926b
9641:228c&0,0,0,e^{12},e^{13},- e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{37}+e^{16}+e^{28}&1469\\%9641:228#71926c
9641:228d&0,0,0,e^{12},e^{13},- e^{14},e^{25}+e^{34},e^{35}-e^{24},e^{16}+e^{28}+e^{37}&1469\\%9641:228#71926d
9641:229&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34},e^{38}+e^{27}+e^{16}&1469\\%9641:229#71926
9641:230&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{25}+e^{34},e^{36}+e^{45}+e^{27}+e^{18}&1469\\%9641:230#72178
9641:231&0,0,0, e^{12} a_2, e^{13} a_2, {(1+a_2)} e^{14},- {(-1+a_2)} e^{15},e^{25}+e^{34},e^{36}+e^{45}+e^{27}+e^{18}&1469\\%9641:231#72178
9641:233&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34},e^{36}+e^{18}+e^{27}&1469\\%9641:233#72502
9641:234&0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{25}+e^{34},e^{16}+e^{38}+e^{27}&1469\\%9641:234#72538
9641:235&0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{25}+e^{34},e^{37}+e^{18}+e^{26}&1469\\%9641:235#72538
9641:236&0,0,0,e^{12},e^{13},e^{24},e^{23}+2 e^{14},e^{34}+e^{25},e^{18}+e^{26}+e^{37}+e^{45}&1469\\%9641:236#72754
9641:237&0,0,0, {(-1+a_3)} e^{12}, {(-1+a_3)} e^{13}, e^{14} a_3,- e^{15} {(-2+a_3)}+e^{23},e^{34}+e^{25},e^{27}+e^{36}+e^{45}+e^{18}&1469\\%9641:237#72754
9641:238&0,0,0, e^{12} a_1, e^{13} a_1, {(1+a_1)} e^{14},- {(-1+a_1)} e^{15}+e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{45}+e^{18}&1469\\%9641:238#72790
9641:239&0,0,0,e^{12},e^{13},e^{24},2 e^{14}+e^{35},e^{34}+e^{25},e^{26}+e^{37}+e^{45}+e^{18}&1469\\%9641:239#72790
9641:240&0,0,0, e^{12} a_1, e^{13} a_1, e^{14} {(1+a_1)}+e^{23},- {(-1+a_1)} e^{15}+e^{24},e^{34}+e^{25},e^{18}+e^{27}+e^{36}+e^{45}&1469\\%9641:240#73366
9641:241&0,0,0, e^{12} a_2, e^{13} a_2,- {(-1+a_2)} e^{15}+e^{24}, {(1+a_2)} e^{14}+e^{35},e^{34}+e^{25},e^{18}+e^{26}+e^{37}+e^{45}&1469\\%9641:241#73402
\multicolumn{3}{c}{Type: $3321$}\\
9631:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}&4679\\%9631:1#39850
9631:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}&3579\\%9631:2#40137
9631:3&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}&3579\\%9631:3#40137
9631:4&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}&3579\\%9631:4#40377
9631:5&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}&3579\\%9631:5#40377
9631:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}&3579\\%9631:6#40698a
9631:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}&3579\\%9631:6#40698b
9631:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}&3579\\%9631:7#40698
9631:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{27}&3579\\%9631:8#40698
9631:9&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25},e^{27}&3579\\%9631:9#40698
9631:10&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{17}&3579\\%9631:10#40698
9631:11&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{35}&3579\\%9631:11#40698
9631:12&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{15}&3579\\%9631:12#40698
9631:13&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36},e^{17}&2579\\%9631:13#40699
9631:14&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{17}&2579\\%9631:14#40699
9631:15&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{36}&2579\\%9631:15#40714
9631:16&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{36}&2579\\%9631:16#40714
9631:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{17}&3579\\%9631:17#40938
9631:18a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15},e^{17}&2579\\%9631:18#40939a
9631:18b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15},e^{17}&2579\\%9631:18#40939b
9631:19&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}&2579\\%9631:19#40939
9631:20&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}+e^{35}&3579\\%9631:20#40953
9631:21&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14},e^{27}+e^{35}&3579\\%9631:21#40953
9631:22&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{24}+e^{17}&3579\\%9631:22#40953
9631:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{27}&3579\\%9631:23#40953
9631:24&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{36}+e^{17}&2579\\%9631:24#40954
9631:25&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{36}&2579\\%9631:25#40954
9631:26&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{26}&2579\\%9631:26#40954
9631:27&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}+e^{35}&3579\\%9631:27#41019
9631:28&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25},e^{35}+e^{27}&3579\\%9631:28#41019
9631:29&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{35}+e^{17}&2579\\%9631:29#41020
9631:30&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{15},e^{27}+e^{35}&2579\\%9631:30#41020
9631:31&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14},e^{27}+e^{15}&3579\\%9631:31#41193
9631:32&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{24}+e^{17}&3579\\%9631:32#41193
9631:33&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{14}&3579\\%9631:33#41193
9631:34&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{26}&2579\\%9631:34#41194
9631:35&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{35}+e^{17}&3579\\%9631:35#41259
9631:36&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{15}+e^{27}&3579\\%9631:36#41259
9631:37&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{15}+e^{27}&3579\\%9631:37#41259
9631:38&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}+e^{36},e^{17}&2579\\%9631:38#41260
9631:39&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{14},e^{16}+e^{34}+e^{25},e^{17}&2579\\%9631:39#41260
9631:40a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15},e^{35}+e^{17}&2579\\%9631:40#41260a
9631:40b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{15}+e^{26},e^{35}+e^{17}&2579\\%9631:40#41260b
9631:41&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{35}+e^{17}&2579\\%9631:41#41260
9631:42a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{26}+e^{15},e^{27}+e^{35}&2579\\%9631:42#41260a
9631:42b&0,0,0,e^{12},- e^{13},e^{23},e^{24},e^{15}+e^{26},e^{27}+e^{35}&2579\\%9631:42#41260b
9631:43&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{16}+e^{25},e^{27}+e^{35}&2579\\%9631:43#41260
9631:44&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{26},e^{27}+e^{15}&2579\\%9631:44#41260
9631:45&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{25}+e^{34}&3579\\%9631:45#41274
9631:46&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{15}+e^{27}+e^{36}&2579\\%9631:46#41275
9631:47a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}+e^{36}&2579\\%9631:47#41275a
9631:47b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}+e^{36}&2579\\%9631:47#41275b
9631:48&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}+e^{36}&2579\\%9631:48#41275
9631:49&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{27}+e^{36}&2579\\%9631:49#41275
9631:50&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{36}+e^{27}&2579\\%9631:50#41275
9631:51&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{16},e^{27}+e^{15}&2579\\%9631:51#41500
9631:52a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{35}+e^{24}&3579\\%9631:52#41514a
9631:52b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{24}+e^{35}&3579\\%9631:52#41514b
9631:53&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{25}+e^{34}&3579\\%9631:53#41514
9631:54&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{35}+e^{14}+e^{27}&3579\\%9631:54#41514
9631:55&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{24}+e^{17}&3579\\%9631:55#41514
9631:56&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25},e^{27}+e^{14}&3579\\%9631:56#41514
9631:57&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{26}+e^{35}&2579\\%9631:57#41515
9631:58&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{36}&2579\\%9631:58#41515
9631:59a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}+e^{26}&2579\\%9631:59#41515a
9631:59b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}+e^{26}&2579\\%9631:59#41515b
9631:60&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{26}+e^{17}&2579\\%9631:60#41515
9631:61&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36},e^{24}+e^{17}&2579\\%9631:61#41515
9631:62&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{17}+e^{24}&2579\\%9631:62#41515
9631:63&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{24}+e^{36}&2579\\%9631:63#41530
9631:64a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{14}+e^{36}&2579\\%9631:64#41530a
9631:64b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{36}+e^{14}&2579\\%9631:64#41530b
9631:65&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35},e^{34}+e^{27}+e^{16}&2579\\%9631:65#41530
9631:66&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36},e^{26}+e^{17}+e^{35}&2579\\%9631:66#41581
9631:67&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{24}+e^{15},e^{17}+e^{35}&2579\\%9631:67#41581
9631:68&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{17}+e^{35}&2579\\%9631:68#41581
9631:69&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{24},e^{16}+e^{25}+e^{34},e^{35}+e^{27}&2579\\%9631:69#41581
9631:70&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{26}&2579\\%9631:70#41755
9631:71a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26},e^{17}+e^{24}&2579\\%9631:71#41755a
9631:71b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15},e^{17}+e^{24}&2579\\%9631:71#41755b
9631:72&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{24}&2579\\%9631:72#41755
9631:73&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{25}+e^{34}+e^{17}&3579\\%9631:73#41769
9631:74&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}+e^{26}+e^{35}&2579\\%9631:74#41770
9631:75&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{36}+e^{24}&2579\\%9631:75#41770
9631:76a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{14}+e^{36}+e^{27}&2579\\%9631:76#41770a
9631:76b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{14}+e^{36}&2579\\%9631:76#41770b
9631:77&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{16}+e^{34}&2579\\%9631:77#41770
9631:78&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{26}+e^{35}+e^{17}&2579\\%9631:78#41821
9631:79&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{26}+e^{35},e^{15}+e^{27}&2579\\%9631:79#41821
9631:80&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{24},e^{16}+e^{25}+e^{34},e^{15}+e^{27}&2579\\%9631:80#41821
9631:81a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}+e^{25}+e^{34}&3579\\%9631:81#41835a
9631:81b&0,0,0,e^{12},e^{13},e^{23},e^{14},-e^{24}+e^{35},e^{25}+e^{17}+e^{34}&3579\\%9631:81#41835b
9631:82a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}+e^{35}+e^{24}&3579\\%9631:82#41835a
9631:82b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{34}-e^{25},e^{35}+e^{24}+e^{17}&3579\\%9631:82#41835b
9631:83&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{35}+e^{14}+e^{27}&3579\\%9631:83#41835
9631:84&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{17}+e^{35}+e^{26}&2579\\%9631:84#41836
9631:85&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{15}+e^{27}+e^{36}&2579\\%9631:85#41836
9631:86&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{15}+e^{36}+e^{27}&2579\\%9631:86#41836
9631:87a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36},e^{17}+e^{35}+e^{24}&2579\\%9631:87#41836a
9631:87b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{35}+e^{24}+e^{17}&2579\\%9631:87#41836b
9631:88&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{25}+e^{34}+e^{17}&2579\\%9631:88#41836
9631:89&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{17}+e^{34}+e^{25}&2579\\%9631:89#41836
9631:90&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{36},e^{14}+e^{27}+e^{35}&2579\\%9631:90#41836
9631:91&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{25}+e^{34}&3579\\%9631:91#42075
9631:92&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{35}+e^{17}+e^{26}&2579\\%9631:92#42076
9631:93a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15},e^{17}+e^{35}+e^{24}&2579\\%9631:93#42076a
9631:93b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15},e^{35}+e^{24}+e^{17}&2579\\%9631:93#42076b
9631:93c&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26},e^{17}+e^{35}+e^{24}&2579\\%9631:93#42076c
9631:93d&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{15}+e^{26},e^{17}+e^{24}+e^{35}&2579\\%9631:93#42076d
9631:94a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15},e^{17}+e^{25}+e^{34}&2579\\%9631:94#42076a
9631:94b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15},e^{25}+e^{34}+e^{17}&2579\\%9631:94#42076b
9631:95a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{24}+e^{17}+e^{35}&2579\\%9631:95#42076a
9631:95b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{35}+e^{24}&2579\\%9631:95#42076b
9631:96a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{26}+e^{15},e^{35}+e^{27}+e^{14}&2579\\%9631:96#42076a
9631:96b&0,0,0,e^{12},- e^{13},e^{23},e^{24},e^{15}+e^{26},e^{14}+e^{35}+e^{27}&2579\\%9631:96#42076b
9631:97&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{16}+e^{25},e^{35}+e^{14}+e^{27}&2579\\%9631:97#42076
9631:98&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{14},e^{34}+e^{25}+e^{16},e^{17}+e^{24}&2579\\%9631:98#42076
9631:99&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{36}+e^{17}+e^{24}&2579\\%9631:99#42091
9631:100&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{34}+e^{27}+e^{16}&2579\\%9631:100#42091
9631:101a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{14}+e^{27}+e^{36}&2579\\%9631:101#42091a
9631:101b&0,0,0,- e^{12},- e^{13},e^{23},e^{24},e^{25}+e^{34},e^{14}+e^{36}+e^{27}&2579\\%9631:101#42091b
9631:102&0,0,0, e^{12} a_1,e^{13},e^{23},e^{14},e^{15}+e^{24}+e^{36},e^{17}+e^{26}+e^{35}&2579\\%9631:102#42142
9631:103&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{35}+e^{17}+e^{26}&2579\\%9631:103#42142
9631:104a&0,0,0, e^{12} a_1,e^{13},e^{23},e^{14},e^{16}+e^{34}+ e^{25} {(1+a_1)},e^{17}+e^{35}+e^{24}&2579\\%9631:104#42397a
9631:104b&0,0,0,- e^{12} a_1,- e^{13},e^{23},e^{14}, {(-1+a_1)} e^{25}+e^{34}+e^{16},e^{24}+e^{35}+e^{17}&2579\\%9631:104#42397b
9631:105&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36}+e^{24},e^{17}+e^{25}+e^{34}&2579\\%9631:105#42397
9631:106&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{24},e^{34}+e^{25}+e^{16},e^{35}+e^{27}+e^{14}&2579\\%9631:106#42397
9631:107a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}+e^{28}&3679\\%9631:107#44765a
9631:107b&0,0,0,e^{12},e^{13},e^{23},- e^{14},e^{24},e^{28}+e^{17}&3679\\%9631:107#44765b
9631:108&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{27}+e^{18}&3679\\%9631:108#44765
9631:109a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{35}+e^{17}+e^{28}&2579\\%9631:109#45868a
9631:109b&0,0,0,e^{12},e^{13},e^{23},- e^{14},e^{24},e^{17}+e^{35}+e^{28}&2579\\%9631:109#45868b
9631:110&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{35}+e^{27}+e^{18}&2579\\%9631:110#45868
9631:132&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{18}&2469\\%9631:132#65739
9631:133&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{38}+e^{27}&2469\\%9631:133#65739
9631:134&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{18}+e^{27}&2469\\%9631:134#66351
9631:135&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{37}+e^{28}&2469\\%9631:135#66351
9631:136&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{38}+e^{24}&2469\\%9631:136#66555
9631:137&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{38}+e^{27}&2469\\%9631:137#66555
9631:138&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{36}+e^{18}+e^{27}&1469\\%9631:138#66571
9631:139&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{37}+e^{45}+e^{28}&2469\\%9631:139#66603
9631:140a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35},e^{38}+e^{27}&2469\\%9631:140#66963a
9631:140b&0,0,0,- e^{12},e^{13},e^{23},e^{34}-e^{25},e^{35}+e^{24},e^{38}+e^{27}&2469\\%9631:140#66963b
9631:141&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25},e^{28}+e^{37}+e^{14}&2469\\%9631:141#67167
9631:142&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{18}+e^{27}+e^{35}&2469\\%9631:142#67167
9631:143&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{37}+e^{15}+e^{28}&2469\\%9631:143#67167
9631:144&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{27}+e^{18}+e^{36}&1469\\%9631:144#67183
9631:145&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{28}+e^{37}+e^{45}&2469\\%9631:145#67215
9631:147&0,0,0,e^{12},e^{13},e^{23},2  e^{14},e^{25}+e^{34},e^{18}+e^{45}+e^{37}&2469\\%9631:147#67215
9631:148a&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{35}+e^{24},e^{38}+e^{27}+e^{14}&2469\\%9631:148#67779a
9631:148b&0,0,0,- e^{12},e^{13},e^{23},e^{34}-e^{25},e^{35}+e^{24},e^{14}+e^{38}+e^{27}&2469\\%9631:148#67779b
9631:149a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35},e^{28}+e^{14}+e^{37}&2469\\%9631:149#67779a
9631:149b&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},-e^{24}+e^{35},e^{37}+e^{14}+e^{28}&2469\\%9631:149#67779b
9631:150&0,0,0,- e^{12},- e^{13},e^{23},e^{24}+2 e^{15},e^{25}+e^{34},e^{27}+e^{18}+e^{45}&2469\\%9631:150#67827
9631:151&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{35}+e^{14},e^{38}+e^{27}+e^{45}&2469\\%9631:151#67827
9631:152&0,0,0,e^{12},e^{13},e^{23},2  e^{14},e^{25}+e^{34},e^{18}+e^{45}+e^{37}+e^{26}&1469\\%9631:152#68047
9631:154&0,0,0,- e^{12},- e^{13},e^{23},e^{24}+2 e^{15},e^{25}+e^{34},e^{36}+e^{45}+e^{27}+e^{18}&1469\\%9631:154#68659
9631:155&0,0,0,e^{12},- e^{13},e^{23},e^{34}-2 e^{16}+e^{25},e^{14},e^{45}+e^{17}&2369\\%9631:155#71104
9631:156&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{24},e^{17}+e^{45}&2369\\%9631:156#71104
9631:157&0,0,0,-2  e^{12},- e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{14},e^{56}+e^{37}&2369\\%9631:157#71104
9631:158&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{24}+e^{15},e^{17}+e^{45}&2369\\%9631:158#71665
9631:159a&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{25}+e^{34},e^{35}+e^{24},e^{45}+e^{17}&2369\\%9631:159#71665a
9631:159b&0,0,0,- e^{12},- e^{13},e^{23},e^{34}-e^{25}+2 e^{16},e^{35}+e^{24},e^{45}+e^{17}&2369\\%9631:159#71665b
9631:160&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{24}+e^{15},e^{46}+e^{27}&2369\\%9631:160#71665
9631:161&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{35}+e^{14},e^{46}+e^{27}&2369\\%9631:161#71665
9631:162a&0,0,0,- e^{12},e^{13},- e^{23},e^{16}-2 e^{25}+e^{34},e^{35}+e^{24},e^{46}+e^{27}&2369\\%9631:162#71665a
9631:162b&0,0,0,- e^{12},- e^{13},- e^{23},e^{16}+2 e^{25}+e^{34},e^{35}+e^{24},e^{27}+e^{46}&2369\\%9631:162#71665b
9631:163&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{14},e^{46}+e^{15}+e^{27}&2369\\%9631:163#71920
9631:164&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{14},e^{17}+e^{26}+e^{45}&2369\\%9631:164#71920
9631:165&0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{25}-2 e^{16},e^{14},e^{36}+e^{45}+e^{17}&2369\\%9631:165#71920
9631:166&0,0,0,-2  e^{12},- e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{14},e^{37}+e^{24}+e^{56}&2369\\%9631:166#71920
9631:167&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{14},e^{35}+e^{46}+e^{27}&2369\\%9631:167#71920
9631:168&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{15}+e^{24}+e^{36},e^{17}+e^{45}&2369\\%9631:168#72226
9631:169&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{15}+e^{24},e^{17}+e^{26}+e^{45}&2369\\%9631:169#72481
9631:170&0,0,0,-2  e^{12},- e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{24},e^{37}+e^{14}+e^{56}&2369\\%9631:170#72481
9631:171&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{34}+e^{25},e^{15}+e^{24},e^{17}+e^{36}+e^{45}&2369\\%9631:171#72481
9631:172&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{24}+e^{15},e^{35}+e^{46}+e^{27}&2369\\%9631:172#72481
9631:173a&0,0,0,- e^{12},e^{13},- e^{23},e^{16}-2 e^{25}+e^{34},e^{35}+e^{24},e^{46}+e^{15}+e^{27}&2369\\%9631:173#72481a
9631:173b&0,0,0,- e^{12},- e^{13},- e^{23},e^{16}+2 e^{25}+e^{34},e^{35}+e^{24},e^{15}+e^{27}+e^{46}&2369\\%9631:173#72481b
9631:174a&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{25}+e^{34},e^{35}+e^{24},e^{17}+e^{26}+e^{45}&2369\\%9631:174#72481a
9631:174b&0,0,0,- e^{12},- e^{13},e^{23},e^{34}-e^{25}+2 e^{16},e^{35}+e^{24},e^{45}+e^{17}+e^{26}&2369\\%9631:174#72481b
9631:175&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{35}+e^{14}+e^{26},e^{46}+e^{15}+e^{27}&2369\\%9631:175#73042
9631:176&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{26}+e^{14},e^{17}+e^{28}&1369\\%9631:176#75155
9631:177&0,0,0,- e^{12},e^{13},e^{23},e^{35}+e^{14},e^{16}+e^{34},e^{18}+e^{37}&1369\\%9631:177#75155
9631:178&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{37}+e^{45}+e^{18}&1369\\%9631:178#75407
9631:179a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26},e^{37}+e^{45}+e^{28}&1369\\%9631:179#75407a
9631:179b&0,0,0,- e^{12},- e^{13},e^{23},- e^{14},e^{26}+e^{15},e^{28}+e^{45}+e^{37}&1369\\%9631:179#75407b
9631:181&0,0,0,- e^{12},e^{13},e^{23},e^{35}+e^{14},e^{16}+e^{34},e^{24}+e^{37}+e^{18}&1369\\%9631:181#75971
9631:182&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26},e^{28}+e^{35}+e^{17}&1369\\%9631:182#75971
9631:183&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36},e^{38}+e^{15}+e^{27}&1369\\%9631:183#75971
9631:184&0,0,0,e^{12},- e^{13},e^{23},e^{24},-2 e^{16}+e^{34}+e^{25},e^{18}+e^{27}+e^{45}&1369\\%9631:184#76019
9631:185&0,0,0,e^{12}, {(-1+a_3)} e^{13},e^{23}, e^{14} a_3,e^{25}+e^{34}+ e^{16} {(-2+a_3)},e^{37}+e^{18}+e^{45}&1369\\%9631:185#76019
9631:186a&0,0,0,-2  e^{12},- e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{56}+e^{17}+e^{38}&1369\\%9631:186#76019a
9631:186b&0,0,0,-2  e^{12},- e^{13},e^{23},- e^{14},e^{16}+e^{25}+e^{34},e^{17}+e^{38}+e^{56}&1369\\%9631:186#76019b
9631:187&0,0,0,- e^{12},- e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34},e^{27}+e^{18}+e^{45}&1369\\%9631:187#76019
9631:188a&0,0,0,e^{12},e^{13},e^{23},e^{24}-e^{15},e^{36}+e^{14},e^{38}+e^{27}+e^{45}&1369\\%9631:188#76019a
9631:188b&0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36},e^{38}+e^{27}+e^{45}&1369\\%9631:188#76019b
9631:189a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+2 e^{14},e^{17}+e^{45}+e^{38}&1369\\%9631:189#76019a
9631:189b&0,0,0,e^{12},e^{13},- e^{23},e^{25}+e^{34},e^{36}+2 e^{14},e^{38}+e^{45}+e^{17}&1369\\%9631:189#76019b
9631:190&0,0,0,e^{12},e^{13},- e^{23},e^{14}+e^{35},e^{24}+e^{36},e^{56}+e^{18}+e^{27}&1369\\%9631:190#76019
9631:191a&0,0,0,e^{12},e^{13},- e^{23},e^{24}+e^{35},e^{36}+e^{14},e^{18}+e^{56}+e^{27}&1369\\%9631:191#76019a
9631:191b&0,0,0,e^{12},e^{13},- e^{23},e^{35}+e^{24},e^{36}-e^{14},e^{56}+e^{27}+e^{18}&1369\\%9631:191#76019b
9631:191c&0,0,0,- e^{12},e^{13},- e^{23},e^{35}+e^{24},e^{36}+e^{14},e^{56}+e^{27}+e^{18}&1369\\%9631:191#76019c
9631:192a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14},e^{37}+e^{18}+e^{56}&1369\\%9631:192#76019a
9631:192b&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}-e^{14},e^{18}+e^{56}+e^{37}&1369\\%9631:192#76019b
9631:194&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{18}+e^{45}+e^{37}+e^{26}&1369\\%9631:194#76223
9631:195&0,0,0,- e^{12} a_1,- e^{13},e^{23},e^{24}+ e^{15} {(1+a_1)}, {(-1+a_1)} e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{45}&1369\\%9631:195#76631
9631:196&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{26}+e^{35}+e^{14},e^{37}+e^{18}+e^{46}&1369\\%9631:196#76631
9631:197a&0,0,0,- e^{12},e^{13}, {(1+a_4)} e^{23},e^{35}+ {(2+a_4)} e^{24}, a_4 e^{25}+e^{16}+e^{34},e^{37}+e^{46}+e^{28}&1369\\%9631:197#76631a
9631:197b&0,0,0,- e^{12},- e^{13},- e^{23} {(-1+a_4)},e^{35}- {(-2+a_4)} e^{24}, a_4 e^{25}+e^{16}+e^{34},e^{37}+e^{46}+e^{28}&1369\\%9631:197#76631b
9631:198a&0,0,0,-2  e^{12},- e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{56}+e^{17}+e^{38}+e^{24}&1369\\%9631:198#76835a
9631:198b&0,0,0,-2  e^{12},- e^{13},e^{23},- e^{14},e^{16}+e^{25}+e^{34},e^{56}+e^{17}+e^{38}+e^{24}&1369\\%9631:198#76835b
9631:199&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}+e^{17}&1369\\%9631:199#76835
9631:200&0,0,0,e^{12}, {(1+a_4)} e^{13},e^{23}, {(2+a_4)} e^{14}, e^{16} a_4+e^{25}+e^{34},e^{37}+e^{26}+e^{18}+e^{45}&1369\\%9631:200#76835
9631:201&0,0,0,- e^{12},- e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34},e^{27}+e^{18}+e^{36}+e^{45}&1369\\%9631:201#76835
9631:202a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+2 e^{14},e^{38}+e^{45}+e^{26}+e^{17}&1369\\%9631:202#76835a
9631:202b&0,0,0,e^{12},e^{13},- e^{23},e^{25}+e^{34},e^{36}+2 e^{14},e^{26}+e^{17}+e^{45}+e^{38}&1369\\%9631:202#76835b
9631:203a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14},e^{18}+e^{56}+e^{24}+e^{37}&1369\\%9631:203#76835a
9631:203b&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}-e^{14},e^{24}+e^{37}+e^{18}+e^{56}&1369\\%9631:203#76835b
9631:204&0,0,0,- e^{12},e^{13}, a_3 e^{23},e^{15}+e^{24}+e^{36},e^{14}+e^{26}+e^{35},e^{38}+e^{45}+e^{27}&1369\\%9631:204#77243
9631:205&0,0,0,- {(1+a_4)} e^{12},- e^{13},e^{23}, {(2+a_4)} e^{15}+e^{24}, a_4 e^{16}+e^{25}+e^{34},e^{18}+e^{27}+e^{45}+e^{36}&1369\\%9631:205#77447
9631:206a&0,0,0,- e^{12} {(1+2 a_3)},- e^{13}, e^{23} a_3,e^{24}+e^{35},e^{16}+e^{34}+ {(1+a_3)} e^{25},e^{27}+e^{14}+e^{38}+e^{56}&1369\\%9631:206#77447a
9631:206b&0,0,0,- e^{12} {(1+2 a_3)},- e^{13}, e^{23} a_3,e^{35}-e^{24},e^{34}+e^{16}+ {(1+a_3)} e^{25},e^{38}+e^{56}+e^{27}+e^{14}&1369\\%9631:206#77447b
\multicolumn{3}{c}{Type: $333$}\\
963:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{15}&469\\%963:1#2300
963:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{35}&469\\%963:2#2300
963:3&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{25}+e^{34}&469\\%963:3#2351
963:4a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{24}&469\\%963:4#2351a
963:4b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{24}&469\\%963:4#2351b
963:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{25}+e^{34}&469\\%963:5#2351
963:6&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{35}+e^{14}&469\\%963:6#2351
963:7&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{25}+e^{34}&469\\%963:7#2351
963:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{34}+e^{25}&469\\%963:8#2351
963:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{34}&469\\%963:9#2402
963:10a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{35}+e^{24}&469\\%963:10#2402a
963:10b&0,0,0,- e^{12},e^{13},e^{23},e^{14},-e^{25}+e^{34},e^{24}+e^{35}&469\\%963:10#2402b
963:11&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{25}+e^{34}&469\\%963:11#2402
963:12&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{35}+e^{14},e^{25}+e^{34}&469\\%963:12#2453
963:13&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{26}&369\\%963:13#2556
963:14&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{36}&369\\%963:14#2556
963:15a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{15}+e^{26}&369\\%963:15#2607a
963:15b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{24},e^{15}+e^{26}&369\\%963:15#2607b
963:16&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{25}+e^{16}&369\\%963:16#2607
963:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{36}+e^{15}&369\\%963:17#2607
963:18&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{26}+e^{14}&369\\%963:18#2607
963:19&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{34}+e^{16}&369\\%963:19#2607
963:20&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{36}+e^{24}&369\\%963:20#2607
963:21a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{14}+e^{36}&369\\%963:21#2607a
963:21b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{15},e^{14}+e^{36}&369\\%963:21#2607b
963:22&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{15},e^{16}+e^{34}&369\\%963:22#2607
963:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{26}+e^{14}&369\\%963:23#2607
963:24&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35},e^{16}+e^{34}&369\\%963:24#2607
963:25&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{36}+e^{24}&369\\%963:25#2607
963:26a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{36}&369\\%963:26#2607a
963:26b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35},e^{36}+e^{14}&369\\%963:26#2607b
963:27&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35},e^{16}+e^{34}&369\\%963:27#2607
963:28&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{24},e^{25}+e^{34}+e^{16}&369\\%963:28#2658
963:29&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{15},e^{16}+e^{25}+e^{34}&369\\%963:29#2658
963:30&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{14}+e^{35}+e^{26}&369\\%963:30#2658
963:31&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{24},e^{15},e^{16}+e^{25}+e^{34}&369\\%963:31#2658
963:32&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{24},e^{35},e^{16}+e^{25}+e^{34}&369\\%963:32#2658
963:33&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16}+e^{34}&369\\%963:33#2658
963:34a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{34}+e^{16}&369\\%963:34#2658a
963:34b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{35}+e^{24},e^{16}+e^{34}&369\\%963:34#2658b
963:35&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{24}+e^{36}&369\\%963:35#2658
963:36&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16}&369\\%963:36#2658
963:37&0,0,0, e^{12} a_1,e^{13},e^{23},e^{14},e^{24}+e^{15},e^{26}+e^{35}&369\\%963:37#2658
963:38a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{26}+e^{15}&369\\%963:38#2658a
963:38b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{35}+e^{24},e^{15}+e^{26}&369\\%963:38#2658b
963:38c&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35},e^{15}+e^{26}&369\\%963:38#2658c
963:38d&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{35}+e^{24},e^{26}+e^{15}&369\\%963:38#2658d
963:39a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{15}+e^{26}&369\\%963:39#2658a
963:39b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{34}+e^{25},e^{26}+e^{15}&369\\%963:39#2658b
963:40a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{16}+e^{25}&369\\%963:40#2658a
963:40b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35},e^{16}+e^{25}&369\\%963:40#2658b
963:41a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{15}+e^{26}&369\\%963:41#2658a
963:41b&0,0,0,e^{12},- e^{13},e^{23},e^{24},e^{35}+e^{14},e^{15}+e^{26}&369\\%963:41#2658b
963:42&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{25}+e^{16}&369\\%963:42#2658
963:43a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25},e^{26}+e^{15}&369\\%963:43#2658a
963:43b&0,0,0,- e^{12},- e^{13},e^{23},e^{24},e^{25}+e^{34},e^{26}+e^{15}&369\\%963:43#2658b
963:44a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{15}+e^{36}&369\\%963:44#2658a
963:44b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{36}+e^{15}&369\\%963:44#2658b
963:45&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{36}+e^{15}&369\\%963:45#2658
963:46&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{26}+e^{35}&369\\%963:46#2658
963:47&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{15}+e^{36}&369\\%963:47#2658
963:48&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{15}+e^{36}&369\\%963:48#2658
963:49&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{35}+e^{26}&369\\%963:49#2658
963:50&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{35},e^{26}&369\\%963:50#2658
963:51&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{34}+e^{25},e^{26}&369\\%963:51#2658
963:52&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{25}+e^{34},e^{36}&369\\%963:52#2658
963:53a&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{35}+e^{24},e^{26}&369\\%963:53#2658a
963:53b&0,0,0,- e^{12},e^{13},e^{23},e^{34}-e^{25},e^{35}+e^{24},e^{26}&369\\%963:53#2658b
963:54&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{14},e^{15}+e^{24},e^{34}+e^{16}+e^{25}&369\\%963:54#2709
963:55a&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{14},e^{35}+e^{24},e^{16}+e^{34}+e^{25}&369\\%963:55#2709a
963:55b&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{14},e^{35}-e^{24},e^{16}+e^{34}+e^{25}&369\\%963:55#2709b
963:56&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{24}+e^{36}+e^{15}&369\\%963:56#2709
963:57&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{24},e^{35}+e^{14},e^{25}+e^{34}+e^{16}&369\\%963:57#2709
963:58&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{14}+e^{26}+e^{35}&369\\%963:58#2709
963:59a&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{14},e^{26}+e^{15},e^{34}+e^{25}+e^{16}&369\\%963:59#2709a
963:59b&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{14},e^{26}-e^{15},e^{16}+e^{34}+e^{25}&369\\%963:59#2709b
963:60&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{24}+e^{36}+e^{15}&369\\%963:60#2709
963:61&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{14},e^{36}+e^{15},e^{25}+e^{34}+e^{16}&369\\%963:61#2709
963:62&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&369\\%963:62#2709
963:63&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{35}+e^{26},e^{16}+e^{34}+e^{25}&369\\%963:63#2709
963:64&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{34}+e^{25},e^{26}+e^{14}&369\\%963:64#2709
963:65&0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{35},e^{16}+e^{34}&369\\%963:65#2709
963:66a&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{14}+e^{36}&369\\%963:66#2709a
963:66b&0,0,0,- e^{12},- e^{13},e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{36}+e^{14}&369\\%963:66#2709b
963:67a&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{35}+e^{24},e^{14}+e^{26}&369\\%963:67#2709a
963:67b&0,0,0,- e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{26}&369\\%963:67#2709b
963:68&0,0,0, e^{12} a_2, e^{13} a_2,e^{23},e^{35}+e^{14},e^{34}+e^{25},e^{24}+e^{36}&369\\%963:68#2709
963:69a&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{35}+e^{24},e^{36}+e^{14}&369\\%963:69#2709a
963:69b&0,0,0,e^{12},- e^{13},e^{23},e^{34}-e^{25},e^{35}+e^{24},e^{36}+e^{14}&369\\%963:69#2709b
963:69c&0,0,0,- e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{35}+e^{24},e^{36}+e^{14}&369\\%963:69#2709c
963:69d&0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{14}&369\\%963:69#2709d
963:70&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26},e^{16}+e^{25}&369\\%963:70#2709
963:71a&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36},e^{16}+e^{25}&369\\%963:71#2709a
963:71b&0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36},e^{16}+e^{25}&369\\%963:71#2709b
963:72a&0,0,0,e^{12},e^{13},e^{23},e^{24}+ a_1 e^{15},e^{36}+e^{14},e^{26}+e^{35}&369\\%963:72#2709a
963:72b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+ a_1 e^{15},e^{36}+e^{14},e^{26}+e^{35}&369\\%963:72#2709b
963:73&0,0,0,- e^{12},e^{13},e^{23}, a_2 e^{15}+e^{24},e^{16}+e^{34},e^{26}+e^{35}&369\\%963:73#2709
963:74a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35},e^{36}+ a_1 e^{14},e^{26}+e^{15}&369\\%963:74#2709a
963:74b&0,0,0,e^{12},- e^{13},e^{23},e^{35}+e^{24},e^{36}+ a_1 e^{14},e^{26}+e^{15}&369\\%963:74#2709b
963:75a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{36},e^{15}+e^{26}&369\\%963:75#2709a
963:75b&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{36}-e^{14},e^{26}+e^{15}&369\\%963:75#2709b
963:75c&0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{34},-e^{14}+e^{36},e^{26}+e^{15}&369\\%963:75#2709c
963:76&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{14},e^{16}+e^{34}+e^{25},e^{36}+e^{24}+e^{15}&369\\%963:76#2760
963:77&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{15},e^{35}+e^{14},e^{34}+e^{25}+e^{16}&369\\%963:77#2760
963:78&0,0,0, e^{12} a_1, e^{13} a_1,e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{35}+e^{14}+e^{26}&369\\%963:78#2760
963:79&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{15}+e^{24},e^{14}+e^{26},e^{25}+e^{16}+e^{34}&369\\%963:79#2760
963:80a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{15},e^{36}+e^{14},e^{25}+e^{34}+e^{16}&369\\%963:80#2760a
963:80b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{15}+e^{24},-e^{14}+e^{36},e^{16}+e^{25}+e^{34}&369\\%963:80#2760b
963:81&0,0,0,- e^{12},e^{13},e^{23},e^{24}+ a_2 e^{15},e^{34}+e^{16},e^{35}+e^{14}+e^{26}&369\\%963:81#2760
963:82&0,0,0,- e^{12}, a_2 e^{13},e^{23},e^{14}+e^{35},e^{16}+e^{34},e^{15}+e^{24}+e^{36}&369\\%963:82#2760
963:83&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{35}+ e^{14} a_3,e^{24}+e^{36},e^{25}+e^{34}+e^{16}&369\\%963:83#2760
963:84a&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{35}+e^{24},e^{14}+e^{36},e^{16}+e^{34}+e^{25}&369\\%963:84#2760a
963:84b&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{35}-e^{24},e^{36}+e^{14},e^{34}+e^{25}+e^{16}&369\\%963:84#2760b
963:84c&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{35}-e^{24},e^{36}-e^{14},e^{34}+e^{25}+e^{16}&369\\%963:84#2760c
963:85&0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{24}+ e^{15} a_3,e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{14}&369\\%963:85#2811
963:86&0,0,0, e^{12} a_1, e^{13} a_1,e^{23},e^{25}+e^{34}, a_3 e^{14}+e^{26}+e^{35},e^{24}+e^{36}+e^{15}&369\\%963:86#2811
963:87&0,0,0, a_1 e^{12}, e^{13} a_2,e^{23},- {(a_1-a_2)} e^{16}+e^{34}+e^{25},e^{35}+e^{26}+ a_4 e^{14},e^{24}+e^{36}+e^{15}&369\\%963:87#2862
\multicolumn{3}{c}{Type: $411111$}\\
954321:1&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{18}&345679\\%954321:1#21735815
954321:2&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{18}+e^{34}&145679\\%954321:2#21801385
954321:3&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{18}+e^{23}&245679\\%954321:3#21866904
954321:4&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{18}+e^{25}&345679\\%954321:4#21944711
954321:5&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{23},e^{35}+e^{18}&235679\\%954321:5#21957544
954321:6&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{18}+e^{34}+e^{25}&145679\\%954321:6#22010281
954321:7&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35},e^{18}+e^{36}&234679\\%954321:7#22050728
954321:8&0,0,0,0,- e^{12},e^{15},e^{16},e^{23}+e^{17},e^{35}+e^{24}+e^{18}&135679\\%954321:8#22088633
954321:9&0,0,0,0,e^{12},e^{15},e^{16},e^{25}+e^{17},e^{18}+e^{26}&345679\\%954321:9#22102151
954321:11&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{56}+e^{27}+e^{18}&345679\\%954321:11#22167479
954321:12&0,0,0,0,e^{12},e^{15},e^{16},e^{25}+e^{17},e^{26}+e^{34}+e^{18}&145679\\%954321:12#22167721
954321:13&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35},e^{18}+e^{36}+e^{24}&134679\\%954321:13#22181817
954321:16&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{56}+e^{27}+e^{18}+e^{34}&145679\\%954321:16#22233049
954321:18&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{17}+e^{35},e^{18}+e^{25}+e^{36}&234679\\%954321:18#22259624
954321:19&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{17},e^{18}+e^{56}&345679\\%954321:19#22264343
954321:20&0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{18}+e^{27}&345679\\%954321:20#22265159
954321:22&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{17}+e^{24},e^{45}+e^{36}+e^{18}&124679\\%954321:22#22272457
954321:24&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{17},e^{34}+e^{18}+e^{56}&145679\\%954321:24#22329913
954321:25&0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{18}+e^{34}+e^{27}&145679\\%954321:25#22330729
954321:30&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{17},e^{18}+e^{56}+e^{23}&245679\\%954321:30#22395432
954321:31&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{36}+e^{17},e^{37}+e^{18}&234579\\%954321:31#22411224
954321:34&0,0,0,0,- {(-1+a_3)} e^{12},e^{15},e^{25}+ e^{16} a_3,e^{17}+e^{26},e^{18}+e^{27}+e^{56}&345679\\%954321:34#22487111
954321:37&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{17}+e^{36},e^{18}+e^{37}+e^{24}&134579\\%954321:37#22542313
954321:38&0,0,0,0, a_1 e^{12},e^{15},- {(-1+a_1)} e^{16}+e^{25},e^{26}+e^{17},e^{18}+e^{56}+e^{34}+e^{27}&145679\\%954321:38#22552681
954321:40&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{36},e^{25}+e^{37}+e^{18}&234579\\%954321:40#22620120
954321:42&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{24}+e^{17}+e^{36},e^{37}+e^{45}+e^{18}&124579\\%954321:42#22632953
954321:48&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{24}+e^{35},e^{17}+e^{45}+e^{36},e^{37}+e^{18}+e^{46}&123579\\%954321:48#22742793
954321:51&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{17}+e^{36}+e^{25},e^{18}+e^{37}+e^{26}&234579\\%954321:51#22786008
954321:52&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16}+e^{24},e^{17}+e^{45}+e^{36},e^{18}+e^{37}+e^{46}+e^{25}&123579\\%954321:52#22951689
\multicolumn{3}{c}{Type: $41112$}\\
95432:1&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{27}+e^{56}&45679\\%95432:1#983513
95432:2&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{27}+e^{34}+e^{56}&25679\\%95432:2#987643
95432:3&0,0,0,0,- e^{12},e^{15},e^{16},e^{34}+e^{17},e^{56}+e^{27}&25679\\%95432:3#987643
95432:4&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{13}+e^{27}+e^{56}&35679\\%95432:4#991722
95432:5&0,0,0,0,- e^{12},e^{15},e^{16},e^{23}+e^{17},e^{56}+e^{27}&35679\\%95432:5#991722
95432:6&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{23},e^{56}+e^{27}+e^{34}&25679\\%95432:6#995836
95432:7&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{34},e^{27}+e^{13}+e^{56}&25679\\%95432:7#995836
95432:8&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{25},e^{56}+e^{27}&45679\\%95432:8#996569
95432:9&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{17}+e^{35},e^{27}+e^{56}&34679\\%95432:9#998395
95432:10a&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{23},e^{56}+e^{27}+e^{13}&35679\\%95432:10#999915a
95432:10b&0,0,0,0,- e^{12},e^{15},e^{16},e^{23}-e^{17},e^{13}+e^{27}+e^{56}&35679\\%95432:10#999915b
95432:11&0,0,0,0,- e^{12},e^{15},e^{16},e^{23}+e^{17},e^{14}+e^{56}+e^{27}&25679\\%95432:11#999931
95432:12&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{25},e^{27}+e^{34}+e^{56}&25679\\%95432:12#1000699
95432:13&0,0,0,0,- e^{12},e^{15},e^{16},e^{34}+e^{17}+e^{25},e^{56}+e^{27}&25679\\%95432:13#1000699
95432:14&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{17},e^{56}+e^{27}+e^{34}&24679\\%95432:14#1002524
95432:15&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{25},e^{56}+e^{27}+e^{13}&35679\\%95432:15#1004778
95432:16&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{17},e^{56}+e^{27}+e^{13}&34679\\%95432:16#1006603
95432:17&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{17}+e^{35},e^{14}+e^{56}+e^{27}&24679\\%95432:17#1006604
95432:18&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{17}+e^{24}+e^{35},e^{27}+e^{56}&24679\\%95432:18#1006604
95432:19&0,0,0,0,- e^{12},e^{15},e^{25}+e^{16},e^{17}+e^{26},e^{27}+e^{56}&45679\\%95432:19#1007225
95432:20&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{25}+e^{34},e^{27}+e^{13}+e^{56}&25679\\%95432:20#1008892
95432:21a&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{24}+e^{17},e^{27}+e^{34}+e^{56}&24679\\%95432:21#1010717a
95432:21b&0,0,0,0,- e^{12},- e^{15},e^{16}+e^{23},e^{17}+e^{35}+e^{24},e^{27}+e^{34}+e^{56}&24679\\%95432:21#1010717b
95432:22&0,0,0,0,- e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{56}+e^{27}+e^{34}&25679\\%95432:22#1011355
95432:23&0,0,0,0,- e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34},e^{27}+e^{56}&25679\\%95432:23#1011355
95432:24a&0,0,0,0,e^{12},e^{15},e^{23}-e^{16},e^{24}-e^{17}+e^{35},e^{14}+e^{56}+e^{27}&24679\\%95432:24#1014797a
95432:24b&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35}+e^{24},e^{27}+e^{56}+e^{14}&24679\\%95432:24#1014797b
95432:25&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{24}+e^{17},e^{56}+e^{13}+e^{27}&24679\\%95432:25#1014812
95432:26&0,0,0,0,- e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{27}+e^{13}+e^{56}&35679\\%95432:26#1015434
95432:28&0,0,0,0,- e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34},e^{56}+e^{13}+e^{27}&25679\\%95432:28#1019548
\multicolumn{3}{c}{Type: $41211$}\\
95421:1&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{18}&45679\\%95421:1#965255
95421:2&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16},e^{18}&25679\\%95421:2#965305
95421:3&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{18}&35679\\%95421:3#969384
95421:4&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{34}+e^{18}&25679\\%95421:4#969385
95421:5&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{23}+e^{18}&35679\\%95421:5#973464
95421:6&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16},e^{18}+e^{34}&25679\\%95421:6#973498
95421:7&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16},e^{23}+e^{18}&25679\\%95421:7#973498
95421:8a&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16},e^{18}+e^{23}&35679\\%95421:8#977577a
95421:8b&0,0,0,0,e^{12},- e^{15},e^{13}+e^{25},e^{16},e^{18}+e^{23}&35679\\%95421:8#977577b
95421:9&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{18}+e^{24}&25679\\%95421:9#977593
95421:10&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{18}+e^{27}&35679\\%95421:10#978615
95421:11&0,0,0,0,- e^{12},e^{15},e^{25},e^{16},e^{56}+e^{28}&45679\\%95421:11#979127
95421:12&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{16},e^{28}+e^{56}&25679\\%95421:12#979177
95421:13&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{23},e^{18}+e^{35}&34679\\%95421:13#979624
95421:14&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23},e^{18}+e^{35}&24679\\%95421:14#979673
95421:15&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{18}+e^{27}+e^{34}&15679\\%95421:15#982745
95421:16&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16},e^{56}+e^{28}&35679\\%95421:16#983256
95421:17&0,0,0,0,- e^{12},e^{15},e^{25},e^{16},e^{28}+e^{56}+e^{34}&25679\\%95421:17#983257
95421:18&0,0,0,0,- e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{23},e^{18}+e^{35}&34679\\%95421:18#983752
95421:19&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24},e^{45}+e^{18}&24679\\%95421:19#983753
95421:20&0,0,0,0,- e^{12},e^{15},e^{25},e^{23}+e^{16},e^{28}+e^{56}&34679\\%95421:20#984520
95421:21&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{23}+e^{16},e^{56}+e^{28}&24679\\%95421:21#984569
95421:22&0,0,0,0,- e^{12},e^{15},e^{25},e^{16},e^{28}+e^{13}+e^{56}&35679\\%95421:22#987336
95421:23&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16},e^{34}+e^{56}+e^{28}&25679\\%95421:23#987370
95421:24&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{16},e^{56}+e^{13}+e^{28}&25679\\%95421:24#987370
95421:25&0,0,0,0,- e^{12},e^{15},e^{25},e^{23}+e^{16},e^{18}+e^{35}+e^{24}&24679\\%95421:25#987833
95421:26a&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23},e^{18}+e^{35}+e^{24}&24679\\%95421:26#987866a
95421:26b&0,0,0,0,- e^{12},e^{15},-e^{25}+e^{34},e^{23}+e^{16},e^{18}+e^{24}+e^{35}&24679\\%95421:26#987866b
95421:27&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{23}+e^{16},e^{28}+e^{56}&34679\\%95421:27#988648
95421:28&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23},e^{18}+e^{27}&24679\\%95421:28#988649
95421:29&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{23},e^{56}+e^{28}+e^{34}&24679\\%95421:29#988649
95421:30&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24},e^{28}+e^{56}&24679\\%95421:30#988649
95421:31&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16},e^{56}+e^{14}+e^{28}&25679\\%95421:31#991465
95421:32a&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24},e^{18}+e^{45}+e^{23}&24679\\%95421:32#991946a
95421:32b&0,0,0,0,- e^{12},- e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{18}+e^{45}+e^{23}&24679\\%95421:32#991946b
95421:33&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{23}+e^{16},e^{18}+e^{24}+e^{35}&24679\\%95421:33#991961
95421:34&0,0,0,0,- e^{12},e^{15},e^{25},e^{23}+e^{16},e^{13}+e^{28}+e^{56}&34679\\%95421:34#992728
95421:35&0,0,0,0,- e^{12},e^{15},e^{25},e^{23}+e^{16},e^{14}+e^{56}+e^{28}&24679\\%95421:35#992729
95421:36&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{18}+e^{27}+e^{35}&24679\\%95421:36#992744
95421:37&0,0,0,0,- e^{12},e^{15},e^{25}+ a_2 e^{13},e^{16}+e^{24},e^{34}+e^{56}+e^{28}&24679\\%95421:37#992762
95421:38a&0,0,0,0,e^{12},e^{15},e^{34}+e^{25},e^{23}-e^{16},e^{28}+e^{56}+e^{14}&24679\\%95421:38#992762a
95421:38b&0,0,0,0,- e^{12},e^{15},e^{34}+e^{25},e^{23}+e^{16},e^{14}+e^{28}+e^{56}&24679\\%95421:38#992762b
95421:39&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{23}+e^{16},e^{34}+e^{56}+e^{28}&24679\\%95421:39#992777
95421:40&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{23}+e^{16},e^{13}+e^{28}+e^{56}&24679\\%95421:40#992777
95421:41&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23},e^{18}+e^{34}+e^{27}&14679\\%95421:41#992778
95421:42&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{23},e^{27}+e^{18}+e^{35}&24679\\%95421:42#992984
95421:43&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{23}+e^{16},e^{28}+e^{14}+e^{56}&24679\\%95421:43#996857
95421:44&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{24}+e^{16},e^{56}+e^{14}+e^{28}&24679\\%95421:44#996857
95421:45&0,0,0,0, e^{12} {(-1+a_2)},e^{15}, a_2 e^{13}+e^{25},e^{16}+e^{23},e^{27}+e^{35}+e^{18}&24679\\%95421:45#997625
95421:46&0,0,0,0,e^{12},e^{25}+e^{13},e^{15},e^{26}+e^{35},e^{28}+e^{36}&34579\\%95421:46#997736
95421:47&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{26}+e^{35},e^{28}+e^{36}&24579\\%95421:47#998025
95421:48&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{35}+e^{16},e^{36}+e^{18}&24579\\%95421:48#1001865
95421:49a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16},e^{18}+e^{36}&34579\\%95421:49#1002104a
95421:49b&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{16}+e^{35},e^{18}+e^{36}&34579\\%95421:49#1002104b
95421:52&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35},e^{36}+e^{14}+e^{28}&24579\\%95421:52#1005945
95421:53&0,0,0,0,e^{12},e^{25}+e^{13},e^{15}+e^{34},e^{26}+e^{35},e^{28}+e^{14}+e^{36}&24579\\%95421:53#1006218
95421:59a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{35}+e^{16},e^{36}+e^{18}+e^{24}&24579\\%95421:59#1010058a
95421:59b&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}-e^{14},e^{16}+e^{35},e^{24}+e^{18}+e^{36}&24579\\%95421:59#1010058b
95421:60a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16},e^{36}+e^{18}+e^{24}&24579\\%95421:60#1010313a
95421:60b&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{35}+e^{16},e^{18}+e^{36}+e^{24}&24579\\%95421:60#1010313b
95421:67&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35},e^{36}+e^{17}+e^{28}&24579\\%95421:67#1011096
95421:68&0,0,0,0,e^{12},e^{25}+e^{13},2  e^{15},e^{26}+e^{35},e^{37}+e^{18}+e^{56}&24579\\%95421:68#1011864
95421:72&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}+e^{14},e^{28}+e^{45}+e^{36}&23579\\%95421:72#1012105
95421:73a&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{26}+e^{35}+e^{14},e^{36}+e^{28}+e^{45}&23579\\%95421:73#1012393a
95421:73b&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}-e^{15},e^{26}+e^{35}+e^{14},e^{28}+e^{45}+e^{36}&23579\\%95421:73#1012393b
95421:74&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+2 e^{15},e^{26}+e^{35},e^{37}+e^{18}+e^{56}&13579\\%95421:74#1012937
95421:79&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{24}+e^{35},e^{18}+e^{45}+e^{36}&23579\\%95421:79#1016233
95421:82a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16}+e^{24},e^{45}+e^{36}+e^{18}&23579\\%95421:82#1016473a
95421:82b&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{35}+e^{16}+e^{24},e^{45}+e^{36}+e^{18}&23579\\%95421:82#1016473b
95421:85a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+2 e^{25},e^{16}+e^{35},e^{28}+e^{37}+e^{56}&24579\\%95421:85#1016760a
95421:85b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+2 e^{25},e^{16}+e^{35},e^{28}+e^{37}+e^{56}&24579\\%95421:85#1016760b
95421:86&0,0,0,0,e^{12},e^{25}+e^{13},2  e^{15},e^{14}+e^{26}+e^{35},e^{37}+e^{18}+e^{56}&13579\\%95421:86#1017257
95421:87a&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{56}+e^{37}+e^{18}&13579\\%95421:87#1017818a
95421:87b&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},-e^{14}+e^{26}+e^{35},e^{56}+e^{37}+e^{18}&13579\\%95421:87#1017818b
95421:88&0,0,0,0,e^{12},e^{25}+e^{13},2  e^{15},e^{26}+e^{35},e^{24}+e^{37}+e^{18}+e^{56}&14579\\%95421:88#1020073
95421:91&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{24}+e^{35},e^{18}+e^{27}+e^{36}&13579\\%95421:91#1021130
95421:92&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},e^{26}+e^{35},e^{24}+e^{37}+e^{18}+e^{56}&13579\\%95421:92#1021145
95421:93a&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{37}+e^{18}+e^{56}&13579\\%95421:93#1022153a
95421:93b&0,0,0,0,e^{12},-e^{25}+e^{13},2 e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{56}+e^{37}+e^{18}&13579\\%95421:93#1022153b
95421:94a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+2 e^{25},e^{16}+e^{35},e^{28}+e^{14}+e^{37}+e^{56}&14579\\%95421:94#1024969a
95421:94b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+2 e^{25},e^{35}+e^{16},e^{37}+e^{56}+e^{28}+e^{14}&14579\\%95421:94#1024969b
95421:95&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}-e^{14},e^{35}+e^{16},e^{18}+e^{27}+e^{45}+e^{36}&13579\\%95421:95#1025225
95421:96&0,0,0,0,e^{12},e^{25}+e^{13},e^{15},e^{14}+e^{26}+e^{35},e^{45}+e^{28}+e^{17}+e^{36}&13579\\%95421:96#1025465
95421:97&0,0,0,0,e^{12},e^{25}+e^{13},2  e^{15},e^{14}+e^{26}+e^{35},e^{24}+e^{37}+e^{18}+e^{56}&13579\\%95421:97#1025465
95421:98a&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{24}+e^{37}+e^{18}+e^{56}&13579\\%95421:98#1026026a
95421:98b&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},-e^{14}+e^{26}+e^{35},e^{24}+e^{37}+e^{18}+e^{56}&13579\\%95421:98#1026026b
95421:99&0,0,0,0,- e^{12} a_4,e^{15}+e^{23},e^{25}- {(-1+a_4)} e^{14},e^{24}+e^{35}+ e^{16} a_4,e^{18}+e^{27}+e^{45}+e^{36}&13579\\%95421:99#1030106
95421:100a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+2 e^{25},e^{35}+e^{16}+e^{24},e^{37}+e^{56}+e^{28}+e^{14}&13579\\%95421:100#1030361a
95421:100b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+2 e^{25},e^{35}+e^{16}+e^{24},e^{37}+e^{56}+e^{28}+e^{14}&13579\\%95421:100#1030361b
95421:101&0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26},e^{56}+e^{18}&34679\\%95421:101#1120027
95421:102a&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{27},e^{56}+e^{28}&34679\\%95421:102#1120027a
95421:102b&0,0,0,0,- e^{12},- e^{15},e^{25},e^{27}+e^{16},e^{56}+e^{28}&34679\\%95421:102#1120027b
95421:103&0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26},e^{18}+e^{34}+e^{56}&14679\\%95421:103#1124157
95421:104a&0,0,0,0,- e^{12},e^{15},e^{25},e^{27}+e^{16},e^{28}+e^{56}+e^{34}&14679\\%95421:104#1124157a
95421:104b&0,0,0,0,- e^{12},- e^{15},e^{25},e^{27}+e^{16},e^{56}+e^{28}+e^{34}&14679\\%95421:104#1124157b
95421:105a&0,0,0,0,- e^{12},e^{15},e^{25},e^{27}+e^{16},e^{28}+e^{13}+e^{56}&24679\\%95421:105#1128236a
95421:105b&0,0,0,0,- e^{12},- e^{15},e^{25},e^{27}+e^{16},e^{13}+e^{28}+e^{56}&24679\\%95421:105#1128236b
95421:106&0,0,0,0,e^{12},e^{15},e^{25},e^{26}+e^{17},e^{18}+e^{56}+e^{23}&24679\\%95421:106#1128236
95421:107&0,0,0,0,- e^{12},e^{15},e^{25},e^{17}+e^{26},e^{57}+e^{28}+e^{16}&34679\\%95421:107#1133131
95421:108&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{17},e^{18}+e^{56}&23579\\%95421:108#1137004
95421:109&0,0,0,0,- e^{12},e^{15},e^{25},e^{17}+e^{26},e^{57}+e^{34}+e^{28}+e^{16}&14679\\%95421:109#1137261
95421:110&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{17},e^{18}+e^{56}+e^{34}&13579\\%95421:110#1141373
95421:112&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{17}+e^{26},e^{24}+e^{18}+e^{56}&13579\\%95421:112#1145213
95421:113&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{17},e^{18}+e^{56}+e^{23}&23579\\%95421:113#1145452
95421:114&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26},e^{57}+e^{36}+e^{28}&23579\\%95421:114#1146796
95421:116a&0,0,0,0,e^{12},-e^{13}+e^{25},e^{15}+e^{23},e^{26}+e^{35}-2 e^{17},e^{56}+e^{18}&23579\\%95421:116#1147933a
95421:116b&0,0,0,0,e^{12},e^{25}-e^{13},e^{23}-e^{15},-2 e^{17}+e^{26}+e^{35},e^{18}+e^{56}&23579\\%95421:116#1147933b
95421:119a&0,0,0,0,e^{12},e^{15}+e^{23},e^{25}+e^{13},e^{16}+e^{27},e^{36}+e^{18}+e^{57}&23579\\%95421:119#1152013a
95421:119b&0,0,0,0,e^{12},-e^{15}-e^{23},-e^{13}+e^{25},e^{27}+e^{16},e^{36}+e^{57}+e^{18}&23579\\%95421:119#1152013b
95421:120a&0,0,0,0,e^{12},e^{25}+e^{13},e^{15}+e^{23},e^{16}+e^{27},e^{57}+e^{36}+e^{18}&23579\\%95421:120#1152013a
95421:120b&0,0,0,0,e^{12},e^{25}-e^{13},e^{15}+e^{23},e^{16}+e^{27},e^{36}+e^{18}+e^{57}&23579\\%95421:120#1152013b
95421:121a&0,0,0,0,e^{12},e^{25}-e^{13},e^{23}+e^{15},-2 e^{17}+e^{26}+e^{35},e^{18}+e^{56}+e^{34}&13579\\%95421:121#1152302a
95421:121b&0,0,0,0,e^{12},-e^{13}+e^{25},-e^{15}+e^{23},e^{26}+e^{35}-2 e^{17},e^{56}+e^{18}+e^{34}&13579\\%95421:121#1152302b
95421:122a&0,0,0,0,e^{12},2  e^{15},e^{25}+e^{13},e^{16}+e^{27}+e^{35},e^{57}+e^{36}+e^{18}&23579\\%95421:122#1152508a
95421:122b&0,0,0,0,e^{12},2  e^{15},e^{25}+e^{13},-e^{16}+e^{27}+e^{35},e^{36}+e^{18}+e^{57}&23579\\%95421:122#1152508b
95421:123a&0,0,0,0,- e^{12},e^{15},-e^{13}+e^{25},e^{35}+e^{27}+e^{16},e^{37}+e^{28}+e^{56}&23579\\%95421:123#1152508a
95421:123b&0,0,0,0,- e^{12},- e^{15},-e^{13}+e^{25},e^{35}+e^{27}+e^{16},e^{56}+e^{37}+e^{28}&23579\\%95421:123#1152508b
95421:124&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26},e^{57}+e^{36}+e^{28}+e^{14}&13579\\%95421:124#1155005
95421:125a&0,0,0,0,- e^{12},e^{15}-e^{23},e^{25}-2 e^{13},e^{27}+e^{16}+e^{35},e^{56}+e^{28}+e^{14}&13579\\%95421:125#1156142a
95421:125b&0,0,0,0,- e^{12},-e^{15}-e^{23},e^{25}-2 e^{13},e^{27}+e^{16}+e^{35},e^{28}+e^{14}+e^{56}&13579\\%95421:125#1156142b
95421:126a&0,0,0,0,e^{12}, e^{23} a_4+ e^{15} {(2+a_4)}, {(1+a_4)} e^{13}+e^{25},e^{16}+e^{27}+e^{35},e^{36}+e^{18}+e^{57}&23579\\%95421:126#1157725a
95421:126b&0,0,0,0,e^{12},- e^{15} {(-2+a_4)}+ e^{23} a_4,- {(-1+a_4)} e^{13}+e^{25},-e^{16}+e^{27}+e^{35},e^{57}+e^{36}+e^{18}&23579\\%95421:126#1157725b
95421:127a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{27}+e^{16},e^{37}+e^{56}+e^{28}+e^{14}&13579\\%95421:127#1160222a
95421:127b&0,0,0,0,- e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{27}+e^{16},e^{28}+e^{14}+e^{37}+e^{56}&13579\\%95421:127#1160222b
95421:128a&0,0,0,0,- e^{12},e^{13}+e^{25},e^{15}+e^{23},e^{27}+e^{16},e^{28}+e^{14}+e^{37}+e^{56}&13579\\%95421:128#1160222a
95421:128b&0,0,0,0,- e^{12},-e^{25}-e^{13},-e^{15}+e^{23},e^{27}+e^{16},e^{28}+e^{37}+e^{14}+e^{56}&13579\\%95421:128#1160222b
95421:129a&0,0,0,0,- e^{12},e^{15},-e^{13}+e^{25},e^{35}+e^{27}+e^{16},e^{56}+e^{37}+e^{14}+e^{28}&13579\\%95421:129#1160717a
95421:129b&0,0,0,0,- e^{12},- e^{15},-e^{13}+e^{25},e^{35}+e^{27}+e^{16},e^{37}+e^{14}+e^{28}+e^{56}&13579\\%95421:129#1160717b
95421:130a&0,0,0,0,e^{12},2  e^{15},e^{25}+e^{13},e^{16}+e^{27}+e^{35},e^{24}+e^{36}+e^{18}+e^{57}&13579\\%95421:130#1160717a
95421:130b&0,0,0,0,e^{12},2  e^{15},e^{25}+e^{13},-e^{16}+e^{27}+e^{35},e^{24}+e^{36}+e^{18}+e^{57}&13579\\%95421:130#1160717b
95421:131&0,0,0,0,e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{26}+e^{34},e^{56}+e^{37}+e^{18}&12479\\%95421:131#1165357
95421:132a&0,0,0,0,- e^{12}, e^{23} {(1+a_2)}+e^{15}, e^{25} {(2+a_2)}+ e^{13} a_2,e^{27}+e^{16}+e^{35},e^{28}+e^{14}+e^{37}+e^{56}&13579\\%95421:132#1165934a
95421:132b&0,0,0,0,- e^{12}, e^{23} {(1+a_2)}-e^{15}, e^{25} {(2+a_2)}+ e^{13} a_2,e^{35}+e^{27}+e^{16},e^{37}+e^{56}+e^{28}+e^{14}&13579\\%95421:132#1165934b
95421:133&0,0,0,0,- e^{12},e^{15}-e^{23},e^{25}+e^{14},e^{34}+e^{17}+e^{26},e^{57}+e^{46}+e^{28}+e^{13}&12479\\%95421:133#1173805
\multicolumn{3}{c}{Type: $42111$}\\
95321:1&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{18}&25679\\%95321:1#956569
95321:2&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}&35679\\%95321:2#960648
95321:3&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}&35679\\%95321:3#960648
95321:4&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{36}+e^{18}&13679\\%95321:4#962233
95321:5&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{34}+e^{18}&25679\\%95321:5#964762
95321:6&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{34}&25679\\%95321:6#964762
95321:7&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17},e^{18}&25679\\%95321:7#964762
95321:8&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{18}+e^{23}&25679\\%95321:8#964762
95321:9&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{36}+e^{18}&24679\\%95321:9#966056
95321:10a&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{36}+e^{28}&24679\\%95321:10#966056a
95321:10b&0,0,0,0,- e^{12},e^{13},e^{25},e^{27},e^{28}+e^{36}&24679\\%95321:10#966056b
95321:11&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{17},e^{18}+e^{46}&13679\\%95321:11#967114
95321:12&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{23}+e^{18}&35679\\%95321:12#968841
95321:13&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{24}&25679\\%95321:13#968857
95321:14&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{14}&25679\\%95321:14#968857
95321:15&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{34}&25679\\%95321:15#968860
95321:16&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{18}+e^{25}&25679\\%95321:16#969625
95321:17&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{16}+e^{28}&24679\\%95321:17#970136
95321:18&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{23}+e^{46}+e^{18}&13679\\%95321:18#970441
95321:19&0,0,0,0,- e^{12},e^{34},e^{15},e^{17},e^{28}+e^{57}&25679\\%95321:19#970441
95321:20&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{18}+e^{35}&24679\\%95321:20#970937
95321:21a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{34},e^{36}+e^{18}&13679\\%95321:21#971740a
95321:21b&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{34}+e^{17},e^{36}+e^{18}&13679\\%95321:21#971740b
95321:22&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{23}&25679\\%95321:22#972955
95321:23&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{25}+e^{18}&35679\\%95321:23#973704
95321:24&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{15}&35679\\%95321:24#973704
95321:25&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{36}+e^{24}&14679\\%95321:25#974265
95321:26a&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{14}+e^{36}&14679\\%95321:26#974265a
95321:26b&0,0,0,0,- e^{12},e^{13},e^{25},e^{27},e^{36}+e^{28}+e^{14}&14679\\%95321:26#974265b
95321:27&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{16}+e^{34}+e^{28}&14679\\%95321:27#974265
95321:28&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{28}+e^{57}&35679\\%95321:28#974520
95321:29&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{18}+e^{57}&35679\\%95321:29#974520
95321:30&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{35}&34679\\%95321:30#975016
95321:31&0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{26}&24679\\%95321:31#975017
95321:32&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{18}+e^{45}&24679\\%95321:32#975017
95321:33&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{45}+e^{28}&24679\\%95321:33#975017
95321:34&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{25}+e^{18}+e^{36}&13679\\%95321:34#975289
95321:35&0,0,0,0,e^{12},- e^{13},e^{15},e^{17}+e^{34},e^{18}+e^{23}+e^{46}&13679\\%95321:35#975322
95321:36&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{57}+e^{28}&24679\\%95321:36#975833
95321:37&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{18}+e^{46}+e^{35}&13679\\%95321:37#976090
95321:38&0,0,0,0,- e^{12},e^{34},e^{15},e^{17},e^{57}+e^{28}+e^{36}&13679\\%95321:38#976105
95321:39&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{25}+e^{18}+e^{34}&25679\\%95321:39#977818
95321:40&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{34}+e^{28}+e^{15}&25679\\%95321:40#977818
95321:41&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{25}+e^{18}&25679\\%95321:41#977818
95321:42&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{28}+e^{57}+e^{34}&25679\\%95321:42#978634
95321:43&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{57}+e^{18}+e^{34}&25679\\%95321:43#978634
95321:44&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17},e^{57}+e^{28}&25679\\%95321:44#978634
95321:45&0,0,0,0,- e^{12},e^{34},e^{15},e^{17},e^{57}+e^{28}+e^{13}&25679\\%95321:45#978634
95321:46a&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{36}+e^{25}+e^{18}&24679\\%95321:46#979112a
95321:46b&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{36}+e^{25}+e^{18}&24679\\%95321:46#979112b
95321:47&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{35}+e^{26}&24679\\%95321:47#979112
95321:48a&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{15}+e^{28}+e^{36}&24679\\%95321:48#979112a
95321:48b&0,0,0,0,- e^{12},e^{13},e^{25},e^{27},e^{28}+e^{15}+e^{36}&24679\\%95321:48#979112b
95321:49&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{35}&24679\\%95321:49#979130
95321:50&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{18}+e^{24}+e^{35}&24679\\%95321:50#979130
95321:51&0,0,0,0,e^{12},e^{13},e^{15},e^{23}+e^{17},e^{26}+e^{18}+e^{34}&14679\\%95321:51#979146
95321:52&0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25},e^{27}+e^{18}&25679\\%95321:52#979465
95321:53&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{23},e^{57}+e^{28}&34679\\%95321:53#979912
95321:54&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{28}+e^{57}&24679\\%95321:54#979913
95321:55&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{18}+e^{57}&24679\\%95321:55#979913
95321:56a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{28}+e^{36}+e^{57}&24679\\%95321:56#979928a
95321:56b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17},e^{57}+e^{28}+e^{36}&24679\\%95321:56#979928b
95321:57&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{36}+e^{18}+e^{57}&24679\\%95321:57#979928
95321:58a&0,0,0,0,e^{12},e^{24}-e^{13},e^{15},e^{17}+e^{34},e^{18}+e^{46}+e^{23}&13679\\%95321:58#979948a
95321:58b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15},e^{17}+e^{34},e^{18}+e^{23}+e^{46}&13679\\%95321:58#979948b
95321:59&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{26}&13679\\%95321:59#980155
95321:60&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{17},e^{25}+e^{18}+e^{46}&13679\\%95321:60#980170
95321:61&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{25},e^{28}+e^{57}&25679\\%95321:61#980233
95321:62&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{45}+e^{36}+e^{18}&13679\\%95321:62#980425
95321:63a&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{28}+e^{45}+e^{36}&13679\\%95321:63#980425a
95321:63b&0,0,0,0,e^{12},- e^{13},e^{25},e^{14}+e^{27},e^{36}+e^{45}+e^{28}&13679\\%95321:63#980425b
95321:64&0,0,0,0,e^{12},- e^{13},e^{25},e^{27}+e^{34},e^{57}+e^{18}+e^{46}&13679\\%95321:64#980986
95321:65&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{57}+e^{28}+e^{36}&13679\\%95321:65#980986
95321:66a&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{28}+e^{57}+e^{46}&13679\\%95321:66#980986a
95321:66b&0,0,0,0,- e^{12},e^{34},e^{15},-e^{23}+e^{17},e^{28}+e^{46}+e^{57}&13679\\%95321:66#980986b
95321:67&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{25}+e^{18}+e^{34}&25679\\%95321:67#981916
95321:68&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{18}+e^{23}+e^{57}&35679\\%95321:68#982713
95321:69&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{14}+e^{28}+e^{57}&25679\\%95321:69#982729
95321:70&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{18}+e^{57}+e^{24}&25679\\%95321:70#982729
95321:71&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17},e^{28}+e^{34}+e^{57}&25679\\%95321:71#982732
95321:72&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{45}+e^{18}+e^{23}&24679\\%95321:72#983210
95321:73&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{17},e^{35}+e^{24}+e^{18}&24679\\%95321:73#983225
95321:74&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{17},e^{27}+e^{18}&35679\\%95321:74#983544
95321:75&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27},e^{28}+e^{17}&35679\\%95321:75#983544
95321:76&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{35}&24679\\%95321:76#983993
95321:77&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{16}+e^{57}+e^{28}&24679\\%95321:77#984008
95321:78&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{57}+e^{28}+e^{34}&24679\\%95321:78#984026
95321:79&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{18}+e^{34}+e^{57}&24679\\%95321:79#984026
95321:80&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{23}+e^{17},e^{57}+e^{28}&24679\\%95321:80#984026
95321:81&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{28}+e^{57}+e^{14}&24679\\%95321:81#984026
95321:82&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{23},e^{57}+e^{28}+e^{34}&24679\\%95321:82#984041
95321:83&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{28}+e^{13}+e^{57}&24679\\%95321:83#984041
95321:84&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{35}+e^{26}+e^{18}&13679\\%95321:84#984250
95321:85&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{34}&13679\\%95321:85#984283
95321:86&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{57}&35679\\%95321:86#984312
95321:87&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27},e^{18}+e^{57}&35679\\%95321:87#984312
95321:88&0,0,0,0,- e^{12},e^{34},e^{15},e^{17},e^{57}+e^{13}+e^{46}+e^{28}&13679\\%95321:88#984313
95321:89&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{16}+e^{28}+e^{45}&13679\\%95321:89#984505
95321:90a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{34}+e^{17},e^{36}+e^{18}+e^{25}&13679\\%95321:90#984796a
95321:90b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{34},e^{36}+e^{25}+e^{18}&13679\\%95321:90#984796b
95321:91a&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{17},e^{36}+e^{28}+e^{57}&24679\\%95321:91#984809a
95321:91b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{23}+e^{17},e^{57}+e^{28}+e^{36}&24679\\%95321:91#984809b
95321:92&0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25},e^{18}+e^{27}+e^{36}&13679\\%95321:92#985129
95321:93a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{28}+e^{57}+e^{36}&13679\\%95321:93#985321a
95321:93b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{24}+e^{17},e^{57}+e^{36}+e^{28}&13679\\%95321:93#985321b
95321:94&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{36}+e^{18}+e^{57}&13679\\%95321:94#985321
95321:95a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{34},e^{57}+e^{28}+e^{36}&13679\\%95321:95#985612a
95321:95b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15},e^{17}+e^{34},e^{36}+e^{28}+e^{57}&13679\\%95321:95#985612b
95321:96&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{25},e^{28}+e^{36}+e^{57}&13679\\%95321:96#985897
95321:97&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{17},e^{57}+e^{28}+e^{13}&25679\\%95321:97#986827
95321:98&0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25},e^{18}+e^{34}+e^{27}&25679\\%95321:98#987658
95321:99&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{34}+e^{17}+e^{28}&25679\\%95321:99#987658
95321:100&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25},e^{27}+e^{18}&25679\\%95321:100#987658
95321:101&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{57}+e^{18}+e^{23}&24679\\%95321:101#988106
95321:102&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{17},e^{14}+e^{28}+e^{57}&24679\\%95321:102#988121
95321:103&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{14}+e^{57}+e^{28}&24679\\%95321:103#988121
95321:104&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{18}+e^{57}+e^{24}&24679\\%95321:104#988121
95321:105a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{28}+e^{14}+e^{57}+e^{36}&14679\\%95321:105#988137a
95321:105b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17},e^{57}+e^{36}+e^{14}+e^{28}&14679\\%95321:105#988137b
95321:106&0,0,0,0,- e^{12},e^{13},e^{15},e^{17},e^{28}+e^{57}+e^{34}+e^{16}&14679\\%95321:106#988137
95321:107&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{36}+e^{57}+e^{18}+e^{24}&14679\\%95321:107#988137
95321:108&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{28}+e^{57}+e^{34}&24679\\%95321:108#988139
95321:109&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{34}+e^{57}&25679\\%95321:109#988426
95321:110&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{18}+e^{57}+e^{34}&25679\\%95321:110#988426
95321:111&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{57}&25679\\%95321:111#988426
95321:112&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{25},e^{57}+e^{28}+e^{13}&25679\\%95321:112#988426
95321:113a&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{17},e^{57}+e^{16}+e^{28}&24679\\%95321:113#988889a
95321:113b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17}+e^{23},e^{28}+e^{57}+e^{16}&24679\\%95321:113#988889b
95321:114&0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25},e^{27}+e^{36}+e^{18}&24679\\%95321:114#988952
95321:115a&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27},e^{28}+e^{17}+e^{36}&24679\\%95321:115#988952a
95321:115b&0,0,0,0,- e^{12},e^{13},e^{25},e^{15}+e^{27},e^{17}+e^{28}+e^{36}&24679\\%95321:115#988952b
95321:116&0,0,0,0, e^{12} {(-1+a_2)},e^{24}+ a_2 e^{13},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{35}&13679\\%95321:116#989131
95321:117&0,0,0,0,e^{12},- e^{13},e^{25},e^{34}+e^{27},e^{46}+e^{23}+e^{57}+e^{18}&13679\\%95321:117#989194
95321:118a&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{28}+e^{57}+e^{46}+e^{13}&13679\\%95321:118#989194a
95321:118b&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}-e^{23},e^{28}+e^{46}+e^{13}+e^{57}&13679\\%95321:118#989194b
95321:119&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{57}+e^{36}+e^{28}+e^{14}&13679\\%95321:119#989194
95321:120&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{35}+e^{17},e^{37}+e^{18}&24579\\%95321:120#989289
95321:121&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{16}+e^{28}+e^{57}&13679\\%95321:121#989401
95321:122a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{57}+e^{36}+e^{28}&24679\\%95321:122#989720a
95321:122b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17}+e^{25},e^{57}+e^{36}+e^{28}&24679\\%95321:122#989720b
95321:123&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{36}+e^{18}+e^{57}&24679\\%95321:123#989720
95321:124&0,0,0,0,e^{12},- e^{13},e^{15},e^{17}+e^{25}+e^{34},e^{27}+e^{18}+e^{46}&13679\\%95321:124#990010
95321:125&0,0,0,0,e^{12},- e^{13},e^{25},e^{34}+e^{27}+e^{15},e^{18}+e^{57}+e^{46}&13679\\%95321:125#990778
95321:126&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{25},e^{18}+e^{27}+e^{34}&25679\\%95321:126#991756
95321:127&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23},e^{28}+e^{14}+e^{57}&24679\\%95321:127#992219
95321:128&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27},e^{18}+e^{23}+e^{57}&35679\\%95321:128#992505
95321:129&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{57}+e^{14}&25679\\%95321:129#992521
95321:130&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27},e^{57}+e^{18}+e^{24}&25679\\%95321:130#992521
95321:131a&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25},e^{28}+e^{57}+e^{34}&25679\\%95321:131#992524a
95321:131b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{34}+e^{57}&25679\\%95321:131#992524b
95321:132a&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{17},e^{14}+e^{57}+e^{28}+e^{36}&14679\\%95321:132#993018a
95321:132b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17}+e^{23},e^{28}+e^{36}+e^{14}+e^{57}&14679\\%95321:132#993018b
95321:133a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{23},e^{57}+e^{34}+e^{28}+e^{16}&14679\\%95321:133#993018a
95321:133b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{23}+e^{17},e^{57}+e^{16}+e^{28}+e^{34}&14679\\%95321:133#993018b
95321:134&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{47}&24579\\%95321:134#993129
95321:135&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{45}+e^{27},e^{47}+e^{28}&24579\\%95321:135#993129
95321:136&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{35},e^{37}+e^{18}&34579\\%95321:136#993368
95321:137a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{28}+e^{14}+e^{57}+e^{36}&13679\\%95321:137#993529a
95321:137b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{24}+e^{17},e^{57}+e^{36}+e^{14}+e^{28}&13679\\%95321:137#993529b
95321:138&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{28}+e^{57}+e^{34}+e^{16}&13679\\%95321:138#993529
95321:139&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{36}+e^{57}+e^{18}+e^{24}&13679\\%95321:139#993529
95321:140&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{57}+e^{28}+e^{16}&24679\\%95321:140#993800
95321:141a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{34},e^{36}+e^{14}+e^{28}+e^{57}&13679\\%95321:141#993820a
95321:141b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15},e^{17}+e^{34},e^{28}+e^{36}+e^{14}+e^{57}&13679\\%95321:141#993820b
95321:143&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{25},e^{57}+e^{28}+e^{46}+e^{13}&13679\\%95321:143#994105
95321:144&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35},e^{18}+e^{46}+e^{37}&13579\\%95321:144#994457
95321:145a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{34}+e^{17},e^{18}+e^{36}+e^{27}&13679\\%95321:145#994636a
95321:145b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{25}+e^{34},e^{36}+e^{18}+e^{27}&13679\\%95321:145#994636b
95321:146a&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}+e^{25},e^{28}+e^{57}+e^{36}&13679\\%95321:146#995404a
95321:146b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34},e^{28}+e^{57}+e^{36}&13679\\%95321:146#995404b
95321:147&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{17},e^{13}+e^{57}+e^{28}&25679\\%95321:147#996619
95321:148&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{17}+e^{35},e^{18}+e^{37}&24579\\%95321:148#997482
95321:149&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{35}+e^{17},e^{24}+e^{37}+e^{18}&24579\\%95321:149#997482
95321:152a&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{57}+e^{28}+e^{36}+e^{14}&14679\\%95321:152#997929a
95321:152b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{14}+e^{57}+e^{36}&14679\\%95321:152#997929b
95321:153&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{57}+e^{16}+e^{28}+e^{34}&14679\\%95321:153#997929
95321:154&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{24}+e^{36}+e^{18}+e^{57}&14679\\%95321:154#997929
95321:156&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{45}+e^{17},e^{47}+e^{36}+e^{18}&13579\\%95321:156#998537
95321:157a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45},e^{28}+e^{36}+e^{47}&13579\\%95321:157#998537a
95321:157b&0,0,0,0,e^{12},- e^{13},e^{25}+e^{14},e^{27}+e^{45},e^{47}+e^{28}+e^{36}&13579\\%95321:157#998537b
95321:158&0,0,0,0,e^{12},- e^{13},e^{25},e^{15}+e^{34}+e^{27},e^{57}+e^{46}+e^{18}+e^{23}&13679\\%95321:158#998986
95321:162&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{16},e^{57}+e^{18}&23579\\%95321:162#1000696
95321:163&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{23}+e^{47}&24579\\%95321:163#1001322
95321:164&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{35},e^{37}+e^{24}+e^{18}&24579\\%95321:164#1001577
95321:172&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17},e^{37}+e^{18}+e^{25}&24579\\%95321:172#1002345
95321:173&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45},e^{16}+e^{28}+e^{47}&13579\\%95321:173#1002617
95321:179a&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}+e^{25},e^{28}+e^{57}+e^{36}+e^{14}&13679\\%95321:179#1003612a
95321:179b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34},e^{28}+e^{14}+e^{57}+e^{36}&13679\\%95321:179#1003612b
95321:180&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{24}+e^{17}+e^{35},e^{37}+e^{45}+e^{18}&23579\\%95321:180#1003657
95321:183&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27},e^{57}+e^{18}+e^{34}&13579\\%95321:183#1005065
95321:184&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{16},e^{57}+e^{36}+e^{18}&23579\\%95321:184#1005832
95321:188&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{47}+e^{25}&24579\\%95321:188#1006185
95321:189&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{45},e^{28}+e^{15}+e^{47}&24579\\%95321:189#1006185
95321:191&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{35},e^{18}+e^{37}+e^{25}&34579\\%95321:191#1006424
95321:194&0,0,0,0,e^{12},- e^{13},e^{25},e^{34}+e^{27}+e^{16},e^{46}+e^{57}+e^{18}&12579\\%95321:194#1006905
95321:196&0,0,0,0,e^{12},- e^{13},e^{23}+e^{15},-2 e^{17}+e^{26}+e^{35},e^{18}+e^{56}&23579\\%95321:196#1006969
95321:198&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45}+e^{23},e^{18}+e^{47}+e^{35}&23579\\%95321:198#1007497
95321:201&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{23}+e^{45},e^{18}+e^{26}+e^{47}&13579\\%95321:201#1007498
95321:204&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35},e^{25}+e^{37}+e^{18}+e^{46}&13579\\%95321:204#1007513
95321:205&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{24}+e^{35},e^{18}+e^{45}+e^{37}&23579\\%95321:205#1007737
95321:210&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27},e^{24}+e^{18}+e^{57}&13579\\%95321:210#1008905
95321:211&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{16},e^{23}+e^{57}+e^{18}&23579\\%95321:211#1009144
95321:214&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{35},e^{18}+e^{37}+e^{25}&24579\\%95321:214#1010538
95321:216&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{26},e^{37}+e^{18}+e^{56}&23579\\%95321:216#1011049
95321:219&0,0,0,0,e^{12},- e^{13},e^{15}+e^{23},-2 e^{17}+e^{35}+e^{26},e^{18}+e^{34}+e^{56}&13579\\%95321:219#1011338
95321:220&0,0,0,0,e^{12},e^{13},2  e^{15},e^{26}+e^{35}+e^{17},e^{18}+e^{56}+e^{37}&23579\\%95321:220#1011544
95321:225a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{45}+e^{17},e^{36}+e^{47}+e^{18}+e^{25}&13579\\%95321:225#1011593a
95321:225b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{25}+e^{47}+e^{18}+e^{36}&13579\\%95321:225#1011593b
95321:226&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{45}+e^{17},e^{35}+e^{47}+e^{18}+e^{26}&13579\\%95321:226#1011593
95321:227a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{45}+e^{27},e^{47}+e^{28}+e^{15}+e^{36}&13579\\%95321:227#1011593a
95321:227b&0,0,0,0,e^{12},- e^{13},e^{25}+e^{14},e^{45}+e^{27},e^{28}+e^{47}+e^{36}+e^{15}&13579\\%95321:227#1011593b
95321:229&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{17}+e^{26}+e^{35},e^{28}+e^{57}&23579\\%95321:229#1011625
95321:234&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{16},e^{18}+e^{57}+e^{24}+e^{36}&13579\\%95321:234#1014041
95321:235&0,0,0,0,e^{12},- e^{13},e^{15}+e^{23},e^{26}+e^{35}-2 e^{17},e^{24}+e^{18}+e^{56}&13579\\%95321:235#1015178
95321:236&0,0,0,0,e^{12},- e^{13},e^{25},e^{16}+e^{34}+e^{27},e^{57}+e^{46}+e^{18}+e^{23}&12579\\%95321:236#1015353
95321:237&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{17}+e^{26}+e^{35},e^{28}+e^{57}+e^{34}&13579\\%95321:237#1015994
95321:240&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{24}+e^{15},- e^{17} {(-1+a_2)}+e^{23}+e^{45},e^{35}+e^{47}+e^{18}+e^{26}&13579\\%95321:240#1016474
95321:243&0,0,0,0,e^{12}, {(-1+a_3)} e^{13}, e^{15} a_3+e^{23}, {(-2+a_3)} e^{17}+e^{35}+e^{26},e^{18}+e^{56}+e^{37}&23579\\%95321:243#1016761
95321:244a&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{35}+e^{17}+e^{26},e^{57}+e^{36}+e^{28}&23579\\%95321:244#1016761a
95321:244b&0,0,0,0,- e^{12},-2  e^{13},-e^{15}-e^{23},e^{17}+e^{26}+e^{35},e^{28}+e^{57}+e^{36}&23579\\%95321:244#1016761b
95321:245&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{26}+e^{17},e^{24}+e^{56}+e^{37}+e^{18}&13579\\%95321:245#1019258
95321:246&0,0,0,0,e^{12},e^{13},2  e^{15},e^{35}+e^{26}+e^{17},e^{24}+e^{56}+e^{37}+e^{18}&13579\\%95321:246#1019753
95321:247&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{35}+e^{17}+e^{26},e^{57}+e^{28}+e^{14}&13579\\%95321:247#1019834
95321:248&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{17}+e^{26}+e^{35},e^{28}+e^{16}+e^{57}&23579\\%95321:248#1020601
95321:250a&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{26}+e^{17}+e^{35},e^{14}+e^{57}+e^{28}+e^{36}&13579\\%95321:250#1024970a
95321:250b&0,0,0,0,- e^{12},-2  e^{13},-e^{15}-e^{23},e^{17}+e^{35}+e^{26},e^{28}+e^{57}+e^{36}+e^{14}&13579\\%95321:250#1024970b
95321:251&0,0,0,0,- e^{12},-2  e^{13},e^{15}-e^{23},e^{26}+e^{17}+e^{35},e^{16}+e^{57}+e^{34}+e^{28}&13579\\%95321:251#1024970
95321:252&0,0,0,0,e^{12}, e^{13} a_2,e^{23}+ {(1+a_2)} e^{15},e^{26}+e^{35}+ {(-1+a_2)} e^{17},e^{18}+e^{37}+e^{56}+e^{24}&13579\\%95321:252#1024970
95321:254&0,0,0,0,e^{12},e^{14}+e^{23},e^{25}-e^{13},-2 e^{16}+e^{27}+e^{35},e^{57}+e^{18}&12479\\%95321:254#1028587
95321:258&0,0,0,0,e^{12},e^{14}+e^{23},e^{25}-e^{13},-2 e^{16}+e^{27}+e^{35},e^{18}+e^{34}+e^{57}&12479\\%95321:258#1033195
95321:259&0,0,0,0,e^{12},e^{14}+e^{23},e^{25}-e^{13},-2 e^{16}+e^{27}+e^{35},e^{57}+e^{24}+e^{18}&12479\\%95321:259#1037035
\multicolumn{3}{c}{Type: $4122$}\\
9542:1&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{27}&4679\\%9542:1#44233
9542:2&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{27}+e^{34}&2679\\%9542:2#44523
9542:3&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{13}+e^{27}&3679\\%9542:3#44762
9542:4&0,0,0,0,e^{12},e^{15},e^{25},e^{23}+e^{16},e^{27}+e^{34}&2679\\%9542:4#45036
9542:5&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{26}+e^{17}&4679\\%9542:5#45052
9542:6&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23},e^{27}+e^{13}&3679\\%9542:6#45275
9542:7&0,0,0,0,e^{12},e^{15},e^{25},e^{23}+e^{16},e^{27}+e^{14}&2679\\%9542:7#45291
9542:8&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{34}+e^{26}+e^{17}&2679\\%9542:8#45342
9542:9&0,0,0,0,e^{12},e^{15},e^{25},e^{34}+e^{16},e^{26}+e^{17}&2679\\%9542:9#45342
9542:10&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23},e^{17}+e^{26}&3679\\%9542:10#45581
9542:11&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{27}+e^{35}&3579\\%9542:11#45642
9542:12&0,0,0,0,e^{12},e^{15},e^{25},e^{23}+e^{16},e^{34}+e^{26}+e^{17}&2679\\%9542:12#45855
9542:13a&0,0,0,0,e^{12},e^{15},e^{25},e^{26}+e^{17},e^{27}+e^{16}&4679\\%9542:13#45871a
9542:13b&0,0,0,0,e^{12},- e^{15},e^{25},-e^{17}+e^{26},e^{27}+e^{16}&4679\\%9542:13#45871b
9542:14&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{17}+e^{26}&3579\\%9542:14#45885
9542:15&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{34},e^{35}+e^{27}&2579\\%9542:15#45931
9542:16a&0,0,0,0,e^{12},e^{15},e^{25},e^{27}+e^{16},e^{26}+e^{34}+e^{17}&2679\\%9542:16#46161a
9542:16b&0,0,0,0,e^{12},e^{15},e^{25},-e^{16}+e^{27},e^{17}+e^{26}+e^{34}&2679\\%9542:16#46161b
9542:17a&0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26},e^{16}+e^{34}+e^{27}&2679\\%9542:17#46161a
9542:17b&0,0,0,0,e^{12},- e^{15},e^{25},-e^{17}+e^{26},e^{27}+e^{16}+e^{34}&2679\\%9542:17#46161b
9542:18&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23},e^{27}+e^{35}&3579\\%9542:18#46170
9542:19&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16},e^{14}+e^{27}+e^{35}&2579\\%9542:19#46171
9542:20&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{27}+e^{35}&2579\\%9542:20#46171
9542:21&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16},e^{34}+e^{26}+e^{17}&2579\\%9542:21#46174
9542:22&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{34}+e^{16},e^{26}+e^{17}&2579\\%9542:22#46174
9542:23&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{23},e^{17}+e^{26}&3579\\%9542:23#46413
9542:24&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{17}+e^{26}&2579\\%9542:24#46414
9542:25&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{34}+e^{16},e^{35}+e^{27}+e^{14}&2579\\%9542:25#46444
9542:26&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35},e^{27}+e^{16}&3579\\%9542:26#46494
9542:27&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{14}+e^{27}+e^{35}&2579\\%9542:27#46684
9542:28&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24},e^{17}+e^{34}+e^{26}&2579\\%9542:28#46687
9542:29&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23},e^{27}+e^{35}+e^{14}&2579\\%9542:29#46699
9542:30&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{23},e^{17}+e^{26}+e^{34}&2579\\%9542:30#46702
9542:31&0,0,0,0,e^{12},e^{25}+e^{13},e^{15},e^{26}+e^{35},e^{16}+e^{34}+e^{27}&2579\\%9542:31#46783
9542:32a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16},e^{17}+e^{26}&3579\\%9542:32#46815a
9542:32b&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{16}+e^{35},e^{17}+e^{26}&3579\\%9542:32#46815b
9542:33&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}+e^{14},e^{27}+e^{16}&2579\\%9542:33#47023
9542:34&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{14}+e^{25},e^{16}+e^{35},e^{27}+e^{45}&2479\\%9542:34#47051
9542:35a&0,0,0,0,e^{12},e^{23}+e^{15},e^{13}+e^{25},e^{17}+e^{26},e^{27}+e^{16}&3579\\%9542:35#47091a
9542:35b&0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},-e^{17}+e^{26},e^{27}+e^{16}&3579\\%9542:35#47091b
9542:36a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{16},e^{26}+e^{34}+e^{17}&2579\\%9542:36#47104a
9542:36b&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}-e^{13},e^{16}+e^{35},e^{17}+e^{26}+e^{34}&2579\\%9542:36#47104b
9542:37&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{35}+e^{14}+e^{26},e^{27}+e^{16}+e^{34}&2579\\%9542:37#47296
9542:38a&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{17}+e^{26},e^{27}+e^{16}+e^{35}&3579\\%9542:38#47313a
9542:38b&0,0,0,0,e^{12},- e^{15},e^{13}+e^{25},e^{26}-e^{17},e^{16}+e^{27}+e^{35}&3579\\%9542:38#47313b
9542:39&0,0,0,0,- e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{35},e^{17}+e^{26}&2479\\%9542:39#47327
9542:40a&0,0,0,0,e^{12},e^{13}+e^{25},e^{23}+e^{15},e^{35}+e^{14}+e^{26},e^{27}+e^{16}&2579\\%9542:40#47344a
9542:40b&0,0,0,0,- e^{12},e^{25}-e^{13},e^{15}+e^{23},e^{14}+e^{26}+e^{35},e^{16}+e^{27}&2579\\%9542:40#47344b
9542:41a&0,0,0,0,e^{12},e^{23}+e^{15},e^{13}+e^{25},e^{27}+e^{16},e^{17}+e^{26}+e^{34}&2579\\%9542:41#47380a
9542:41b&0,0,0,0,e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{27}-e^{16},e^{17}+e^{26}+e^{34}&2579\\%9542:41#47380b
9542:42a&0,0,0,0,e^{12},e^{13}+e^{25},e^{23}+e^{15},e^{27}+e^{16},e^{17}+e^{26}+e^{34}&2579\\%9542:42#47380a
9542:42b&0,0,0,0,e^{12},e^{13}+e^{25},-e^{15}+e^{23},e^{27}-e^{16},e^{17}+e^{26}+e^{34}&2579\\%9542:42#47380b
9542:43&0,0,0,0,- e^{12},e^{23}+e^{15},e^{25}-e^{14},e^{16}+e^{35},e^{27}+e^{45}+e^{13}&2479\\%9542:43#47579
9542:44a&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{17}+e^{26}+e^{34},e^{27}+e^{16}+e^{35}&2579\\%9542:44#47602a
9542:44b&0,0,0,0,e^{12},- e^{15},e^{13}+e^{25},-e^{17}+e^{34}+e^{26},e^{27}+e^{35}+e^{16}&2579\\%9542:44#47602b
9542:45&0,0,0,0,- e^{12},e^{15}+e^{23}, a_3 e^{14}+e^{25},e^{16}+e^{35},e^{17}+e^{26}+e^{34}&2479\\%9542:45#47615
9542:46a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{13},e^{16}+e^{24}+e^{35},e^{17}+e^{26}+e^{34}&2579\\%9542:46#47617a
9542:46b&0,0,0,0,- e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{24}+e^{35}+e^{16},e^{26}+e^{34}+e^{17}&2579\\%9542:46#47617b
9542:47a&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)}+e^{25},e^{15}+e^{23},e^{27}+e^{16},e^{17}+e^{26}+e^{35}&3579\\%9542:47#47667a
9542:47b&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)}+e^{25},-e^{15}+e^{23},-e^{16}+e^{27},e^{17}+e^{26}+e^{35}&3579\\%9542:47#47667b
9542:48&0,0,0,0,e^{12},e^{13}+e^{25},e^{24}+e^{15},e^{35}+e^{14}+e^{26},e^{27}+e^{16}&2479\\%9542:48#47855
9542:49a&0,0,0,0, e^{12} a_1,e^{15}+e^{23},e^{25}+ e^{13} {(1+a_1)},e^{17}+e^{26}+e^{34},e^{27}+e^{16}+e^{35}&2579\\%9542:49#47956a
9542:49b&0,0,0,0, e^{12} a_1,e^{23}-e^{15},e^{25}+ e^{13} {(1+a_1)},-e^{17}+e^{26}+e^{34},e^{16}+e^{27}+e^{35}&2579\\%9542:49#47956b
9542:50&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}-e^{14},e^{35}+e^{16}+e^{24},e^{27}+e^{45}+e^{13}&2479\\%9542:50#48107
9542:51&0,0,0,0,- e^{12},e^{15}+e^{23}, e^{14} a_3+e^{25},e^{16}+e^{35}+e^{24},e^{17}+e^{26}+e^{34}&2479\\%9542:51#48143
\multicolumn{3}{c}{Type: $4221$}\\
9531:1&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}&3679\\%9531:1#39353
9531:2&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}&4679\\%9531:2#39592
9531:3&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{27}&4679\\%9531:3#39592
9531:4&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{17}&3679\\%9531:4#39626
9531:5&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{27}&3679\\%9531:5#39626
9531:6&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{17}&3679\\%9531:6#39626
9531:7&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}&3579\\%9531:7#39864
9531:8&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{27}&3579\\%9531:8#39864
9531:9&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}&4679\\%9531:9#39865
9531:10&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{34}&3679\\%9531:10#39866
9531:11&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{34}+e^{27}&3679\\%9531:11#39866
9531:12&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{17}&3679\\%9531:12#39866
9531:13&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}+e^{23}&3679\\%9531:13#39866
9531:14&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}&3679\\%9531:14#39881
9531:15&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{27}&3679\\%9531:15#39881
9531:16&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25}+e^{34},e^{17}&3679\\%9531:16#39884
9531:17&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{17}&3579\\%9531:17#40104
9531:18&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}&3579\\%9531:18#40104
9531:19&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{23}&4679\\%9531:19#40105
9531:20&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{24}&3679\\%9531:20#40121
9531:21&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{27}+e^{14}&3679\\%9531:21#40121
9531:22&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}&2479\\%9531:22#40121
9531:23a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{34}+e^{17}&3679\\%9531:23#40124a
9531:23b&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{25},e^{17}+e^{34}&3679\\%9531:23#40124b
9531:24&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{34}&3679\\%9531:24#40139
9531:25&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{17}+e^{23}&3679\\%9531:25#40139
9531:26&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}+e^{34}&3679\\%9531:26#40139
9531:27&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{34}+e^{27}&3679\\%9531:27#40139
9531:28&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{24}+e^{17}&3679\\%9531:28#40139
9531:29&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{14}+e^{27}&3679\\%9531:29#40139
9531:30&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{17}&3679\\%9531:30#40139
9531:31&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{23}+e^{17}&3679\\%9531:31#40139
9531:32&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{17}+e^{24}&3679\\%9531:32#40139
9531:33&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}+e^{34}&2579\\%9531:33#40153
9531:34&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{34}+e^{27}&2579\\%9531:34#40153
9531:35&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{17}&2579\\%9531:35#40153
9531:36&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{17}&2579\\%9531:36#40153
9531:37&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{17}&2579\\%9531:37#40153
9531:38&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{27}&2579\\%9531:38#40153
9531:39&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{27}&2579\\%9531:39#40153
9531:40&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{27}&2579\\%9531:40#40153
9531:41&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{17}+e^{23}&3679\\%9531:41#40379
9531:42&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}&3579\\%9531:42#40392
9531:43&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{27}&3579\\%9531:43#40392
9531:44&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}+e^{23}&3579\\%9531:44#40392
9531:45&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{17}+e^{34}&2579\\%9531:45#40393
9531:46&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{34}+e^{27}&2579\\%9531:46#40393
9531:47&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{24}+e^{17}&2579\\%9531:47#40393
9531:48&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{27}+e^{14}&2579\\%9531:48#40393
9531:49&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}&2579\\%9531:49#40393
9531:50&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{27}&2579\\%9531:50#40393
9531:51&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{14}&3679\\%9531:51#40394
9531:52&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}+e^{23}&3679\\%9531:52#40394
9531:53&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{24}+e^{17}&3679\\%9531:53#40394
9531:54&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{27}+e^{14}&3679\\%9531:54#40394
9531:55a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{17}+e^{34}&3679\\%9531:55#40397a
9531:55b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{34}+e^{17}&3679\\%9531:55#40397b
9531:56&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34},e^{17}+e^{23}&3679\\%9531:56#40397
9531:57&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{17}&2479\\%9531:57#40409
9531:58&0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46},e^{17}&2479\\%9531:58#40409
9531:59a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36},e^{17}&3579\\%9531:59#40425a
9531:59b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25},e^{17}&3579\\%9531:59#40425b
9531:60&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}&3579\\%9531:60#40425
9531:61&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{27}&3579\\%9531:61#40425
9531:62&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{27}&3579\\%9531:62#40425
9531:63&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{36}+e^{17}&3579\\%9531:63#40425
9531:64&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{36}&3579\\%9531:64#40425
9531:65&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{27}+e^{16}&3579\\%9531:65#40425
9531:66&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{34}+e^{17}&2579\\%9531:66#40426
9531:67&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{24},e^{17}+e^{34}&2579\\%9531:67#40426
9531:68&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36},e^{27}+e^{34}&2579\\%9531:68#40426
9531:69&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{27}+e^{34}&2579\\%9531:69#40426
9531:70&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{46}+e^{17}&2479\\%9531:70#40427
9531:71&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{36}&2579\\%9531:71#40474
9531:72&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{27}+e^{36}&2579\\%9531:72#40474
9531:73&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{23}+e^{17}&3579\\%9531:73#40632
9531:74&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{24}+e^{17}&2579\\%9531:74#40633
9531:75&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{14}+e^{27}&2579\\%9531:75#40633
9531:76&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{23}&2479\\%9531:76#40649
9531:77&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{24}&2479\\%9531:77#40649
9531:78&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{13},e^{17}+e^{24}&3679\\%9531:78#40652
9531:79&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{17}&3579\\%9531:79#40665
9531:80&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{34}+e^{17}&2579\\%9531:80#40666
9531:81&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{27}+e^{34}&2579\\%9531:81#40666
9531:82&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{24}+e^{17}&2579\\%9531:82#40666
9531:83&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{17}+e^{24}&2579\\%9531:83#40666
9531:84&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{14}+e^{27}&2579\\%9531:84#40666
9531:85&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{27}+e^{14}&2579\\%9531:85#40666
9531:86&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{36}&3579\\%9531:86#40680
9531:87&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{36}+e^{27}&3579\\%9531:87#40680
9531:88&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{25}+e^{17}&3579\\%9531:88#40680
9531:89&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{15}+e^{27}&3579\\%9531:89#40680
9531:90&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{34}+e^{17}&2579\\%9531:90#40681
9531:91&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{34}+e^{27}&2579\\%9531:91#40681
9531:92&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{17}+e^{23}&2579\\%9531:92#40681
9531:93&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{23}&2579\\%9531:93#40681
9531:94&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{17}+e^{23}&2579\\%9531:94#40681
9531:95&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}&2479\\%9531:95#40682
9531:96a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{36}&3579\\%9531:96#40713a
9531:96b&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{16},e^{36}+e^{17}&3579\\%9531:96#40713b
9531:97a&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{36}+e^{27}&3579\\%9531:97#40713a
9531:97b&0,0,0,0,- e^{12},e^{13},e^{25},e^{23}+e^{16},e^{27}+e^{36}&3579\\%9531:97#40713b
9531:98a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{34}+e^{17}&2579\\%9531:98#40714a
9531:98b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{36},e^{17}+e^{34}&2579\\%9531:98#40714b
9531:99&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{34}&2579\\%9531:99#40714
9531:100&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{36},e^{34}+e^{27}&2579\\%9531:100#40714
9531:101&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{27}+e^{34}&2579\\%9531:101#40714
9531:102a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14}+e^{36},e^{17}&2579\\%9531:102#40714a
9531:102b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14},e^{17}&2579\\%9531:102#40714b
9531:103&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{14},e^{17}&2579\\%9531:103#40714
9531:104&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16}+e^{34},e^{17}&2579\\%9531:104#40714
9531:105&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}+e^{36},e^{27}&2579\\%9531:105#40714
9531:106&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{14}+e^{26},e^{27}&2579\\%9531:106#40714
9531:107&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{27}+e^{34}+e^{16}&2579\\%9531:107#40714
9531:108&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{36}+e^{17}&2579\\%9531:108#40714
9531:109&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{27}+e^{36}&2579\\%9531:109#40714
9531:110&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36},e^{16}+e^{27}&2579\\%9531:110#40714
9531:111&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{27}+e^{16}&2579\\%9531:111#40714
9531:112&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{13},e^{36}+e^{17}&2479\\%9531:112#40715
9531:113&0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46},e^{36}+e^{17}&2479\\%9531:113#40715
9531:114&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{36}+e^{17}&2579\\%9531:114#40729
9531:115&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{27}+e^{36}&2579\\%9531:115#40729
9531:116&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36},e^{17}+e^{26}&3579\\%9531:116#40746
9531:117&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{36}&3579\\%9531:117#40746
9531:118&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{27}+e^{36}&3579\\%9531:118#40746
9531:119&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15},e^{27}+e^{35}&3579\\%9531:119#40761
9531:120&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36},e^{17}+e^{35}&3579\\%9531:120#40761
9531:121&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36},e^{46}+e^{17}&2479\\%9531:121#40763
9531:122&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{14}+e^{27}&2579\\%9531:122#40906
9531:123&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{27}+e^{16}&3579\\%9531:123#40920
9531:124&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{25}+e^{17}&3579\\%9531:124#40920
9531:125&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{15}+e^{27}&3579\\%9531:125#40920
9531:126&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{24}&2579\\%9531:126#40921
9531:127&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{27}+e^{14}&2579\\%9531:127#40921
9531:128&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{23}&2579\\%9531:128#40921
9531:129&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{17}+e^{23}&2479\\%9531:129#40937
9531:130&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{14},e^{23}+e^{17}&2479\\%9531:130#40937
9531:131&0,0,0,0,e^{12},e^{34},e^{15},e^{24}+e^{36},e^{23}+e^{17}&2479\\%9531:131#40937
9531:132&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{36}+e^{17}&2479\\%9531:132#40937
9531:133&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{25}&2479\\%9531:133#40937
9531:134a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{23}+e^{17}&3579\\%9531:134#40953a
9531:134b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{36},e^{17}+e^{23}&3579\\%9531:134#40953b
9531:135&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{23}&3579\\%9531:135#40953
9531:136&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{34}+e^{17}&2579\\%9531:136#40954
9531:137a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{24}+e^{17}&2579\\%9531:137#40954a
9531:137b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25},e^{24}+e^{17}&2579\\%9531:137#40954b
9531:138&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{24}+e^{17}&2579\\%9531:138#40954
9531:139&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{36},e^{27}+e^{14}&2579\\%9531:139#40954
9531:140&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{14}+e^{27}&2579\\%9531:140#40954
9531:141&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{17}+e^{24}+e^{36}&2579\\%9531:141#40954
9531:142&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{36}+e^{14}+e^{27}&2579\\%9531:142#40954
9531:143&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{23}+e^{46}&2479\\%9531:143#40955
9531:144&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{36}&3579\\%9531:144#40968
9531:145&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{36}+e^{17}&2579\\%9531:145#40969
9531:146&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{27}+e^{36}&2579\\%9531:146#40969
9531:147&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{16}+e^{27}&2579\\%9531:147#40969
9531:148&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}+e^{25}+e^{34}&2579\\%9531:148#40969
9531:149&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{15}+e^{34}+e^{27}&2579\\%9531:149#40969
9531:150&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{17}+e^{25}&2579\\%9531:150#40969
9531:151&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{25}+e^{17}&2579\\%9531:151#40969
9531:152&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{25}+e^{17}&2579\\%9531:152#40969
9531:153&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{27}+e^{15}&2579\\%9531:153#40969
9531:154&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{27}&2579\\%9531:154#40969
9531:155&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{15}+e^{27}&2579\\%9531:155#40969
9531:156&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}+e^{46},e^{17}&2479\\%9531:156#40970
9531:157&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16},e^{17}+e^{26}&3579\\%9531:157#40986
9531:158&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{36}+e^{17}&3579\\%9531:158#40986
9531:159&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{27}+e^{16}&3579\\%9531:159#40986
9531:160&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{27}+e^{16}&3579\\%9531:160#40986
9531:161a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{17}+e^{34}&2579\\%9531:161#40987a
9531:161b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{14}+e^{36},e^{17}+e^{34}&2579\\%9531:161#40987b
9531:162&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26}+e^{14},e^{34}+e^{17}&2579\\%9531:162#40987
9531:163&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}+e^{15},e^{34}+e^{27}&2579\\%9531:163#40987
9531:164&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{34}+e^{27}&2579\\%9531:164#40987
9531:165&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{36}+e^{24}&2579\\%9531:165#40987
9531:166a&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36},e^{16}+e^{34}+e^{27}&2579\\%9531:166#40987a
9531:166b&0,0,0,0,e^{12},e^{13},e^{25},e^{36}-e^{14},e^{34}+e^{27}+e^{16}&2579\\%9531:166#40987b
9531:167a&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{27}+e^{36}+e^{14}&2579\\%9531:167#40987a
9531:167b&0,0,0,0,e^{12},e^{13},e^{25},-e^{16}+e^{34},e^{36}+e^{14}+e^{27}&2579\\%9531:167#40987b
9531:168&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{34}+e^{27}+e^{16}&2579\\%9531:168#40987
9531:169&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}+e^{46}&2479\\%9531:169#40988
9531:170&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25},e^{17}+e^{35}&4579\\%9531:170#41000
9531:171&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15},e^{45}+e^{27}&3579\\%9531:171#41001
9531:172&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25},e^{45}+e^{17}&3579\\%9531:172#41001
9531:173&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16},e^{17}+e^{35}&3579\\%9531:173#41001
9531:174&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}+e^{26}+e^{35}&3579\\%9531:174#41001
9531:175&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16},e^{17}+e^{46}&2479\\%9531:175#41003
9531:176&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{36},e^{35}+e^{17}&2479\\%9531:176#41018
9531:177&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46},e^{17}+e^{35}&2479\\%9531:177#41018
9531:178&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34},e^{27}+e^{45}&3579\\%9531:178#41034
9531:179&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{45}+e^{17}&3579\\%9531:179#41034
9531:180&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{14}+e^{25},e^{35}+e^{17}&3579\\%9531:180#41034
9531:181&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36},e^{26}+e^{34}+e^{17}&2579\\%9531:181#41035
9531:182&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{14},e^{17}+e^{26}&2579\\%9531:182#41035
9531:183&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{26}&2579\\%9531:183#41035
9531:184&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{17}+e^{26}&2579\\%9531:184#41035
9531:185&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{14},e^{36}+e^{17}&2579\\%9531:185#41035
9531:186&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16}+e^{25},e^{36}+e^{17}&2579\\%9531:186#41035
9531:187&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14},e^{27}+e^{36}&2579\\%9531:187#41035
9531:188&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{17}+e^{35}&3579\\%9531:188#41049
9531:189a&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{35}+e^{17}&3579\\%9531:189#41049a
9531:189b&0,0,0,0,- e^{12},e^{34},e^{23}-e^{15},e^{25}+e^{13},e^{17}+e^{35}&3579\\%9531:189#41049b
9531:190&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{36},e^{17}+e^{35}&2579\\%9531:190#41050
9531:191&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{35}&2579\\%9531:191#41050
9531:192&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{35}+e^{17}&2579\\%9531:192#41050
9531:193&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{36},e^{46}+e^{17}&2479\\%9531:193#41051
9531:194&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{24}+e^{36},e^{17}+e^{46}&2479\\%9531:194#41051
9531:195a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{17}+e^{23}&3579\\%9531:195#41193a
9531:195b&0,0,0,0,e^{12},- e^{13},e^{15},e^{25}+e^{16},e^{23}+e^{17}&3579\\%9531:195#41193b
9531:196&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{24}+e^{17}&2579\\%9531:196#41194
9531:197&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{16}&3579\\%9531:197#41208
9531:198&0,0,0,0,e^{12}, e^{13} a_1,e^{15},e^{23}+e^{16},e^{25}+e^{17}&3579\\%9531:198#41208
9531:199&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{15}+e^{27}&3579\\%9531:199#41208
9531:200&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{24}+e^{36}&2579\\%9531:200#41209
9531:201&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{36}+e^{27}+e^{14}&2579\\%9531:201#41209
9531:202&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{16}+e^{34}+e^{27}&2579\\%9531:202#41209
9531:203&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{27}+e^{16}&2579\\%9531:203#41209
9531:204&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{25}+e^{34}+e^{17}&2579\\%9531:204#41209
9531:205&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{34}+e^{15}&2579\\%9531:205#41209
9531:206&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{25}&2579\\%9531:206#41209
9531:207&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{15}+e^{27}&2579\\%9531:207#41209
9531:208&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}+e^{23}&2479\\%9531:208#41210
9531:209a&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}+e^{24}&2479\\%9531:209#41210a
9531:209b&0,0,0,0,e^{12},e^{34},- e^{15},e^{25}+e^{36},e^{17}+e^{24}&2479\\%9531:209#41210b
9531:210&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{36}+e^{17}&2479\\%9531:210#41225
9531:211&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{46}+e^{17}&2479\\%9531:211#41225
9531:212&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{25}+e^{17}&2479\\%9531:212#41225
9531:213a&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{17}+e^{25}&2479\\%9531:213#41225a
9531:213b&0,0,0,0,e^{12},e^{34},- e^{15},e^{46}+e^{23},e^{17}+e^{25}&2479\\%9531:213#41225b
9531:214a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{17}+e^{24}&2579\\%9531:214#41227a
9531:214b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{14}+e^{36},e^{17}+e^{24}&2579\\%9531:214#41227b
9531:215&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26}+e^{14},e^{24}+e^{17}&2579\\%9531:215#41227
9531:216&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}+e^{16},e^{24}+e^{17}&2579\\%9531:216#41227
9531:217&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15}+e^{24},e^{27}+e^{14}&2579\\%9531:217#41227
9531:218&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{14}+e^{27}+e^{36}&2579\\%9531:218#41227
9531:219&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}&2479\\%9531:219#41228
9531:220&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{35}+e^{26},e^{17}&2479\\%9531:220#41228
9531:221&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25},e^{17}+e^{26}&3579\\%9531:221#41241
9531:222a&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{25}+e^{17}+e^{36}&3579\\%9531:222#41241a
9531:222b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{17}+e^{36}+e^{25}&3579\\%9531:222#41241b
9531:223&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{17}+e^{26}+e^{35}&3579\\%9531:223#41241
9531:224&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{36}+e^{27}+e^{15}&3579\\%9531:224#41241
9531:225&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26},e^{25}+e^{17}&3579\\%9531:225#41241
9531:226&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{27}+e^{15}&3579\\%9531:226#41241
9531:227a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{23}+e^{17}&2579\\%9531:227#41242a
9531:227b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{36}+e^{14},e^{17}+e^{23}&2579\\%9531:227#41242b
9531:228&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{26}+e^{35},e^{17}+e^{23}&2579\\%9531:228#41242
9531:229a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34}+e^{25},e^{17}+e^{23}&2579\\%9531:229#41242a
9531:229b&0,0,0,0,e^{12},- e^{13},e^{15},e^{16}+e^{25}+e^{34},e^{23}+e^{17}&2579\\%9531:229#41242b
9531:230a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{24}+e^{36}+e^{17}&2579\\%9531:230#41242a
9531:230b&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{16},e^{24}+e^{17}+e^{36}&2579\\%9531:230#41242b
9531:231a&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{27}+e^{36}+e^{14}&2579\\%9531:231#41242a
9531:231b&0,0,0,0,- e^{12},e^{13},e^{25},e^{16}+e^{23},e^{27}+e^{36}+e^{14}&2579\\%9531:231#41242b
9531:232&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{17}+e^{24}+e^{36}&2579\\%9531:232#41242
9531:233&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{27}+e^{14}+e^{36}&2579\\%9531:233#41242
9531:234&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{17}+e^{34}+e^{25}&2579\\%9531:234#41242
9531:235&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{17}+e^{25}+e^{34}&2579\\%9531:235#41242
9531:236&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{34}+e^{27}+e^{15}&2579\\%9531:236#41242
9531:237&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{27}+e^{34}+e^{15}&2579\\%9531:237#41242
9531:238&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{36}+e^{24}+e^{17}&2479\\%9531:238#41243
9531:239a&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{17}+e^{36}+e^{24}&2479\\%9531:239#41243a
9531:239b&0,0,0,0,e^{12},e^{34},e^{15},-e^{23}+e^{46},e^{17}+e^{24}+e^{36}&2479\\%9531:239#41243b
9531:240&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{25}+e^{46}&2479\\%9531:240#41243
9531:241&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{25},e^{46}+e^{17}&2479\\%9531:241#41258
9531:242&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36},e^{17}+e^{45}&2479\\%9531:242#41273
9531:243&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36},e^{27}+e^{45}&2479\\%9531:243#41273
9531:244&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{23},e^{27}+e^{45}&3579\\%9531:244#41274
9531:245&0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{15},e^{35}+e^{27}&3579\\%9531:245#41274
9531:246&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15},e^{27}+e^{35}+e^{14}&3579\\%9531:246#41274
9531:247&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16},e^{26}+e^{34}+e^{17}&2579\\%9531:247#41275
9531:248&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{26}&2579\\%9531:248#41275
9531:249&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26},e^{17}+e^{24}+e^{36}&2579\\%9531:249#41275
9531:250&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{34}+e^{27}+e^{16}&2579\\%9531:250#41275
9531:251&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{14}+e^{27}+e^{36}&2579\\%9531:251#41275
9531:252&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{27}+e^{16}+e^{34}&2579\\%9531:252#41275
9531:253&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}+e^{36},e^{27}+e^{16}&2579\\%9531:253#41275
9531:254&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26}+e^{14},e^{27}+e^{16}&2579\\%9531:254#41275
9531:255&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}+e^{46},e^{36}+e^{17}&2479\\%9531:255#41276
9531:256&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{35}+e^{17}&3579\\%9531:256#41289
9531:257a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{17}+e^{45}&3579\\%9531:257#41289a
9531:257b&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14},e^{45}+e^{17}&3579\\%9531:257#41289b
9531:258a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{15},e^{45}+e^{27}&3579\\%9531:258#41289a
9531:258b&0,0,0,0,- e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{27}+e^{45}&3579\\%9531:258#41289b
9531:259&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{17}+e^{26}&2579\\%9531:259#41290
9531:260&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36},e^{17}+e^{35}+e^{24}&2579\\%9531:260#41290
9531:261&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{16},e^{35}+e^{17}&2579\\%9531:261#41290
9531:262&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{17}+e^{35}+e^{26}&2579\\%9531:262#41290
9531:263a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{25}+e^{36}&2579\\%9531:263#41290a
9531:263b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{36}+e^{25}&2579\\%9531:263#41290b
9531:264&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{26}+e^{35}&2579\\%9531:264#41290
9531:265&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{35}+e^{17}+e^{26}&2579\\%9531:265#41290
9531:266&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{27}+e^{36}&2579\\%9531:266#41290
9531:267&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{23},e^{17}+e^{46}&2479\\%9531:267#41291
9531:268&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{36},e^{17}+e^{23}+e^{46}&2479\\%9531:268#41291
9531:269a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{24}+e^{16},e^{46}+e^{17}&2479\\%9531:269#41291a
9531:269b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{16}+e^{24},e^{17}+e^{46}&2479\\%9531:269#41291b
9531:270&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46}+e^{13},e^{17}+e^{35}&2479\\%9531:270#41306
9531:271&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{36},e^{17}+e^{35}&2479\\%9531:271#41306
9531:272&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{36}+e^{14},e^{35}+e^{27}&2479\\%9531:272#41306
9531:273&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{15},e^{27}+e^{35}&3579\\%9531:273#41307
9531:274a&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{25},e^{17}+e^{26}&3579\\%9531:274#41307a
9531:274b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25},e^{17}+e^{26}&3579\\%9531:274#41307b
9531:275&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{36},e^{17}+e^{34}+e^{26}&2579\\%9531:275#41308
9531:276a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{26}+e^{34}+e^{17}&2579\\%9531:276#41308a
9531:276b&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}-e^{24},e^{26}+e^{34}+e^{17}&2579\\%9531:276#41308b
9531:277&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{15}+e^{23},e^{36},e^{17}+e^{26}+e^{35}&3579\\%9531:277#41322
9531:278a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36},e^{17}+e^{35}&3579\\%9531:278#41322a
9531:278b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{23},e^{25}+e^{36},e^{17}+e^{35}&3579\\%9531:278#41322b
9531:279&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{36},e^{17}+e^{46}+e^{35}&2479\\%9531:279#41324
9531:280a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{36}+e^{25},e^{46}+e^{17}&2479\\%9531:280#41324a
9531:280b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{36}+e^{25},e^{17}+e^{46}&2479\\%9531:280#41324b
9531:281&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{46}+e^{17}&2479\\%9531:281#41324
9531:282&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{46}+e^{23}+e^{17}&2479\\%9531:282#41465
9531:283&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{24}+e^{36}+e^{17}&2579\\%9531:283#41482
9531:284a&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{36}+e^{27}+e^{14}&2579\\%9531:284#41482a
9531:284b&0,0,0,0,- e^{12},e^{13},e^{25},e^{15}+e^{24},e^{14}+e^{27}+e^{36}&2579\\%9531:284#41482b
9531:285&0,0,0,0, a_1 e^{12},e^{13},e^{25},e^{24}+e^{15},e^{16}+e^{27}+e^{34}&2579\\%9531:285#41482
9531:286&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{25}+e^{34}&2579\\%9531:286#41482
9531:287a&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{34}+e^{27}+e^{15}&2579\\%9531:287#41482a
9531:287b&0,0,0,0,- e^{12},e^{13},e^{25},e^{16}+e^{24},e^{15}+e^{34}+e^{27}&2579\\%9531:287#41482b
9531:288&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{35}+e^{17}+e^{26}&3579\\%9531:288#41496
9531:289&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{36}+e^{14}&2579\\%9531:289#41497
9531:290&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{27}+e^{34}+e^{16}&2579\\%9531:290#41497
9531:291&0,0,0,0,e^{12}, e^{13} a_1,e^{15},e^{16}+e^{23},e^{17}+e^{25}+e^{34}&2579\\%9531:291#41497
9531:292&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{34}+e^{27}+e^{15}&2579\\%9531:292#41497
9531:293a&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46}+e^{25},e^{17}+e^{23}&2479\\%9531:293#41498a
9531:293b&0,0,0,0,e^{12},e^{34},- e^{15},e^{13}+e^{46}+e^{25},e^{23}+e^{17}&2479\\%9531:293#41498b
9531:294&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{23}&2479\\%9531:294#41498
9531:295&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{16},e^{17}+e^{45}&2479\\%9531:295#41513
9531:296&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16},e^{27}+e^{45}&2479\\%9531:296#41513
9531:297&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{25},e^{17}+e^{23}+e^{45}&3579\\%9531:297#41514
9531:298&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{24}+e^{36}+e^{17}&2579\\%9531:298#41515
9531:299a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{17}+e^{34}&2479\\%9531:299#41516a
9531:299b&0,0,0,0,- e^{12},e^{23}-e^{14},e^{15},e^{16}+e^{35},e^{34}+e^{17}&2479\\%9531:299#41516b
9531:300a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{34}&2479\\%9531:300#41516a
9531:300b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{35}+e^{26},e^{34}+e^{17}&2479\\%9531:300#41516b
9531:301&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{14},e^{17}&2479\\%9531:301#41516
9531:302&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{16}+e^{45}+e^{23},e^{17}&2479\\%9531:302#41516
9531:303&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}+e^{23}+e^{46}&2479\\%9531:303#41516
9531:304&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{25},e^{35}+e^{24}+e^{17}&3579\\%9531:304#41529
9531:305a&0,0,0,0,e^{12}, a_1 e^{13},e^{15},e^{23}+e^{16},e^{36}+e^{17}+e^{25}&3579\\%9531:305#41529a
9531:305b&0,0,0,0,- e^{12}, a_1 e^{13},e^{15},e^{23}+e^{16},e^{17}+e^{36}+e^{25}&3579\\%9531:305#41529b
9531:306&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{26}+e^{35}&3579\\%9531:306#41529
9531:307a&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{27}+e^{15}+e^{36}&3579\\%9531:307#41529a
9531:307b&0,0,0,0,- e^{12},e^{13},e^{25},e^{16}+e^{23},e^{15}+e^{27}+e^{36}&3579\\%9531:307#41529b
9531:308&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25},e^{17}+e^{26}+e^{34}&2579\\%9531:308#41530
9531:309&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{26}+e^{17}&2579\\%9531:309#41530
9531:310&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16},e^{17}+e^{24}+e^{35}&2579\\%9531:310#41530
9531:311a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{25}+e^{36}&2579\\%9531:311#41530a
9531:311b&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{16},e^{25}+e^{36}+e^{17}&2579\\%9531:311#41530b
9531:312&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{35}+e^{17}+e^{26}&2579\\%9531:312#41530
9531:313&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{27}+e^{36}+e^{15}&2579\\%9531:313#41530
9531:314&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{34}+e^{17}+e^{25}&2579\\%9531:314#41530
9531:315&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{15}+e^{34}+e^{27}&2579\\%9531:315#41530
9531:316&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26}+e^{14},e^{25}+e^{17}&2579\\%9531:316#41530
9531:317&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14},e^{27}+e^{15}&2579\\%9531:317#41530
9531:318&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16},e^{17}+e^{46}+e^{23}&2479\\%9531:318#41531
9531:319&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{13},e^{17}+e^{36}+e^{25}&2479\\%9531:319#41531
9531:320a&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{36}+e^{17}+e^{25}&2479\\%9531:320#41531a
9531:320b&0,0,0,0,e^{12},e^{34},- e^{15},e^{46}+e^{23},e^{25}+e^{36}+e^{17}&2479\\%9531:320#41531b
9531:321&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{35}+e^{17}+e^{26}&2579\\%9531:321#41545
9531:322&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{25},e^{46}+e^{17}&2479\\%9531:322#41546
9531:323&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{36},e^{27}+e^{35}+e^{14}&2479\\%9531:323#41546
9531:324&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{46},e^{35}+e^{27}+e^{14}&2479\\%9531:324#41546
9531:325a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{34},e^{45}+e^{17}+e^{23}&3579\\%9531:325#41547a
9531:325b&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{34}-e^{25},e^{17}+e^{45}+e^{23}&3579\\%9531:325#41547b
9531:326&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{35}&3579\\%9531:326#41547
9531:327&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{35}+e^{24}&3579\\%9531:327#41547
9531:328&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{16}+e^{25},e^{17}+e^{26}&3579\\%9531:328#41547
9531:329&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{34}+e^{26}&2579\\%9531:329#41548
9531:330&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{14},e^{17}+e^{36}+e^{24}&2579\\%9531:330#41548
9531:331&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16}+e^{34},e^{17}+e^{24}+e^{36}&2579\\%9531:331#41548
9531:332&0,0,0,0, e^{12} a_1,e^{13},e^{25},e^{24}+e^{36}+e^{15},e^{34}+e^{27}+e^{16}&2579\\%9531:332#41548
9531:333&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14},e^{34}+e^{27}+e^{16}&2579\\%9531:333#41548
9531:334a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36}+e^{14},e^{17}+e^{45}&2479\\%9531:334#41561a
9531:334b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{36}+e^{14},e^{45}+e^{17}&2479\\%9531:334#41561b
9531:335&0,0,0,0,- e^{12}, a_2 e^{13},e^{24}+e^{15},e^{16}+e^{34},e^{45}+e^{17}&2479\\%9531:335#41561
9531:336a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{34}+e^{16},e^{27}+e^{45}&2479\\%9531:336#41561a
9531:336b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{25},e^{16}+e^{34},e^{45}+e^{27}&2479\\%9531:336#41561b
9531:337&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{36},e^{27}+e^{45}&2479\\%9531:337#41561
9531:338a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{24}+e^{17}+e^{35}&3579\\%9531:338#41562a
9531:338b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},-e^{25}+e^{34},e^{17}+e^{35}+e^{24}&3579\\%9531:338#41562b
9531:339a&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{17}+e^{24}+e^{35}&3579\\%9531:339#41562a
9531:339b&0,0,0,0,- e^{12},e^{34},e^{23}-e^{15},e^{13}+e^{25},e^{35}+e^{24}+e^{17}&3579\\%9531:339#41562b
9531:340&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},e^{16},e^{26}+e^{35}+e^{17}&3579\\%9531:340#41562
9531:341&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{35}+e^{17}&3579\\%9531:341#41562
9531:342a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36},e^{35}+e^{26}+e^{17}&3579\\%9531:342#41562a
9531:342b&0,0,0,0,e^{12},e^{13},e^{15},e^{36}-e^{25},e^{26}+e^{35}+e^{17}&3579\\%9531:342#41562b
9531:343a&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{36}+e^{25}&3579\\%9531:343#41562a
9531:343b&0,0,0,0,- e^{12},e^{13},e^{15},e^{35}-e^{26},e^{36}+e^{17}+e^{25}&3579\\%9531:343#41562b
9531:344&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{27}+e^{36}+e^{15}&3579\\%9531:344#41562
9531:345&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14},e^{17}+e^{35}+e^{24}&2579\\%9531:345#41563
9531:346&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{35}+e^{24}&2579\\%9531:346#41563
9531:347&0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{25},e^{17}+e^{36}&2479\\%9531:347#41564
9531:348&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{46}+e^{17}&2479\\%9531:348#41564
9531:349&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{36},e^{23}+e^{17}+e^{46}&2479\\%9531:349#41579
9531:350a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{36}+e^{24},e^{17}+e^{46}+e^{23}&2479\\%9531:350#41579a
9531:350b&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},-e^{24}+e^{36},e^{17}+e^{23}+e^{46}&2479\\%9531:350#41579b
9531:351&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{36},e^{46}+e^{17}+e^{25}&2479\\%9531:351#41579
9531:352&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{15},e^{27}+e^{35}&2479\\%9531:352#41579
9531:353&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{46},e^{27}+e^{35}&2479\\%9531:353#41579
9531:354a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25},e^{17}+e^{26}+e^{34}&2579\\%9531:354#41596a
9531:354b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{36},e^{34}+e^{26}+e^{17}&2579\\%9531:354#41596b
9531:355a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14},e^{26}+e^{17}&2579\\%9531:355#41596a
9531:355b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{26}&2579\\%9531:355#41596b
9531:356&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}+e^{34},e^{17}+e^{26}&2579\\%9531:356#41596
9531:357&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23}+e^{15},e^{36}+e^{14},e^{35}+e^{26}+e^{17}&2579\\%9531:357#41611
9531:358&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{15}+e^{23},e^{34}+e^{16},e^{26}+e^{35}+e^{17}&2579\\%9531:358#41611
9531:359&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},e^{24}+e^{36},e^{17}+e^{35}+e^{26}&2579\\%9531:359#41611
9531:360a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36}+e^{14},e^{17}+e^{35}&2579\\%9531:360#41611a
9531:360b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{23},e^{25}+e^{14}+e^{36},e^{17}+e^{35}&2579\\%9531:360#41611b
9531:361&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{16}+e^{25}+e^{34},e^{35}+e^{17}&2579\\%9531:361#41611
9531:362&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14},e^{17}+e^{46}+e^{35}&2479\\%9531:362#41612
9531:363&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{14}+e^{36},e^{27}+e^{46}+e^{35}&2479\\%9531:363#41612
9531:364a&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14},e^{46}+e^{17}&2479\\%9531:364#41612a
9531:364b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{36}+e^{14}+e^{25},e^{46}+e^{17}&2479\\%9531:364#41612b
9531:365a&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{26}+e^{35}+e^{14},e^{17}+e^{46}&2479\\%9531:365#41612a
9531:365b&0,0,0,0,- e^{12},- e^{13},-e^{15}+e^{34},e^{35}+e^{14}+e^{26},e^{46}+e^{17}&2479\\%9531:365#41612b
9531:366&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{17}+e^{36}&2479\\%9531:366#41648
9531:367&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15}+e^{34},e^{35}+e^{26},e^{46}+e^{17}&2479\\%9531:367#41648
9531:368&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{46}+e^{17}+e^{23}&2479\\%9531:368#41753
9531:369&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{24}+e^{17}+e^{36}&2479\\%9531:369#41753
9531:370&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{23}&2479\\%9531:370#41756
9531:371&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{24}&2479\\%9531:371#41756
9531:372&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}+e^{35}+e^{26}&2579\\%9531:372#41785
9531:373&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{25},e^{17}+e^{46}+e^{23}&2479\\%9531:373#41786
9531:374&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{45}&2479\\%9531:374#41801
9531:375&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{23},e^{27}+e^{45}&2479\\%9531:375#41801
9531:376&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36},e^{23}+e^{45}+e^{17}&2479\\%9531:376#41801
9531:377&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{16},e^{45}+e^{27}&2479\\%9531:377#41801
9531:378&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{17}+e^{35}+e^{24}&3579\\%9531:378#41802
9531:379a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{45}+e^{17}+e^{23}&3579\\%9531:379#41802a
9531:379b&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{14}+e^{25},e^{23}+e^{45}+e^{17}&3579\\%9531:379#41802b
9531:380&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{26}+e^{35}+e^{17}&3579\\%9531:380#41802
9531:381&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{26}+e^{34}+e^{17}&2579\\%9531:381#41803
9531:382&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{26}+e^{35},e^{17}+e^{25}+e^{34}&2579\\%9531:382#41803
9531:383a&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{35}+e^{26},e^{15}+e^{34}+e^{27}&2579\\%9531:383#41803a
9531:383b&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}-e^{14},e^{34}+e^{27}+e^{15}&2579\\%9531:383#41803b
9531:384a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{14},e^{17}+e^{34}&2479\\%9531:384#41804a
9531:384b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{14}+e^{26}+e^{35},e^{17}+e^{34}&2479\\%9531:384#41804b
9531:385a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{23}+e^{45}+e^{16},e^{17}+e^{34}&2479\\%9531:385#41804a
9531:385b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{45}+e^{23}+e^{16},e^{17}+e^{34}&2479\\%9531:385#41804b
9531:386&0,0,0,0,e^{12},e^{34},e^{15},e^{14}+e^{36}+e^{25},e^{46}+e^{23}+e^{17}&2479\\%9531:386#41804
9531:387&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{15}+e^{23},e^{25},e^{17}+e^{26}+e^{35}&3579\\%9531:387#41817
9531:388a&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{24}+e^{16},e^{46}+e^{17}+e^{23}&2479\\%9531:388#41819a
9531:388b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{16}+e^{24},e^{17}+e^{46}+e^{23}&2479\\%9531:388#41819b
9531:389&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16},e^{46}+e^{17}+e^{25}&2479\\%9531:389#41819
9531:390&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46},e^{17}+e^{35}+e^{24}&2479\\%9531:390#41834
9531:391&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14},e^{24}+e^{35}+e^{17}&2479\\%9531:391#41834
9531:392&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16},e^{36}+e^{45}+e^{17}&2479\\%9531:392#41834
9531:393&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16},e^{27}+e^{36}+e^{45}&2479\\%9531:393#41834
9531:394&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36},e^{27}+e^{16}+e^{45}&2479\\%9531:394#41834
9531:395&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15},e^{35}+e^{46}+e^{27}&2479\\%9531:395#41834
9531:396&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{36},e^{45}+e^{27}&2479\\%9531:396#41834
9531:397a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36}+e^{25},e^{45}+e^{17}&2479\\%9531:397#41834a
9531:397b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{25}+e^{36},e^{17}+e^{45}&2479\\%9531:397#41834b
9531:398&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{26}+e^{35},e^{45}+e^{17}&2479\\%9531:398#41834
9531:399&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35},e^{27}+e^{45}&2479\\%9531:399#41834
9531:400&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&2579\\%9531:400#41836
9531:401&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{26}+e^{17}+e^{35}&2579\\%9531:401#41851
9531:402a&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{36},e^{35}+e^{24}+e^{17}&2579\\%9531:402#41851a
9531:402b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{23},e^{36}+e^{25},e^{24}+e^{35}+e^{17}&2579\\%9531:402#41851b
9531:403a&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{14}+e^{26},e^{17}+e^{36}+e^{25}&2579\\%9531:403#41851a
9531:403b&0,0,0,0,- e^{12},e^{13},e^{15},e^{14}-e^{26}+e^{35},e^{17}+e^{36}+e^{25}&2579\\%9531:403#41851b
9531:404a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14}+e^{36},e^{17}+e^{26}+e^{35}&2579\\%9531:404#41851a
9531:404b&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14}-e^{25},e^{35}+e^{17}+e^{26}&2579\\%9531:404#41851b
9531:405&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16}+e^{34},e^{26}+e^{17}+e^{35}&2579\\%9531:405#41851
9531:406&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14},e^{15}+e^{27}+e^{36}&2579\\%9531:406#41851
9531:407&0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{13}+e^{25},e^{17}+e^{36}&2479\\%9531:407#41852
9531:408a&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36}+e^{25},e^{17}+e^{23}+e^{46}&2479\\%9531:408#41852a
9531:408b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{36}+e^{25},e^{46}+e^{23}+e^{17}&2479\\%9531:408#41852b
9531:409&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{46}+e^{23}+e^{17}&2479\\%9531:409#41852
9531:410&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23}+e^{15},e^{25}+e^{34},e^{35}+e^{17}+e^{26}&2579\\%9531:410#41866
9531:411&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{36},e^{46}+e^{17}+e^{25}&2479\\%9531:411#41867
9531:412&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{24}+e^{36},e^{17}+e^{46}+e^{25}&2479\\%9531:412#41867
9531:413a&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25}+e^{46},e^{35}+e^{17}&2479\\%9531:413#41867a
9531:413b&0,0,0,0,- e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{46}+e^{25},e^{35}+e^{17}&2479\\%9531:413#41867b
9531:414&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{36}+e^{25},e^{17}+e^{35}&2479\\%9531:414#41867
9531:415a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14},e^{34}+e^{17}+e^{26}&2579\\%9531:415#41869a
9531:415b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{14}+e^{25},e^{17}+e^{26}+e^{34}&2579\\%9531:415#41869b
9531:416&0,0,0,0,- e^{12}, a_2 e^{13},e^{24}+e^{15},e^{16}+e^{34},e^{17}+e^{36}+e^{45}&2479\\%9531:416#41882
9531:417a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{34},e^{27}+e^{45}+e^{36}&2479\\%9531:417#41882a
9531:417b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{25},e^{16}+e^{34},e^{36}+e^{45}+e^{27}&2479\\%9531:417#41882b
9531:418a&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},e^{36}+e^{25},e^{17}+e^{35}+e^{26}&3579\\%9531:418#41883a
9531:418b&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},-e^{25}+e^{36},e^{17}+e^{26}+e^{35}&3579\\%9531:418#41883b
9531:419&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{36},e^{46}+e^{27}+e^{35}&2479\\%9531:419#41885
9531:420a&0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{26}+e^{45}+e^{13},e^{17}+e^{36}&2479\\%9531:420#41936a
9531:420b&0,0,0,0,e^{12},e^{23}+e^{14},-e^{15}+e^{34},e^{13}+e^{45}+e^{26},e^{36}+e^{17}&2479\\%9531:420#41936b
9531:421&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{36}&2479\\%9531:421#41936
9531:422&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{16},e^{45}+e^{17}+e^{23}&2479\\%9531:422#42041
9531:423&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{14}+e^{26}+e^{35},e^{23}+e^{17}&2479\\%9531:423#42044
9531:424&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{25}&2479\\%9531:424#42044
9531:425&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{26}+e^{35},e^{17}+e^{25}&2479\\%9531:425#42044
9531:426&0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{25},e^{15},e^{27}+e^{16}&2479\\%9531:426#42059
9531:427&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{25},e^{46}+e^{23}+e^{17}&2479\\%9531:427#42074
9531:428&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{45}&2479\\%9531:428#42074
9531:429a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{14},e^{23}+e^{45}+e^{17}&2479\\%9531:429#42089a
9531:429b&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{36}+e^{14},e^{45}+e^{17}+e^{23}&2479\\%9531:429#42089b
9531:430&0,0,0,0,- e^{12}, a_2 e^{13},e^{24}+e^{15},e^{16}+e^{34},e^{17}+e^{45}+e^{23}&2479\\%9531:430#42089
9531:431&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15},e^{45}+e^{36}+e^{27}&2479\\%9531:431#42089
9531:432&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25},e^{36}+e^{17}+e^{45}&2479\\%9531:432#42089
9531:433&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{35}+e^{24}+e^{17}&2579\\%9531:433#42091
9531:434&0,0,0,0,e^{12},e^{24}-e^{13},e^{15}+e^{34},e^{25},e^{46}+e^{17}+e^{23}&2479\\%9531:434#42092
9531:435a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{17}+e^{46}+e^{23}&2479\\%9531:435#42092a
9531:435b&0,0,0,0,e^{12},- e^{13},e^{34}-e^{15},e^{25}+e^{16},e^{46}+e^{17}+e^{23}&2479\\%9531:435#42092b
9531:436&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{26}+e^{17}+e^{35}&2579\\%9531:436#42106
9531:437&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{34},e^{27}+e^{16}&2479\\%9531:437#42107
9531:438&0,0,0,0,e^{12},- e^{13}, a_2 e^{15}+e^{34},e^{16}+e^{23},e^{25}+e^{17}+e^{46}&2479\\%9531:438#42107
9531:439a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{17}+e^{25}+e^{46}&2479\\%9531:439#42107a
9531:439b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{24}+e^{16},e^{46}+e^{25}+e^{17}&2479\\%9531:439#42107b
9531:440a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{15},e^{35}+e^{14}+e^{27}&2479\\%9531:440#42107a
9531:440b&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},-e^{15}+e^{36},e^{14}+e^{27}+e^{35}&2479\\%9531:440#42107b
9531:441&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{15}+e^{46},e^{27}+e^{35}+e^{14}&2479\\%9531:441#42107
9531:442a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{23}+e^{16},e^{36}+e^{45}+e^{17}&2479\\%9531:442#42122a
9531:442b&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{16}+e^{23},e^{36}+e^{17}+e^{45}&2479\\%9531:442#42122b
9531:443a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{23}+e^{16},e^{27}+e^{45}+e^{36}&2479\\%9531:443#42122a
9531:443b&0,0,0,0,- e^{12},e^{13},-e^{14}+e^{25},e^{16}+e^{23},e^{45}+e^{36}+e^{27}&2479\\%9531:443#42122b
9531:444&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24},e^{27}+e^{45}+e^{36}&2479\\%9531:444#42122
9531:445&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{36},e^{45}+e^{27}+e^{16}&2479\\%9531:445#42122
9531:446a&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{13},e^{17}+e^{46}+e^{35}&2479\\%9531:446#42122a
9531:446b&0,0,0,0,- e^{12},e^{34},-e^{15}+e^{23},e^{25}+e^{13},e^{46}+e^{17}+e^{35}&2479\\%9531:446#42122b
9531:447&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{14},e^{46}+e^{35}+e^{17}&2479\\%9531:447#42122
9531:448a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{45}&2479\\%9531:448#42122a
9531:448b&0,0,0,0,- e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{36}+e^{25},e^{45}+e^{17}&2479\\%9531:448#42122b
9531:448c&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{14}+e^{36}+e^{25},e^{17}+e^{45}&2479\\%9531:448#42122c
9531:448d&0,0,0,0,- e^{12},- e^{13},e^{24}-e^{15},e^{25}+e^{36}+e^{14},e^{45}+e^{17}&2479\\%9531:448#42122d
9531:449&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{26}+e^{35}+e^{14},e^{17}+e^{45}&2479\\%9531:449#42122
9531:450&0,0,0,0,- e^{12}, a_2 e^{13},e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{45}+e^{17}&2479\\%9531:450#42122
9531:451a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{36}+e^{15},e^{45}+e^{27}&2479\\%9531:451#42122a
9531:451b&0,0,0,0,- e^{12},e^{13},-e^{14}+e^{25},e^{15}+e^{36}+e^{24},e^{27}+e^{45}&2479\\%9531:451#42122b
9531:452&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&3579\\%9531:452#42123
9531:453a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14},e^{24}+e^{35}+e^{17}&2579\\%9531:453#42124a
9531:453b&0,0,0,0,- e^{12},- e^{13},e^{23}+e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{35}+e^{24}&2579\\%9531:453#42124b
9531:454a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}+e^{34},e^{17}+e^{24}+e^{35}&2579\\%9531:454#42124a
9531:454b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34}-e^{25},e^{17}+e^{35}+e^{24}&2579\\%9531:454#42124b
9531:455&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{45},e^{35}+e^{17}&2479\\%9531:455#42125
9531:456&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{34},e^{27}+e^{36}+e^{45}&2479\\%9531:456#42137
9531:457&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{34}+e^{25},e^{36}+e^{45}+e^{17}&2479\\%9531:457#42137
9531:458a&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14},e^{46}+e^{17}+e^{23}&2479\\%9531:458#42140a
9531:458b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{25}+e^{14}+e^{36},e^{23}+e^{17}+e^{46}&2479\\%9531:458#42140b
9531:459a&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{14}+e^{35}+e^{26},e^{17}+e^{46}+e^{23}&2479\\%9531:459#42140a
9531:459b&0,0,0,0,- e^{12},- e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{46}+e^{23}+e^{17}&2479\\%9531:459#42140b
9531:460&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{35}+e^{26},e^{17}+e^{46}+e^{25}&2479\\%9531:460#42140
9531:461&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{45}+e^{16},e^{26}+e^{17}&2479\\%9531:461#42143
9531:462&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{35}+e^{26},e^{36}+e^{45}+e^{17}&2479\\%9531:462#42155
9531:463&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{35}+e^{26},e^{36}+e^{45}+e^{27}&2479\\%9531:463#42155
9531:464a&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},e^{25}+e^{36}+e^{14},e^{17}+e^{26}+e^{35}&2579\\%9531:464#42172a
9531:464b&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{15},e^{36}+e^{14}-e^{25},e^{35}+e^{17}+e^{26}&2579\\%9531:464#42172b
9531:465&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{15}+e^{23},e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2579\\%9531:465#42172
9531:466&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{25}+e^{14},e^{35}+e^{17}+e^{46}&2479\\%9531:466#42173
9531:467&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{35}+e^{16},e^{36}+e^{24}+e^{17}&2479\\%9531:467#42176
9531:468&0,0,0,0,- e^{12},e^{24}-e^{13},e^{34}+e^{15},e^{26}+e^{35},e^{46}+e^{17}+e^{23}&2479\\%9531:468#42176
9531:469&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{26}+e^{17}+e^{35}&2479\\%9531:469#42314
9531:470&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15},e^{27}+e^{16}+e^{45}&2479\\%9531:470#42329
9531:471a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{34}+e^{25}&2479\\%9531:471#42332a
9531:471b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{25}+e^{34}+e^{17}&2479\\%9531:471#42332b
9531:472a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{35}+e^{26},e^{17}+e^{34}+e^{25}&2479\\%9531:472#42332a
9531:472b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{26}+e^{35},e^{17}+e^{25}+e^{34}&2479\\%9531:472#42332b
9531:473&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{14}+e^{26}+e^{35},e^{17}+e^{25}&2479\\%9531:473#42332
9531:474&0,0,0,0,- e^{12}, e^{13} a_2+e^{24},e^{15},e^{45}+e^{16}+e^{23},e^{25}+e^{17}&2479\\%9531:474#42332
9531:475a&0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{15},e^{27}+e^{16}+e^{34}&2479\\%9531:475#42347a
9531:475b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15},e^{34}+e^{27}+e^{16}&2479\\%9531:475#42347b
9531:476&0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{25},e^{24}+e^{15},e^{27}+e^{16}&2479\\%9531:476#42347
9531:477&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{34}+e^{25},e^{17}+e^{35}+e^{26}&2479\\%9531:477#42362
9531:478a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36}+e^{25},e^{45}+e^{17}+e^{23}&2479\\%9531:478#42362a
9531:478b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{25}+e^{36},e^{17}+e^{23}+e^{45}&2479\\%9531:478#42362b
9531:479&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{26}+e^{35},e^{17}+e^{45}+e^{23}&2479\\%9531:479#42362
9531:480&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{23},e^{27}+e^{36}+e^{45}&2479\\%9531:480#42377
9531:481a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{36}+e^{45}+e^{17}&2479\\%9531:481#42377a
9531:481b&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14},e^{36}+e^{17}+e^{45}&2479\\%9531:481#42377b
9531:482a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{24},e^{27}+e^{45}+e^{36}&2479\\%9531:482#42377a
9531:482b&0,0,0,0,- e^{12},e^{13},-e^{14}+e^{25},e^{15}+e^{24},e^{36}+e^{27}+e^{45}&2479\\%9531:482#42377b
9531:483&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{45}+e^{27}+e^{16}&2479\\%9531:483#42377
9531:484&0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{13}+e^{25},e^{24}+e^{36}+e^{17}&2479\\%9531:484#42380
9531:485a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{23}+e^{46},e^{14}+e^{27}+e^{35}&2479\\%9531:485#42395a
9531:485b&0,0,0,0,- e^{12},e^{34},e^{25}-e^{13},e^{46}+e^{15}+e^{23},e^{14}+e^{27}+e^{35}&2479\\%9531:485#42395b
9531:486a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{15}+e^{24},e^{35}+e^{27}+e^{14}&2479\\%9531:486#42395a
9531:486b&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{24}+e^{36}-e^{15},e^{35}+e^{14}+e^{27}&2479\\%9531:486#42395b
9531:487&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25},e^{36}+e^{45}+e^{17}&2479\\%9531:487#42395
9531:488&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{36},e^{27}+e^{16}+e^{45}&2479\\%9531:488#42395
9531:489&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{35}+e^{26},e^{45}+e^{27}+e^{16}&2479\\%9531:489#42395
9531:490&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{26}+e^{45}&2479\\%9531:490#42398
9531:491a&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{26}+e^{35}+e^{14},e^{25}+e^{17}+e^{46}&2479\\%9531:491#42428a
9531:491b&0,0,0,0,- e^{12},- e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{17}+e^{25}+e^{46}&2479\\%9531:491#42428b
9531:492a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{23}+e^{15},e^{45}+e^{16},e^{34}+e^{26}+e^{17}&2479\\%9531:492#42431a
9531:492b&0,0,0,0,- e^{12},e^{24}+e^{13},e^{23}-e^{15},e^{16}+e^{45},e^{17}+e^{26}+e^{34}&2479\\%9531:492#42431b
9531:493&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{26}+e^{35}+e^{14},e^{36}+e^{17}+e^{45}&2479\\%9531:493#42443
9531:494&0,0,0,0,- e^{12}, e^{13} a_2,e^{15}+e^{24},e^{34}+e^{16}+e^{25},e^{36}+e^{45}+e^{17}&2479\\%9531:494#42443
9531:495a&0,0,0,0,- e^{12},e^{24}-e^{13},e^{34}+e^{15},e^{26}+e^{35}+e^{14},e^{46}+e^{17}+e^{23}&2479\\%9531:495#42464a
9531:495b&0,0,0,0,- e^{12},e^{24}-e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{17}+e^{23}+e^{46}&2479\\%9531:495#42464b
9531:496&0,0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{35}+e^{16},e^{25}+e^{36}+e^{17}&2479\\%9531:496#42464
9531:497&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15}+e^{34},e^{26}+e^{35},e^{17}+e^{25}+e^{46}&2479\\%9531:497#42464
9531:498&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{45}+e^{17}+e^{26}&2479\\%9531:498#42602
9531:499a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{16},e^{45}+e^{17}+e^{23}&2479\\%9531:499#42602a
9531:499b&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{16}+e^{25},e^{17}+e^{45}+e^{23}&2479\\%9531:499#42602b
9531:500&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{23},e^{27}+e^{16}+e^{45}&2479\\%9531:500#42617
9531:501a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{24},e^{45}+e^{27}+e^{16}&2479\\%9531:501#42617a
9531:501b&0,0,0,0,- e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{27}+e^{16}+e^{45}&2479\\%9531:501#42617b
9531:502a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{35}+e^{14}+e^{26},e^{17}+e^{34}+e^{25}&2479\\%9531:502#42620a
9531:502b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{26}+e^{35}+e^{14},e^{17}+e^{25}+e^{34}&2479\\%9531:502#42620b
9531:503a&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15}, a_2 e^{23}+e^{16}+e^{45},e^{17}+e^{34}+e^{25}&2479\\%9531:503#42620a
9531:503b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15}, a_2 e^{23}+e^{16}+e^{45},e^{17}+e^{34}+e^{25}&2479\\%9531:503#42620b
9531:504&0,0,0,0, a_1 e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14},e^{17}+e^{26}+e^{34}&2479\\%9531:504#42635
9531:505&0,0,0,0, e^{12} a_1,e^{14}+e^{23}, {(1+a_1)} e^{13}+e^{25},e^{15},e^{27}+e^{35}+e^{16}&2479\\%9531:505#42635
9531:506a&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{36}+e^{14},e^{23}+e^{45}+e^{17}&2479\\%9531:506#42650a
9531:506b&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},e^{36}+e^{25}+e^{14},e^{45}+e^{17}+e^{23}&2479\\%9531:506#42650b
9531:506c&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{45}+e^{23}&2479\\%9531:506#42650c
9531:506d&0,0,0,0,- e^{12},- e^{13},-e^{15}+e^{24},e^{14}+e^{36}+e^{25},e^{17}+e^{23}+e^{45}&2479\\%9531:506#42650d
9531:507&0,0,0,0,- e^{12},- e^{13},e^{24}+e^{15},e^{26}+e^{35}+e^{14},e^{17}+e^{23}+e^{45}&2479\\%9531:507#42650
9531:508a&0,0,0,0,- e^{12}, a_2 e^{13},e^{15}+e^{24},e^{34}+e^{16}+e^{25},e^{45}+e^{23}+e^{17}&2479\\%9531:508#42650a
9531:508b&0,0,0,0,- e^{12}, a_2 e^{13},e^{15}+e^{24},e^{16}+e^{34}-e^{25},e^{17}+e^{23}+e^{45}&2479\\%9531:508#42650b
9531:509&0,0,0,0, e^{12} a_1,e^{14}+e^{23},e^{25}+ e^{13} {(1+a_1)},e^{15}+e^{34},e^{16}+e^{27}+e^{35}&2479\\%9531:509#42683
9531:510a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{24}+e^{36},e^{27}+e^{16}+e^{45}&2479\\%9531:510#42683a
9531:510b&0,0,0,0,- e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{36}+e^{15},e^{27}+e^{16}+e^{45}&2479\\%9531:510#42683b
9531:511&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15},e^{16}+e^{23}+e^{45},e^{17}+e^{26}+e^{35}&2479\\%9531:511#42686
9531:512&0,0,0,0,- e^{12} a_1,- {(-1+a_1)} e^{13}+e^{24},e^{23}+e^{15},e^{45}+ e^{16} a_1,e^{35}+e^{26}+e^{17}&2479\\%9531:512#42719
9531:513a&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{45}+e^{13}+e^{26},e^{36}+e^{17}+e^{25}&2479\\%9531:513#42752a
9531:513b&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}-e^{15},e^{45}+e^{13}+e^{26},e^{17}+e^{36}+e^{25}&2479\\%9531:513#42752b
9531:514&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+ a_3 e^{15},e^{16}+e^{35}+e^{24},e^{17}+e^{25}+e^{36}&2479\\%9531:514#42752
9531:515&0,0,0,0, {(-1+a_2)} e^{12},e^{24}+ e^{13} a_2,e^{15}+e^{23},e^{25}+e^{14},e^{17}+e^{26}+e^{35}&2479\\%9531:515#42923
9531:516a&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}+e^{28}&2679\\%9531:516#44268a
9531:516b&0,0,0,0,e^{12},e^{34},- e^{15},e^{25},e^{28}+e^{17}&2679\\%9531:516#44268b
9531:517&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{27}+e^{18}&2679\\%9531:517#44268
9531:518a&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{28}&3679\\%9531:518#44507a
9531:518b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25},e^{28}+e^{17}&3679\\%9531:518#44507b
9531:519&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{27}+e^{18}&3679\\%9531:519#44507
9531:520a&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{34}+e^{28}&2679\\%9531:520#44781a
9531:520b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25},e^{17}+e^{28}+e^{34}&2679\\%9531:520#44781b
9531:521&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{27}+e^{18}+e^{34}&2679\\%9531:521#44781
9531:522a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{17}+e^{28}&2679\\%9531:522#44781a
9531:522b&0,0,0,0,e^{12},e^{13}+e^{24},- e^{15},e^{25},e^{17}+e^{28}&2679\\%9531:522#44781b
9531:523&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{27}+e^{18}&2679\\%9531:523#44781
9531:524a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{17}+e^{28}+e^{34}&2679\\%9531:524#45039a
9531:524b&0,0,0,0,e^{12},e^{13}+e^{24},- e^{15},e^{25},e^{28}+e^{34}+e^{17}&2679\\%9531:524#45039b
9531:524c&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{25},e^{28}+e^{17}+e^{34}&2679\\%9531:524#45039c
9531:525&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{18}+e^{34}+e^{27}&2679\\%9531:525#45039
9531:526&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{18}+e^{27}&2579\\%9531:526#45100
9531:527&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{28}+e^{17}&3579\\%9531:527#45339
9531:528&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{18}+e^{27}&2579\\%9531:528#45340
9531:529&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{28}+e^{17}&2579\\%9531:529#45340
9531:530a&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{13},e^{28}+e^{17}&2579\\%9531:530#45421a
9531:530b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{17}+e^{28}&2579\\%9531:530#45421b
9531:531a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{23},e^{28}+e^{17}&2579\\%9531:531#45421a
9531:531b&0,0,0,0,e^{12},e^{34},e^{25}-e^{13},e^{15}+e^{23},e^{28}+e^{17}&2579\\%9531:531#45421b
9531:532a&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{28}+e^{36}+e^{17}&2579\\%9531:532#45595a
9531:532b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25},e^{36}+e^{28}+e^{17}&2579\\%9531:532#45595b
9531:533&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{18}+e^{36}+e^{27}&2579\\%9531:533#45595
9531:534&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{18}+e^{27}+e^{34}&2579\\%9531:534#45613
9531:535&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{28}+e^{17}+e^{34}&2579\\%9531:535#45613
9531:536&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{18}+e^{27}&2579\\%9531:536#45613
9531:537&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{34}+e^{17}+e^{28}&2579\\%9531:537#45628
9531:538a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{28}+e^{17}&2579\\%9531:538#45661a
9531:538b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25},e^{28}+e^{17}&2579\\%9531:538#45661b
9531:539a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{24},e^{17}+e^{28}&2579\\%9531:539#45661a
9531:539b&0,0,0,0,e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{28}+e^{17}&2579\\%9531:539#45661b
9531:540a&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{17}+e^{28}+e^{35}&2579\\%9531:540#45676a
9531:540b&0,0,0,0,e^{12},e^{34},- e^{15},e^{25}+e^{13},e^{28}+e^{17}+e^{35}&2579\\%9531:540#45676b
9531:541a&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}+e^{28}+e^{36}&1479\\%9531:541#45852a
9531:541b&0,0,0,0,e^{12},e^{34},- e^{15},e^{25},e^{36}+e^{28}+e^{17}&1479\\%9531:541#45852b
9531:542&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{36}+e^{27}+e^{18}&1479\\%9531:542#45852
9531:543&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{27}+e^{18}+e^{34}&2579\\%9531:543#45886
9531:544a&0,0,0,0,- e^{12},e^{13},e^{25},e^{15}+e^{23},e^{18}+e^{27}+e^{35}&3579\\%9531:544#45915a
9531:544b&0,0,0,0,- e^{12},e^{13},e^{25},e^{23}-e^{15},e^{35}+e^{27}+e^{18}&3579\\%9531:544#45915b
9531:545a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{28}+e^{45}+e^{17}&2579\\%9531:545#45916a
9531:545b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25}+e^{14},e^{17}+e^{28}+e^{45}&2579\\%9531:545#45916b
9531:546a&0,0,0,0,- e^{12},e^{13},e^{25},e^{15}+e^{24},e^{45}+e^{18}+e^{27}&2579\\%9531:546#45916a
9531:546b&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}-e^{15},e^{45}+e^{27}+e^{18}&2579\\%9531:546#45916b
9531:547&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{36}+e^{17}+e^{28}&2579\\%9531:547#45916
9531:548&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{24},e^{28}+e^{17}&2479\\%9531:548#45932
9531:549a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{28}+e^{17}+e^{34}&2579\\%9531:549#45934a
9531:549b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25},e^{17}+e^{34}+e^{28}&2579\\%9531:549#45934b
9531:550a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{18}+e^{34}+e^{27}&2579\\%9531:550#45934a
9531:550b&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}-e^{14},e^{18}+e^{27}+e^{34}&2579\\%9531:550#45934b
9531:551a&0,0,0,0, {(-1+a_2)} e^{12},e^{34},e^{15}+e^{23},e^{25}+ e^{13} a_2,e^{28}+e^{17}+e^{35}&2579\\%9531:551#45997a
9531:551b&0,0,0,0, {(-1+a_2)} e^{12},e^{34},e^{23}-e^{15},e^{25}+ e^{13} a_2,e^{35}+e^{28}+e^{17}&2579\\%9531:551#45997b
9531:552&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{27}+e^{18}&2479\\%9531:552#46172
9531:553&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{25},e^{46}+e^{18}+e^{27}&1479\\%9531:553#46173
9531:554a&0,0,0,0,e^{12},- e^{13},e^{25},e^{15}+e^{34},e^{18}+e^{46}+e^{27}&1479\\%9531:554#46173a
9531:554b&0,0,0,0,e^{12},- e^{13},e^{25},-e^{15}+e^{34},e^{27}+e^{18}+e^{46}&1479\\%9531:554#46173b
9531:555&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{36}+e^{18}+e^{27}&1479\\%9531:555#46173
9531:556a&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{18}+e^{46}+e^{27}&1479\\%9531:556#46173a
9531:556b&0,0,0,0,e^{12},e^{34},e^{15},-e^{13}+e^{25},e^{27}+e^{18}+e^{46}&1479\\%9531:556#46173b
9531:557a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{28}+e^{35}+e^{17}&2579\\%9531:557#46189a
9531:557b&0,0,0,0,e^{12},e^{14}+e^{23},- e^{15},e^{25}+e^{13},e^{28}+e^{17}+e^{35}&2579\\%9531:557#46189b
9531:558a&0,0,0,0, e^{12} a_1,e^{13},e^{15}+e^{24},e^{25}+ {(1+a_1)} e^{14},e^{17}+e^{28}+e^{45}&2579\\%9531:558#46237a
9531:558b&0,0,0,0, e^{12} a_1,e^{13},e^{24}-e^{15},e^{25}+ {(1+a_1)} e^{14},e^{17}+e^{28}+e^{45}&2579\\%9531:558#46237b
9531:559&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{18}+e^{27}+e^{36}&1479\\%9531:559#46428
9531:560&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{36}+e^{17}+e^{28}&1479\\%9531:560#46428
9531:561&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{24},e^{28}+e^{17}&2479\\%9531:561#46445
9531:562&0,0,0,0, e^{12} a_1,e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{18}+e^{34}+e^{27}&2479\\%9531:562#46460
9531:563a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34},e^{28}+e^{36}+e^{17}&1479\\%9531:563#46479a
9531:563b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{34}+e^{25},e^{17}+e^{28}+e^{36}&1479\\%9531:563#46479b
9531:564&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{34},e^{36}+e^{18}+e^{27}&1479\\%9531:564#46479
9531:565&0,0,0,0,e^{12},- e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{18}+e^{27}+e^{46}&1479\\%9531:565#46494
9531:566&0,0,0,0,e^{12},- e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{46}+e^{18}+e^{27}&1479\\%9531:566#46494
9531:567a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{28}+e^{36}+e^{17}&1479\\%9531:567#46494a
9531:567b&0,0,0,0,e^{12},e^{34},e^{23}-e^{15},e^{25}+e^{13},e^{17}+e^{28}+e^{36}&1479\\%9531:567#46494b
9531:568a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{13},e^{36}+e^{18}+e^{27}&1479\\%9531:568#46494a
9531:568b&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}-e^{13},e^{27}+e^{36}+e^{18}&1479\\%9531:568#46494b
9531:569a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{17}+e^{28}+e^{46}&1479\\%9531:569#46494a
9531:569b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{28}+e^{46}+e^{17}&1479\\%9531:569#46494b
9531:570a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{13},e^{18}+e^{27}+e^{46}&1479\\%9531:570#46494a
9531:570b&0,0,0,0,e^{12},e^{34},-e^{23}+e^{15},e^{25}+e^{13},e^{46}+e^{27}+e^{18}&1479\\%9531:570#46494b
9531:570c&0,0,0,0,e^{12},e^{34},e^{15}-e^{23},-e^{13}+e^{25},e^{18}+e^{46}+e^{27}&1479\\%9531:570#46494c
9531:571a&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{14},e^{18}+e^{27}+e^{36}&1479\\%9531:571#46494a
9531:571b&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},-e^{14}+e^{25},e^{36}+e^{18}+e^{27}&1479\\%9531:571#46494b
9531:572&0,0,0,0, e^{12} a_1,e^{24}+e^{13},e^{23}+e^{15},e^{25}+e^{14},e^{34}+e^{27}+e^{18}&2479\\%9531:572#46733
9531:573&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{18}+e^{27}+e^{36}&1479\\%9531:573#46749
9531:574a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{28}+e^{17}+e^{36}&1479\\%9531:574#46749a
9531:574b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{36}+e^{17}+e^{28}&1479\\%9531:574#46749b
9531:575a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{14}+e^{25},e^{36}+e^{27}+e^{18}&1479\\%9531:575#46749a
9531:575b&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}-e^{14},e^{18}+e^{27}+e^{36}&1479\\%9531:575#46749b
9531:576a&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{28}+e^{17}+e^{35}+e^{46}&1479\\%9531:576#46749a
9531:576b&0,0,0,0,e^{12},e^{34},- e^{15},e^{13}+e^{25},e^{17}+e^{28}+e^{46}+e^{35}&1479\\%9531:576#46749b
9531:577&0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{25},e^{34}+e^{15},e^{17}+e^{28}+e^{46}&1479\\%9531:577#46800
9531:578a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{28}+e^{17}+e^{36}+e^{45}&1479\\%9531:578#47004a
9531:578b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25}+e^{14},e^{17}+e^{28}+e^{45}+e^{36}&1479\\%9531:578#47004b
9531:579a&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{15},e^{18}+e^{45}+e^{36}+e^{27}&1479\\%9531:579#47004a
9531:579b&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}-e^{15},e^{18}+e^{27}+e^{36}+e^{45}&1479\\%9531:579#47004b
9531:580a&0,0,0,0, e^{12} a_1,e^{34},e^{15}+e^{23}, {(1+a_1)} e^{13}+e^{25},e^{28}+e^{17}+e^{35}+e^{46}&1479\\%9531:580#47070a
9531:580b&0,0,0,0, e^{12} a_1,e^{34},e^{23}-e^{15}, {(1+a_1)} e^{13}+e^{25},e^{46}+e^{35}+e^{28}+e^{17}&1479\\%9531:580#47070b
9531:581a&0,0,0,0, {(-1+a_2)} e^{12},e^{13},e^{15}+e^{24},e^{25}+ e^{14} a_2,e^{45}+e^{36}+e^{17}+e^{28}&1479\\%9531:581#47325a
9531:581b&0,0,0,0, {(-1+a_2)} e^{12},e^{13},-e^{15}+e^{24},e^{25}+ e^{14} a_2,e^{17}+e^{28}+e^{45}+e^{36}&1479\\%9531:581#47325b
9531:649&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{18}&2469\\%9531:649#65226
9531:650&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{27}+e^{38}&2469\\%9531:650#65226
9531:651&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{18}+e^{27}+e^{34}&1469\\%9531:651#65755
9531:652&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{14}+e^{38}+e^{27}&1469\\%9531:652#65755
9531:653&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{27}+e^{18}&2469\\%9531:653#65838
9531:654&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{37}+e^{28}&2469\\%9531:654#65838
9531:655&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{25}+e^{38}+e^{17}&2469\\%9531:655#66042
9531:656&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{38}+e^{27}+e^{15}&2469\\%9531:656#66042
9531:657&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{56}+e^{28}+e^{37}&2469\\%9531:657#66090
9531:658&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{18}+e^{34}+e^{27}&1469\\%9531:658#66367
9531:659&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{37}+e^{14}+e^{28}&1469\\%9531:659#66367
9531:660&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{24},e^{18}+e^{27}&1369\\%9531:660#66380
9531:661&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{24}+e^{36},e^{38}+e^{27}&1369\\%9531:661#66380
9531:662&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{18}+e^{27}&2469\\%9531:662#66414
9531:663a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{36}+e^{25},e^{38}+e^{27}&2469\\%9531:663#66450a
9531:663b&0,0,0,0,- e^{12},e^{13},e^{35}-e^{26},e^{36}+e^{25},e^{38}+e^{27}&2469\\%9531:663#66450b
9531:664&0,0,0,0,- e^{12},e^{13},e^{25},e^{16}+e^{23},e^{27}+e^{18}+e^{35}&2469\\%9531:664#66618
9531:665&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{28}+e^{14}+e^{37}+e^{56}&1469\\%9531:665#66619
9531:666&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{16},e^{18}+e^{45}+e^{27}&1369\\%9531:666#66635
9531:667&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16},e^{45}+e^{18}+e^{27}&1369\\%9531:667#66635
9531:668&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36},e^{17}+e^{38}+e^{45}&1369\\%9531:668#66635
9531:669&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36},e^{45}+e^{38}+e^{27}&1369\\%9531:669#66635
9531:670&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{37}+e^{15}+e^{28}&2469\\%9531:670#66654
9531:671&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{27}+e^{18}+e^{36}&2469\\%9531:671#66654
9531:672&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{37}+e^{28}+e^{16}&2469\\%9531:672#66654
9531:673&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{23},e^{28}+e^{37}+e^{56}&2469\\%9531:673#66666
9531:674&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{16},e^{18}+e^{27}&1369\\%9531:674#66671
9531:675&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{26},e^{37}+e^{28}&1369\\%9531:675#66671
9531:676&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{25},e^{28}+e^{37}+e^{56}&2469\\%9531:676#66702
9531:678&0,0,0,0,e^{12},e^{13},2  e^{15},e^{26}+e^{35},e^{18}+e^{37}+e^{56}&2469\\%9531:678#66702
9531:679&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24},e^{27}+e^{18}+e^{34}&1369\\%9531:679#66908
9531:680&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36},e^{27}+e^{14}+e^{38}&1369\\%9531:680#66908
9531:681&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{16},e^{28}+e^{56}+e^{37}&1369\\%9531:681#66923
9531:682&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{27}+e^{18}+e^{34}&1469\\%9531:682#66943
9531:683&0,0,0,0, e^{12} a_1,e^{13},e^{25}+ e^{14} {(1+a_1)},e^{16}+e^{24},e^{18}+e^{27}+e^{45}&1369\\%9531:683#66956
9531:684a&0,0,0,0,e^{12},e^{13},e^{35}+e^{26},e^{36}+e^{25},e^{27}+e^{38}+e^{14}&1469\\%9531:684#66979a
9531:684b&0,0,0,0,- e^{12},e^{13},e^{35}-e^{26},e^{25}+e^{36},e^{38}+e^{27}+e^{14}&1469\\%9531:684#66979b
9531:685&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{23},e^{28}+e^{37}+e^{56}+e^{14}&1469\\%9531:685#67195
9531:686&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{14},e^{38}+e^{17}+e^{25}&1369\\%9531:686#67196
9531:687&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36},e^{38}+e^{15}+e^{27}&1369\\%9531:687#67196
9531:688&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{16},e^{18}+e^{27}+e^{34}&1369\\%9531:688#67199
9531:689&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35},e^{28}+e^{37}+e^{14}&1369\\%9531:689#67199
9531:690&0,0,0,0, a_1 e^{12},e^{13},e^{23}+e^{15},e^{16}+e^{25},e^{36}+e^{27}+e^{18}&2469\\%9531:690#67230
9531:691&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{25},e^{56}+e^{28}+e^{14}+e^{37}&1469\\%9531:691#67231
9531:692&0,0,0,0,e^{12},e^{13},2  e^{15},e^{35}+e^{26},e^{56}+e^{24}+e^{37}+e^{18}&1469\\%9531:692#67231
9531:694&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{34},e^{56}+e^{28}+e^{37}&1369\\%9531:694#67244
9531:695a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{28}+e^{37}+e^{56}&1369\\%9531:695#67244a
9531:695b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}-e^{24},e^{28}+e^{37}+e^{56}&1369\\%9531:695#67244b
9531:696&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{14}+e^{26},e^{37}+e^{45}+e^{28}&1369\\%9531:696#67247
9531:697&0,0,0,0,e^{12},- e^{13},e^{15},e^{25}+e^{34}+e^{16},e^{27}+e^{18}+e^{46}&1369\\%9531:697#67247
9531:698&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35},e^{28}+e^{37}+e^{46}&1369\\%9531:698#67247
9531:699a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{25}+e^{36},e^{15}+e^{27}+e^{38}&2469\\%9531:699#67266a
9531:699b&0,0,0,0,- e^{12},e^{13},-e^{26}+e^{35},e^{36}+e^{25},e^{27}+e^{15}+e^{38}&2469\\%9531:699#67266b
9531:700a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{25}+e^{36},e^{15}+e^{28}+e^{37}&2469\\%9531:700#67266a
9531:700b&0,0,0,0,e^{12},e^{13},e^{35}+e^{26},e^{36}-e^{25},e^{37}+e^{15}+e^{28}&2469\\%9531:700#67266b
9531:701&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{28}+e^{37}+e^{56}&2469\\%9531:701#67278
9531:702&0,0,0,0,e^{12},e^{13},e^{23}+2 e^{15},e^{35}+e^{26},e^{56}+e^{37}+e^{18}&2469\\%9531:702#67278
9531:703&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{26}+e^{35},e^{18}+e^{27}+e^{56}&2469\\%9531:703#67314
9531:704&0,0,0,0,- e^{12},e^{13},e^{25}+e^{16},e^{36}+e^{15},e^{27}+e^{56}+e^{38}&2469\\%9531:704#67314
9531:705&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{24},e^{56}+e^{28}+e^{37}+e^{14}&1369\\%9531:705#67451
9531:706&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{16},e^{36}+e^{45}+e^{27}+e^{18}&1369\\%9531:706#67451
9531:707&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{38}+e^{46}+e^{25}+e^{17}&1369\\%9531:707#67451
9531:708&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{38}+e^{27}+e^{46}+e^{15}&1369\\%9531:708#67451
9531:709&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35},e^{28}+e^{15}+e^{37}&1369\\%9531:709#67487
9531:710&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{16},e^{36}+e^{27}+e^{18}&1369\\%9531:710#67487
9531:711&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{26}+e^{35},e^{28}+e^{37}+e^{16}&1369\\%9531:711#67487
9531:712&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{24}+e^{16},e^{37}+e^{28}+e^{56}&1369\\%9531:712#67499
9531:714&0,0,0,0,e^{12},e^{13},2  e^{15},e^{35}+e^{26}+e^{14},e^{56}+e^{37}+e^{18}&1369\\%9531:714#67535
9531:715&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{37}+e^{28}+e^{56}&1369\\%9531:715#67535
9531:716&0,0,0,0,e^{12},e^{13},e^{34}+2 e^{15},e^{26}+e^{35},e^{18}+e^{37}+e^{56}&1369\\%9531:716#67535
9531:717&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{14}+e^{26}+e^{35},e^{28}+e^{37}+e^{45}&1369\\%9531:717#67568
9531:718&0,0,0,0, a_1 e^{12},- e^{13},e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{46}+e^{18}+e^{27}&1369\\%9531:718#67568
9531:719&0,0,0,0, {(-1+a_2)} e^{12},e^{13}, a_2 e^{14}+e^{25},e^{16}+e^{24},e^{27}+e^{36}+e^{45}+e^{18}&1369\\%9531:719#67772
9531:720&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{16}+e^{34},e^{37}+e^{14}+e^{28}+e^{56}&1369\\%9531:720#67772
9531:721a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{28}+e^{14}+e^{37}+e^{56}&1369\\%9531:721#67772a
9531:721b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},-e^{24}+e^{16},e^{37}+e^{14}+e^{28}+e^{56}&1369\\%9531:721#67772b
9531:722&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{28}+e^{37}+e^{14}+e^{56}&1469\\%9531:722#67807
9531:723&0,0,0,0,e^{12},e^{13},e^{23}+2 e^{15},e^{35}+e^{26},e^{24}+e^{56}+e^{37}+e^{18}&1469\\%9531:723#67807
9531:724&0,0,0,0,e^{12},- e^{13},e^{23}+e^{15},e^{16}+e^{25}+e^{34},e^{46}+e^{27}+e^{18}&1369\\%9531:724#67823
9531:725&0,0,0,0,- e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{36},e^{27}+e^{38}+e^{14}+e^{56}&1469\\%9531:725#67843
9531:726&0,0,0,0,- e^{12},- e^{13},e^{25}+2 e^{16},e^{26}+e^{35},e^{18}+e^{56}+e^{34}+e^{27}&1469\\%9531:726#67843
9531:727&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{34}+e^{25}+e^{16},e^{56}+e^{28}+e^{37}&1369\\%9531:727#67856
9531:728a&0,0,0,0,e^{12},e^{13},e^{34}+2 e^{15},e^{35}+e^{14}+e^{26},e^{37}+e^{56}+e^{18}&1369\\%9531:728#67856a
9531:728b&0,0,0,0,e^{12},e^{13},e^{34}+2 e^{15},e^{35}-e^{14}+e^{26},e^{37}+e^{56}+e^{18}&1369\\%9531:728#67856b
9531:729a&0,0,0,0,e^{12},e^{13},e^{25}+e^{36},e^{14}+e^{26}+e^{35},e^{28}+e^{45}+e^{37}&1369\\%9531:729#67859a
9531:729b&0,0,0,0,e^{12},- e^{13},e^{36}+e^{25},e^{35}+e^{14}-e^{26},e^{28}+e^{37}+e^{45}&1369\\%9531:729#67859b
9531:730a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{25}+e^{14}+e^{36},e^{28}+e^{45}+e^{37}&1369\\%9531:730#67859a
9531:730b&0,0,0,0,e^{12},e^{13},e^{35}+e^{26},e^{36}-e^{25}+e^{14},e^{45}+e^{37}+e^{28}&1369\\%9531:730#67859b
9531:731&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{14}+e^{56}+e^{28}+e^{37}&1369\\%9531:731#68027
9531:732&0,0,0,0,e^{12},e^{13},2  e^{15},e^{14}+e^{26}+e^{35},e^{37}+e^{24}+e^{56}+e^{18}&1369\\%9531:732#68063
9531:733&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{14}+e^{26},e^{28}+e^{37}+e^{45}+e^{16}&1369\\%9531:733#68063
9531:735&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{35}+e^{26},e^{46}+e^{37}+e^{28}+e^{15}&1369\\%9531:735#68063
9531:736&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{14}+e^{56}+e^{28}+e^{37}&1369\\%9531:736#68063
9531:737&0,0,0,0,e^{12},e^{13},2 e^{15}+e^{34},e^{26}+e^{35},e^{37}+e^{24}+e^{56}+e^{18}&1369\\%9531:737#68063
9531:738&0,0,0,0,e^{12},e^{13},2 e^{15}+e^{23},e^{35}+e^{14}+e^{26},e^{18}+e^{37}+e^{56}&1369\\%9531:738#68111
9531:739&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{14}+e^{26}+e^{35},e^{18}+e^{27}+e^{56}&1369\\%9531:739#68147
9531:740&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{16}+e^{25},e^{14}+e^{28}+e^{37}+e^{56}&1369\\%9531:740#68384
9531:741a&0,0,0,0,e^{12},e^{13},2 e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{37}+e^{24}+e^{56}+e^{18}&1369\\%9531:741#68384a
9531:741b&0,0,0,0,e^{12},e^{13},e^{34}+2 e^{15},e^{35}-e^{14}+e^{26},e^{18}+e^{37}+e^{56}+e^{24}&1369\\%9531:741#68384b
9531:742&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{14}+e^{26}+e^{35},e^{37}+e^{16}+e^{45}+e^{28}&1369\\%9531:742#68384
9531:743&0,0,0,0,- e^{12},e^{13},e^{34}+e^{16}+e^{25},e^{15}+e^{36}+e^{24},e^{38}+e^{27}+e^{56}&1369\\%9531:743#68468
9531:744&0,0,0,0,e^{12},e^{13},e^{23}+2 e^{15},e^{35}+e^{14}+e^{26},e^{24}+e^{37}+e^{18}+e^{56}&1369\\%9531:744#68639
9531:745&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{14}+e^{26}+e^{35},e^{27}+e^{56}+e^{18}+e^{34}&1369\\%9531:745#68675
9531:746a&0,0,0,0,e^{12},e^{13},e^{36}+e^{25},e^{35}+e^{14}+e^{26},e^{38}+e^{46}+e^{15}+e^{27}&1369\\%9531:746#68675a
9531:746b&0,0,0,0,e^{12},e^{13},e^{36}-e^{25},e^{35}+e^{14}+e^{26},e^{38}+e^{46}+e^{15}+e^{27}&1369\\%9531:746#68675b
9531:747a&0,0,0,0,e^{12},e^{13},e^{35}+e^{26},e^{36}+e^{14}+e^{25},e^{38}+e^{46}+e^{15}+e^{27}&1369\\%9531:747#68675a
9531:747b&0,0,0,0,- e^{12},e^{13},e^{35}-e^{26},e^{36}+e^{25}+e^{14},e^{27}+e^{38}+e^{46}+e^{15}&1369\\%9531:747#68675b
9531:748&0,0,0,0,- e^{12},e^{13},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15},e^{38}+e^{56}+e^{27}+e^{14}&1369\\%9531:748#68996
9531:749&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{38}+e^{17}&1359\\%9531:749#77514
9531:750&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{24}+e^{38}&1359\\%9531:750#78282
9531:751&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{38}+e^{17}+e^{25}&1359\\%9531:751#78330
9531:752&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{18}+e^{37}&1359\\%9531:752#78675
9531:753&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46},e^{35}+e^{48}+e^{17}&1359\\%9531:753#78906
9531:754&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{46}+e^{25}+e^{38}&1359\\%9531:754#79146
9531:755&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{18}+e^{37}&1359\\%9531:755#79251
9531:756&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{24}+e^{37}+e^{18}&1359\\%9531:756#79443
9531:757&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{25}+e^{37}+e^{18}&1359\\%9531:757#79491
9531:759a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}&1359\\%9531:759#79908a
9531:759b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}&1359\\%9531:759#79908b
9531:760&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{18}+e^{24}+e^{37}&1359\\%9531:760#80019
9531:761&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{16}+e^{23}+e^{45},e^{18}+e^{35}+e^{47}&1359\\%9531:761#80067
9531:762&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{25}+e^{37}+e^{18}&1359\\%9531:762#80067
9531:763&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{24}+e^{35}+e^{16},e^{18}+e^{37}+e^{26}&1359\\%9531:763#80115
9531:764&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{45},e^{36}+e^{18}+e^{47}&1359\\%9531:764#80115
9531:770&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{45}+e^{37}+e^{18}+e^{26}&1359\\%9531:770#80355
9531:771&0,0,0,0,- e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{45}+e^{23}+e^{16},e^{47}+e^{18}+e^{35}&1359\\%9531:771#80643
9531:772a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{25}+e^{16},e^{26}+e^{15},e^{17}+e^{34}+e^{28}&1359\\%9531:772#80676a
9531:772b&0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{26}+e^{15},e^{28}+e^{34}+e^{17}&1359\\%9531:772#80676b
9531:773&0,0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{35}+e^{24}+e^{16},e^{26}+e^{37}+e^{18}&1359\\%9531:773#80691
9531:778&0,0,0,0,- e^{12} a_1,- {(-1+a_1)} e^{13}+e^{24},e^{15}, e^{16} a_1+e^{23}+e^{45},e^{18}+e^{26}+e^{35}+e^{47}&1359\\%9531:778#80931
9531:780a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{45},e^{36}+e^{25}+e^{18}+e^{47}&1359\\%9531:780#80931a
9531:780b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15}+e^{23},e^{45}+e^{16},e^{47}+e^{36}+e^{25}+e^{18}&1359\\%9531:780#80931b
9531:782&0,0,0,0,- e^{12},e^{23}-e^{14},e^{34}+e^{15},e^{35}+e^{16},e^{26}+e^{37}+e^{45}+e^{18}&1359\\%9531:782#80931
9531:784a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15},e^{34}+e^{25}+e^{16},e^{35}+e^{18}+e^{27}&1359\\%9531:784#81348a
9531:784b&0,0,0,0,e^{14}+e^{23},e^{13}-e^{24},e^{26}+e^{15},e^{34}+e^{25}-e^{16},e^{35}+e^{18}+e^{27}&1359\\%9531:784#81348b
9531:785a&0,0,0,0,e^{13}+e^{24},e^{14}+e^{23},e^{26}+e^{15},e^{34}+e^{25}+e^{16},e^{35}+e^{17}+e^{28}&1359\\%9531:785#81348a
9531:785b&0,0,0,0,e^{24}+e^{13},e^{23}-e^{14},-e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{35}+e^{28}+e^{17}&1359\\%9531:785#81348b
9531:789&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2+e^{24},e^{15}+e^{34},e^{23}+e^{45}- {(-1+a_2)} e^{16},e^{18}+e^{26}+e^{35}+e^{47}&1359\\%9531:789#81507
9531:792a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}+e^{35}+e^{46}&1359\\%9531:792#81636a
9531:792b&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{46}+e^{35}+e^{28}&1359\\%9531:792#81636b
9531:795a(*)&0,0,0,0, {(-1+a_5)} e^{23}+ a_5 e^{14},e^{13}+ a_5 e^{24}, \frac{1}{a_5-1} e^{15}+e^{26},e^{34}+e^{25}+e^{16},e^{45}+e^{36}+e^{17}+e^{28} &1359\\%9531:795#82212a
%\multirow{2}{*}{9531:795a(*)}&0,0,0,0, {(-1+a_5)} e^{23}+ a_5 e^{14},e^{13}+ a_5 e^{24}, a_2 e^{15}+e^{26},e^{34}+e^{25}+e^{16},e^{45}+e^{36}+e^{17}+e^{28} &\multirow{2}{*}{$1359$}\\*%9531:795#82212a
%&d^2=0 \text{ when }\quad 1+a_2-a_5a_2=0&\\
9531:795b(*)&0,0,0,0, {(-1+a_5)} e^{23}+ a_5 e^{14},-e^{13}+ a_5 e^{24},\frac{1}{1-a_5} e^{15}+e^{26},e^{34}+e^{25}+e^{16},e^{45}+e^{36}+e^{17}+e^{28} &1359\\%9531:795#82212b
%\multirow{2}{*}{9531:795b(*)}&0,0,0,0, {(-1+a_5)} e^{23}+ a_5 e^{14},-e^{13}+ a_5 e^{24}, a_2 e^{15}+e^{26},e^{34}+e^{25}+e^{16},e^{45}+e^{36}+e^{17}+e^{28} &\multirow{2}{*}{$1359$}\\*%9531:795#82212b
%&d^2=0 \text{ when }\quad -1+a_2-a_5a_2=0&\\
\multicolumn{3}{c}{Type: $4311$}\\
9521:1&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}&3679\\%9521:1#39050
9521:2&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}&3679\\%9521:2#39050
9521:3&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}&4679\\%9521:3#39289
9521:4&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}&3679\\%9521:4#39305
9521:5&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}&3679\\%9521:5#39305
9521:6&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}&3679\\%9521:6#39305
9521:7&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}&3679\\%9521:7#39308
9521:8&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{34}&3679\\%9521:8#39563
9521:9&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}&3679\\%9521:9#39563
9521:10&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}&3679\\%9521:10#39563
9521:11&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{23}+e^{18}&3679\\%9521:11#39563
9521:12&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{34}&3679\\%9521:12#39563
9521:13&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{34}+e^{28}&3679\\%9521:13#39563
9521:14&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{34}&3679\\%9521:14#39563
9521:15&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}+e^{24}&3679\\%9521:15#39563
9521:16&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{14}&3679\\%9521:16#39563
9521:17&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{24}&3679\\%9521:17#39818
9521:18&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{18}&3679\\%9521:18#39818
9521:19&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{23}+e^{18}&3679\\%9521:19#39818
9521:20a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{34}+e^{18}&3679\\%9521:20#39821a
9521:20b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{34}&3679\\%9521:20#39821b
9521:21a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{34}&3679\\%9521:21#39821a
9521:21b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25},e^{28}+e^{34}&3679\\%9521:21#39821b
9521:22a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{18}&3679\\%9521:22#39821a
9521:22b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{18}&3679\\%9521:22#39821b
9521:23&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{23}+e^{18}&3679\\%9521:23#39821
9521:24&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{18}&3679\\%9521:24#39866
9521:25&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{15}&3679\\%9521:25#39866
9521:26&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{18}&3679\\%9521:26#40076
9521:27a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{18}+e^{34}&3679\\%9521:27#40079a
9521:27b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{18}+e^{34}&3679\\%9521:27#40079b
9521:27c&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{18}+e^{34}&3679\\%9521:27#40079c
9521:28&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{25}&4679\\%9521:28#40105
9521:29&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{18}&3679\\%9521:29#40121
9521:30&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{28}&3679\\%9521:30#40121
9521:31&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{18}&3679\\%9521:31#40121
9521:32&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{18}+e^{25}&3679\\%9521:32#40124
9521:33&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{18}&2579\\%9521:33#40153
9521:34&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{36}&2579\\%9521:34#40153
9521:35&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:35#40379
9521:36&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{25}&3679\\%9521:36#40379
9521:37&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{15}+e^{28}&3679\\%9521:37#40379
9521:38&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:38#40379
9521:39&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{34}+e^{15}&3679\\%9521:39#40379
9521:40&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:40#40379
9521:41&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{36}&3579\\%9521:41#40392
9521:42&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{28}+e^{36}&3579\\%9521:42#40392
9521:43&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{18}&2579\\%9521:43#40393
9521:44&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{36}&2579\\%9521:44#40393
9521:45&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{36}&2579\\%9521:45#40393
9521:46&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{28}&2579\\%9521:46#40393
9521:47&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{28}&2579\\%9521:47#40393
9521:48&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{45}+e^{18}&3579\\%9521:48#40458
9521:49&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{28}+e^{45}&3579\\%9521:49#40458
9521:50&0,0,0,0,- e^{12},e^{13},e^{34},e^{23}+e^{15},e^{35}+e^{18}&3579\\%9521:50#40473
9521:51&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}+e^{28}&3579\\%9521:51#40632
9521:52&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{16}&2579\\%9521:52#40633
9521:53&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}+e^{28}&2579\\%9521:53#40633
9521:54a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{34}+e^{25}+e^{18}&3679\\%9521:54#40637a
9521:54b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:54#40637b
9521:55a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{15}+e^{34}&3679\\%9521:55#40637a
9521:55b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25},e^{34}+e^{28}+e^{15}&3679\\%9521:55#40637b
9521:56a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{18}+e^{25}&3679\\%9521:56#40637a
9521:56b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{18}&3679\\%9521:56#40637b
9521:57&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}+e^{18}&2479\\%9521:57#40649
9521:58&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{36}&2479\\%9521:58#40649
9521:59&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{46}+e^{18}&2479\\%9521:59#40649
9521:60&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{46}&2479\\%9521:60#40649
9521:61&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{18}&2579\\%9521:61#40666
9521:62&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{36}+e^{28}&2579\\%9521:62#40666
9521:63&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}+e^{24}+e^{36}&2579\\%9521:63#40666
9521:64&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{14}+e^{28}&2579\\%9521:64#40666
9521:65&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{45}+e^{18}&3579\\%9521:65#40698
9521:66&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{18}+e^{35}&3579\\%9521:66#40713
9521:67&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{18}+e^{35}&3579\\%9521:67#40713
9521:68&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{26}+e^{18}&2579\\%9521:68#40714
9521:69&0,0,0,0,- e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23},e^{18}+e^{35}&3579\\%9521:69#40731
9521:70a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{18}+e^{34}+e^{25}&3679\\%9521:70#40895a
9521:70b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:70#40895b
9521:70c&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{25}+e^{18}+e^{34}&3679\\%9521:70#40895c
9521:71&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{16}&2579\\%9521:71#40906
9521:72&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{36}+e^{18}&2579\\%9521:72#40906
9521:73&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{28}+e^{34}&2579\\%9521:73#40906
9521:74&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{28}+e^{36}+e^{14}&2579\\%9521:74#40906
9521:75&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}+e^{34}+e^{28}&2579\\%9521:75#40906
9521:76&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{36}+e^{24}&2579\\%9521:76#40921
9521:77&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{28}+e^{36}+e^{14}&2579\\%9521:77#40921
9521:78&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}+e^{28}+e^{34}&2579\\%9521:78#40921
9521:79&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{36}+e^{18}&2479\\%9521:79#40922
9521:80&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{18}+e^{36}&2479\\%9521:80#40922
9521:81&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{18}+e^{26}&2579\\%9521:81#40954
9521:82&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{18}+e^{26}&2579\\%9521:82#40954
9521:83a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{18}+e^{36}&2579\\%9521:83#40969a
9521:83b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:83#40969b
9521:84&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{35}+e^{18}+e^{26}&2579\\%9521:84#40969
9521:85&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{15}+e^{28}&2579\\%9521:85#40969
9521:86&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{18}+e^{46}&2479\\%9521:86#40970
9521:87&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{34},e^{18}+e^{46}&2479\\%9521:87#40970
9521:88&0,0,0,0,e^{12},- e^{13},e^{24},e^{15}+e^{34},e^{18}+e^{46}&2479\\%9521:88#40970
9521:89&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{45}+e^{18}&3579\\%9521:89#40971
9521:90&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{18}+e^{45}+e^{23}&3579\\%9521:90#40971
9521:91&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{23},e^{18}+e^{35}+e^{24}&3579\\%9521:91#40986
9521:92&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{18}+e^{23}+e^{46}&2479\\%9521:92#41177
9521:93&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{18}+e^{24}+e^{36}&2479\\%9521:93#41177
9521:94&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{36}+e^{14}&2479\\%9521:94#41177
9521:95&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{24}+e^{36}+e^{18}&2579\\%9521:95#41179
9521:96a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{34}+e^{16}&2579\\%9521:96#41179a
9521:96b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}+e^{34}+e^{28}&2579\\%9521:96#41179b
9521:97a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{36}+e^{25}&3579\\%9521:97#41208a
9521:97b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15},e^{25}+e^{18}+e^{36}&3579\\%9521:97#41208b
9521:98&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{26}+e^{35}&3579\\%9521:98#41208
9521:99&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{28}+e^{36}+e^{15}&3579\\%9521:99#41208
9521:100a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:100#41209a
9521:100b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:100#41209b
9521:101&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{35}+e^{26}&2579\\%9521:101#41209
9521:102&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{28}+e^{36}&2579\\%9521:102#41209
9521:103a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:103#41209a
9521:103b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{18}+e^{25}+e^{36}&2579\\%9521:103#41209b
9521:104&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{35}+e^{26}&2579\\%9521:104#41209
9521:105&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{28}+e^{36}+e^{15}&2579\\%9521:105#41209
9521:106&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{18}+e^{27}+e^{36}&2579\\%9521:106#41209
9521:107&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{18}+e^{35}+e^{24}&3579\\%9521:107#41226
9521:108&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{47}+e^{36}+e^{18}&1479\\%9521:108#41226
9521:109&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{36}+e^{47}&1479\\%9521:109#41226
9521:110&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{34}+e^{26}+e^{18}&2579\\%9521:110#41227
9521:111&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{34}+e^{18}&2579\\%9521:111#41227
9521:112&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{15}+e^{34},e^{18}+e^{46}&2479\\%9521:112#41243
9521:113&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{34},e^{36}+e^{18}&2479\\%9521:113#41276
9521:114&0,0,0,0,e^{12},-e^{23}+e^{14},e^{13},e^{25}+e^{34},e^{46}+e^{28}&2479\\%9521:114#41276
9521:115&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{34},e^{15}+e^{23},e^{18}+e^{26}+e^{35}&2579\\%9521:115#41290
9521:116&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{46}+e^{18}+e^{23}&2479\\%9521:116#41450
9521:117&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}+e^{18}+e^{25}&2479\\%9521:117#41465
9521:118&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{36}+e^{15}&2479\\%9521:118#41465
9521:119&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{46}+e^{25}+e^{18}&2479\\%9521:119#41465
9521:120&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{28}+e^{46}&2479\\%9521:120#41465
9521:121&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{37}+e^{16}&1479\\%9521:121#41466
9521:122a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{47}+e^{16}&1479\\%9521:122#41466a
9521:122b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{16}+e^{28}+e^{47}&1479\\%9521:122#41466b
9521:123&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{46}+e^{17}+e^{28}&1479\\%9521:123#41466
9521:124a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{47}+e^{36}&1479\\%9521:124#41481a
9521:124b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{47}+e^{36}+e^{18}&1479\\%9521:124#41481b
9521:125&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{46}+e^{37}&1479\\%9521:125#41481
9521:126a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{36}+e^{47}&1479\\%9521:126#41481a
9521:126b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{28}+e^{47}+e^{36}&1479\\%9521:126#41481b
9521:127&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{46}+e^{28}+e^{37}&1479\\%9521:127#41481
9521:128&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{47}+e^{36}&1479\\%9521:128#41481
9521:129a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:129#41482a
9521:129b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{25}+e^{18}&2579\\%9521:129#41482b
9521:130&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{35}+e^{26}&2579\\%9521:130#41482
9521:131&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{28}+e^{36}&2579\\%9521:131#41482
9521:132&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{34},e^{18}+e^{23}+e^{46}&2479\\%9521:132#41498
9521:133&0,0,0,0,e^{12},- e^{13},e^{24},e^{15}+e^{34},e^{23}+e^{46}+e^{18}&2479\\%9521:133#41498
9521:134&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{18}+e^{26}+e^{35}&2579\\%9521:134#41530
9521:135&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{24},e^{15}+e^{23},e^{18}+e^{26}+e^{35}&2579\\%9521:135#41530
9521:136&0,0,0,0,e^{12},e^{14}+e^{23},e^{34},e^{13}+e^{25},e^{16}+e^{28}&2479\\%9521:136#41531
9521:137&0,0,0,0,- e^{12},e^{34},e^{13},e^{15}+e^{23},e^{18}+e^{35}+e^{46}&2479\\%9521:137#41546
9521:138&0,0,0,0,- e^{12},e^{34},e^{13},e^{15}+e^{24},e^{45}+e^{36}+e^{18}&2479\\%9521:138#41546
9521:139&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{25},e^{28}+e^{36}+e^{45}&2479\\%9521:139#41546
9521:140&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{37}+e^{18}+e^{46}&1479\\%9521:140#41547
9521:141&0,0,0,0,e^{12}, e^{13} a_1, {(1+a_1)} e^{14},e^{34}+e^{15},e^{18}+e^{37}+e^{46}&1479\\%9521:141#41547
9521:142a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{18}+e^{36}&2479\\%9521:142#41549a
9521:142b&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}-e^{13},e^{15}+e^{34},e^{36}+e^{18}&2479\\%9521:142#41549b
9521:143&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{36}+e^{45}+e^{18}&2479\\%9521:143#41561
9521:144&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{28}+e^{36}+e^{45}&2479\\%9521:144#41561
9521:145&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{17}+e^{28}&1479\\%9521:145#41721
9521:146&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{36}+e^{18}&1479\\%9521:146#41721
9521:147&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{36}+e^{25}+e^{18}&2479\\%9521:147#41738
9521:148&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{18}+e^{36}+e^{25}&2479\\%9521:148#41738
9521:149&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{24},e^{26}+e^{18}&2479\\%9521:149#41771
9521:150&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}+e^{26}+e^{37}&1479\\%9521:150#41772
9521:151&0,0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{15},e^{46}+e^{25}+e^{18}&2479\\%9521:151#41786
9521:152&0,0,0,0,e^{12},- e^{13},e^{14},e^{34}+e^{15},e^{25}+e^{18}+e^{46}&2479\\%9521:152#41786
9521:153&0,0,0,0,e^{12},- e^{13},e^{24},e^{15}+e^{34},e^{46}+e^{18}+e^{25}&2479\\%9521:153#41786
9521:154&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{15},e^{18}+e^{26}+e^{35}&2479\\%9521:154#41786
9521:155&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{18}+e^{46}+e^{27}&1479\\%9521:155#41787
9521:156&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{37}+e^{18}+e^{26}&1479\\%9521:156#41787
9521:157&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{37}+e^{18}+e^{46}&1479\\%9521:157#41787
9521:158&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{28}+e^{37}+e^{46}&1479\\%9521:158#41787
9521:159&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{18}+e^{26}+e^{47}&1479\\%9521:159#41787
9521:160&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{37}+e^{16}+e^{28}&1479\\%9521:160#41787
9521:161&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{36}+e^{45}+e^{18}&2479\\%9521:161#41801
9521:162&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{28}+e^{36}+e^{45}&2479\\%9521:162#41801
9521:163&0,0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{36}+e^{45}+e^{18}&2479\\%9521:163#41801
9521:164&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{25},e^{36}+e^{45}+e^{28}&2479\\%9521:164#41801
9521:165&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{16}+e^{45}+e^{28}&2479\\%9521:165#41801
9521:166&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{15}+e^{34},e^{18}+e^{36}+e^{24}&2479\\%9521:166#41804
9521:167&0,0,0,0,- e^{12},e^{34},e^{24}+e^{13},e^{23}+e^{15},e^{46}+e^{35}+e^{18}&2479\\%9521:167#41819
9521:168&0,0,0,0,e^{12}, e^{13} a_1, e^{14} {(1+a_1)}+e^{23},e^{15}+e^{34},e^{37}+e^{46}+e^{18}&1479\\%9521:168#41853
9521:169a&0,0,0,0,e^{12},e^{13},e^{14}-e^{23},e^{25}+e^{34},e^{47}+e^{28}+e^{36}&1479\\%9521:169#41853a
9521:169b&0,0,0,0,e^{12},- e^{13},e^{14}-e^{23},e^{34}+e^{25},e^{47}+e^{28}+e^{36}&1479\\%9521:169#41853b
9521:170&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{25},e^{28}+e^{35}+e^{16}&2479\\%9521:170#42026
9521:171&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15},e^{26}+e^{45}+e^{18}&2479\\%9521:171#42026
9521:172&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{28}+e^{45}&2479\\%9521:172#42041
9521:173&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{28}+e^{16}+e^{45}&2479\\%9521:173#42041
9521:174&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{47}+e^{18}+e^{26}&1479\\%9521:174#42042
9521:175&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{18}+e^{47}+e^{26}&1479\\%9521:175#42042
9521:176a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{18}+e^{47}+e^{36}&1479\\%9521:176#42042a
9521:176b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}+e^{18}+e^{47}&1479\\%9521:176#42042b
9521:177&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{35}+e^{47}+e^{18}+e^{26}&1479\\%9521:177#42042
9521:178&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{47}+e^{36}+e^{15}+e^{28}&1479\\%9521:178#42042
9521:179a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{24}+e^{15},e^{18}+e^{26}+e^{34}&2479\\%9521:179#42059a
9521:179b&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{24}+e^{15},e^{18}+e^{26}+e^{34}&2479\\%9521:179#42059b
9521:180&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{46}+e^{18}+e^{25}&2479\\%9521:180#42059
9521:181&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{36}+e^{45}+e^{18}&2479\\%9521:181#42074
9521:182&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{18}&2479\\%9521:182#42092
9521:183&0,0,0,0,e^{12},-e^{23}+e^{14},e^{13},e^{25}+e^{34},e^{15}+e^{28}+e^{46}&2479\\%9521:183#42092
9521:184&0,0,0,0,e^{12},e^{13},e^{14}-e^{23},e^{25}+e^{34},e^{28}+e^{16}+e^{47}&1479\\%9521:184#42093
9521:185a&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{17}+e^{28}+e^{36}&1479\\%9521:185#42093a
9521:185b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{13}+e^{25},e^{28}+e^{36}+e^{17}&1479\\%9521:185#42093b
9521:186a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{18}+e^{36}+e^{47}&1479\\%9521:186#42093a
9521:186b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{15},e^{36}+e^{18}+e^{47}&1479\\%9521:186#42093b
9521:187a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{18}+e^{46}+e^{37}&1479\\%9521:187#42093a
9521:187b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{37}+e^{18}+e^{46}&1479\\%9521:187#42093b
9521:188&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{28}+e^{46}+e^{17}&1479\\%9521:188#42093
9521:189&0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23},e^{34}, a_2 e^{13}+e^{25},e^{16}+e^{28}+e^{35}&2479\\%9521:189#42107
9521:190a&0,0,0,0,e^{12}, e^{14} a_1+e^{23}, {(-1+a_1)} e^{13}+e^{24},e^{34}+e^{15},e^{18}+e^{47}+e^{36}&1479\\%9521:190#42159a
9521:190b&0,0,0,0,e^{12}, e^{14} a_1-e^{23}, {(-1+a_1)} e^{13}+e^{24},e^{15}+e^{34},e^{18}+e^{47}+e^{36}&1479\\%9521:190#42159b
9521:191a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{47}+e^{25}+e^{36}&1479\\%9521:191#42297a
9521:191b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{47}+e^{36}+e^{25}+e^{18}&1479\\%9521:191#42297b
9521:191c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{36}+e^{25}+e^{18}+e^{47}&1479\\%9521:191#42297c
9521:192&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{47}+e^{35}+e^{26}&1479\\%9521:192#42297
9521:193&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{18}+e^{37}+e^{46}&1479\\%9521:193#42297
9521:194a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{47}+e^{28}+e^{15}&1479\\%9521:194#42297a
9521:194b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{15}+e^{47}+e^{28}+e^{36}&1479\\%9521:194#42297b
9521:195&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{37}+e^{46}+e^{15}+e^{28}&1479\\%9521:195#42297
9521:196a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{47}+e^{18}+e^{36}&1479\\%9521:196#42297a
9521:196b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{18}+e^{36}+e^{47}+e^{25}&1479\\%9521:196#42297b
9521:197&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{26}+e^{35}+e^{47}&1479\\%9521:197#42297
9521:198a&0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15},e^{18}+e^{26}+e^{35}&2479\\%9521:198#42299a
9521:198b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{14}+e^{23},e^{15},e^{26}+e^{35}+e^{18}&2479\\%9521:198#42299b
9521:199&0,0,0,0, e^{12} a_1,e^{23}+ {(1+a_1)} e^{14},e^{13},e^{15}+e^{24},e^{18}+e^{45}+e^{26}&2479\\%9521:199#42347
9521:200&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{36}+e^{18}+e^{27}&1479\\%9521:200#42348
9521:201&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{35}+e^{46}+e^{27}+e^{18}&1479\\%9521:201#42348
9521:202&0,0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{15},e^{18}+e^{37}+e^{46}+e^{25}&1479\\%9521:202#42363
9521:203&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{34},e^{15}+e^{23},e^{18}+e^{26}+e^{35}+e^{47}&1479\\%9521:203#42363
9521:204&0,0,0,0,e^{12}, e^{13} a_1, {(1+a_1)} e^{14},e^{15}+e^{34},e^{37}+e^{46}+e^{25}+e^{18}&1479\\%9521:204#42363
9521:205&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{28}+e^{37}+e^{45}+e^{16}&1479\\%9521:205#42363
9521:206a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15}+e^{34},e^{36}+e^{25}+e^{18}&2479\\%9521:206#42365a
9521:206b&0,0,0,0,e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{18}+e^{25}+e^{36}&2479\\%9521:206#42365b
9521:207&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{46}+e^{25}+e^{37}&1479\\%9521:207#42603
9521:208&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{18}+e^{27}+e^{36}+e^{45}&1479\\%9521:208#42603
9521:209a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{46}+e^{28}+e^{15}+e^{37}&1479\\%9521:209#42603a
9521:209b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25},e^{15}+e^{46}+e^{28}+e^{37}&1479\\%9521:209#42603b
9521:210&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{37}+e^{16}+e^{28}+e^{45}&1479\\%9521:210#42618
9521:211&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{26}+e^{47}+e^{18}+e^{35}&1479\\%9521:211#42618
9521:212&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{24},e^{23}+e^{15},e^{35}+e^{47}+e^{26}+e^{18}&1479\\%9521:212#42618
9521:213&0,0,0,0,e^{12}, {(-1+a_2)} e^{13}, e^{14} a_2+e^{23},e^{34}+e^{15},e^{18}+e^{37}+e^{46}+e^{25}&1479\\%9521:213#42669
9521:214a&0,0,0,0,e^{12},e^{13},-e^{23}+e^{14},e^{25}+e^{34},e^{47}+e^{36}+e^{15}+e^{28}&1479\\%9521:214#42669a
9521:214b&0,0,0,0,e^{12},- e^{13},e^{14}-e^{23},e^{34}+e^{25},e^{28}+e^{47}+e^{36}+e^{15}&1479\\%9521:214#42669b
9521:215&0,0,0,0, e^{12} a_1,e^{34},e^{14}+e^{23},e^{25}+ {(1+a_1)} e^{13},e^{28}+e^{46}+e^{35}+e^{17}&1479\\%9521:215#42669
9521:216a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{18}+e^{47}+e^{25}+e^{36}&1479\\%9521:216#42909a
9521:216b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{15},e^{18}+e^{47}+e^{36}+e^{25}&1479\\%9521:216#42909b
9521:217a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{18}+e^{37}+e^{46}+e^{25}&1479\\%9521:217#42909a
9521:217b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{46}+e^{25}+e^{37}+e^{18}&1479\\%9521:217#42909b
9521:217c&0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{46}+e^{25}+e^{37}+e^{18}&1479\\%9521:217#42909c
9521:218&0,0,0,0, e^{12} {(-1+a_2)},e^{13}, a_2 e^{14}+e^{23},e^{24}+e^{15},e^{36}+e^{27}+e^{18}+e^{45}&1479\\%9521:218#42924
9521:219a&0,0,0,0,e^{12}, e^{14} a_1+e^{23}, {(-1+a_1)} e^{13}+e^{24},e^{15}+e^{34},e^{36}+e^{25}+e^{18}+e^{47}&1479\\%9521:219#42975a
9521:219b&0,0,0,0,e^{12}, e^{14} a_1-e^{23}, {(-1+a_1)} e^{13}+e^{24},e^{15}+e^{34},e^{47}+e^{36}+e^{25}+e^{18}&1479\\%9521:219#42975b
9521:249&0,0,0,0,e^{12},- e^{13},e^{23},-2 e^{17}+e^{26}+e^{35},e^{18}+e^{56}&2369\\%9521:249#70543
9521:250&0,0,0,0,e^{12},- e^{13},e^{23},-2 e^{17}+e^{35}+e^{26},e^{18}+e^{56}+e^{24}&1369\\%9521:250#71072
9521:251&0,0,0,0,- e^{12},-2  e^{13},- e^{23},e^{17}+e^{26}+e^{35},e^{16}+e^{28}+e^{57}&2369\\%9521:251#71359
9521:252&0,0,0,0,-2  e^{12},- e^{13},e^{23},e^{17}+e^{35}+e^{26},e^{14}+e^{25}+e^{38}+e^{67}&1369\\%9521:252#71888
9521:254&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},-2 e^{17}+e^{26}+e^{35},e^{56}+e^{18}&1259\\%9521:254#83380
9521:258&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{35}-2 e^{17}+e^{26},e^{56}+e^{24}+e^{18}&1259\\%9521:258#84148
\multicolumn{3}{c}{Type: $324$}\\
964:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{35}&469\\%964:1#2318
964:2&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{15}+e^{23}&469\\%964:2#2366
964:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{25}+e^{34}&469\\%964:3#2369
964:4&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{25}+e^{34}&469\\%964:4#2369
964:5&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{34}&469\\%964:5#2417
964:6&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{15},e^{25}+e^{34}&469\\%964:6#2417
964:7&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{34}+e^{25}&469\\%964:7#2417
964:8a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{35}+e^{24}&469\\%964:8#2420a
964:8b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{34}-e^{25},e^{35}+e^{24}&469\\%964:8#2420b
964:9&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14},e^{25}+e^{34}&469\\%964:9#2420
964:10a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{24}+e^{35}&469\\%964:10#2468a
964:10b&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},-e^{25}+e^{34},e^{24}+e^{35}&469\\%964:10#2468b
964:11&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}+e^{14},e^{34}+e^{25}&469\\%964:11#2468
\multicolumn{3}{c}{Type: $423$}\\
953:1&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{16}&469\\%953:1#2267
953:2&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{36}&469\\%953:2#2267
953:3&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{23}+e^{16}&469\\%953:3#2315
953:4&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{16}&469\\%953:4#2315
953:5&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{36}&469\\%953:5#2315
953:6&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{16}+e^{24}&369\\%953:6#2316
953:7&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{14}+e^{36}&369\\%953:7#2316
953:8&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{16}+e^{34}&369\\%953:8#2316
953:9&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{24}+e^{36}&369\\%953:9#2316
953:10&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{16}&369\\%953:10#2316
953:11&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{16}&369\\%953:11#2316
953:12&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{36}&369\\%953:12#2316
953:13&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{36}&369\\%953:13#2316
953:14&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{16}&369\\%953:14#2316
953:15&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{16}&369\\%953:15#2316
953:16&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{36}&369\\%953:16#2316
953:17&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{36}&369\\%953:17#2316
953:18&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{26}+e^{35}&469\\%953:18#2318
953:19a&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{36}+e^{25}&469\\%953:19#2318a
953:19b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{25}+e^{36}&469\\%953:19#2318b
953:20&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{26}+e^{35}&469\\%953:20#2318
953:21&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{36}+e^{15}&469\\%953:21#2318
953:22&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{35}+e^{26}&469\\%953:22#2318
953:23&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{26}+e^{35}&469\\%953:23#2318
953:24&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{16}+e^{24}&369\\%953:24#2349
953:25a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{16}+e^{34}&369\\%953:25#2349a
953:25b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{14},e^{34}+e^{16}&369\\%953:25#2349b
953:26&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{24}+e^{36}&369\\%953:26#2349
953:27a&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{36}+e^{14}&369\\%953:27#2349a
953:27b&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{15},e^{36}+e^{14}&369\\%953:27#2349b
953:28&0,0,0,0, e^{12} a_1,e^{13},e^{25},e^{15}+e^{24},e^{34}+e^{16}&369\\%953:28#2349
953:29&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{16}+e^{24}&369\\%953:29#2349
953:30a&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{16}+e^{24}&369\\%953:30#2349a
953:30b&0,0,0,0,- e^{12},e^{13},e^{25},e^{34}+e^{15},e^{16}+e^{24}&369\\%953:30#2349b
953:31&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{14}+e^{36}&369\\%953:31#2349
953:32&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{24}+e^{36}&369\\%953:32#2349
953:33&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{36}+e^{14}&369\\%953:33#2349
953:34&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{24}+e^{36}&369\\%953:34#2349
953:35a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{16}&369\\%953:35#2349a
953:35b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{16}&369\\%953:35#2349b
953:36a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{36}&369\\%953:36#2349a
953:36b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{36}&369\\%953:36#2349b
953:37&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34},e^{16}&369\\%953:37#2349
953:38&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{34},e^{16}&369\\%953:38#2349
953:39&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{36}&369\\%953:39#2349
953:40&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{36}&369\\%953:40#2349
953:41&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{16}+e^{24}&369\\%953:41#2364
953:42&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{36}+e^{14}&369\\%953:42#2364
953:43&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{16}+e^{34}&369\\%953:43#2364
953:44&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{24}+e^{36}&369\\%953:44#2364
953:45&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{23}+e^{16}&369\\%953:45#2364
953:46&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{23}+e^{16}&369\\%953:46#2364
953:47&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{16}+e^{23}&369\\%953:47#2364
953:48&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{23}+e^{16}&369\\%953:48#2364
953:49&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{14},e^{16}&369\\%953:49#2364
953:50&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{36}&369\\%953:50#2364
953:51&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{16}&369\\%953:51#2364
953:52&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{36}&369\\%953:52#2364
953:53&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{35}+e^{26}&469\\%953:53#2366
953:54a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{36}+e^{25}&469\\%953:54#2366a
953:54b&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{16},e^{36}+e^{25}&469\\%953:54#2366b
953:55&0,0,0,0,e^{12},e^{13},e^{15},e^{23}+e^{16},e^{26}+e^{35}&469\\%953:55#2366
953:56&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{15}+e^{36}&469\\%953:56#2366
953:57&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{35}+e^{26}&469\\%953:57#2366
953:58&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{35}+e^{14}+e^{26}&369\\%953:58#2367
953:59&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{26}+e^{35}&369\\%953:59#2367
953:60&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{26}+e^{35}&369\\%953:60#2367
953:61&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{26}+e^{35}&369\\%953:61#2367
953:62&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{35}+e^{26}&369\\%953:62#2367
953:63a&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{36}+e^{25}+e^{14}&369\\%953:63#2367a
953:63b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{14}+e^{36}+e^{25}&369\\%953:63#2367b
953:64&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{26}+e^{35}+e^{14}&369\\%953:64#2367
953:65&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{36}+e^{15}+e^{24}&369\\%953:65#2367
953:66&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{35}+e^{26}+e^{14}&369\\%953:66#2367
953:67&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{26}+e^{35}+e^{14}&369\\%953:67#2367
953:68a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{36}+e^{25}&369\\%953:68#2367a
953:68b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{24},e^{25}+e^{36}&369\\%953:68#2367b
953:69&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{26}+e^{35}&369\\%953:69#2367
953:70&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{36}+e^{15}&369\\%953:70#2367
953:71&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{35}+e^{26}&369\\%953:71#2367
953:72&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{25}+e^{16}&369\\%953:72#2367
953:73&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{24},e^{16}+e^{25}&369\\%953:73#2367
953:74a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{25}+e^{36}&369\\%953:74#2367a
953:74b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{34},e^{36}+e^{25}&369\\%953:74#2367b
953:75&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{26}+e^{35}&369\\%953:75#2367
953:76&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{35}+e^{26}&369\\%953:76#2367
953:77&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{26}+e^{35}&369\\%953:77#2367
953:78&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{36}&369\\%953:78#2367
953:79&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36},e^{26}+e^{35}&369\\%953:79#2367
953:80&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{35}+e^{26}&369\\%953:80#2367
953:81&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{26}+e^{35}&369\\%953:81#2367
953:82&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{26}+e^{35}&469\\%953:82#2369
953:83a&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{36}+e^{25}&469\\%953:83#2369a
953:83b&0,0,0,0,- e^{12},e^{13},e^{15},e^{35}-e^{26},e^{36}+e^{25}&469\\%953:83#2369b
953:84&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{26}+e^{35}&469\\%953:84#2369
953:85a&0,0,0,0,e^{12},e^{13},e^{24}+ a_1 e^{15},e^{25}+e^{14},e^{16}+e^{34}&369\\%953:85#2382a
953:85b&0,0,0,0,- e^{12},e^{13},e^{24}+ a_1 e^{15},e^{14}+e^{25},e^{16}+e^{34}&369\\%953:85#2382b
953:86a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{24}+e^{16}&369\\%953:86#2382a
953:86b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34},e^{24}+e^{16}&369\\%953:86#2382b
953:87&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{24}+e^{36}&369\\%953:87#2382
953:88a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{36}+e^{14}&369\\%953:88#2382a
953:88b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{14}+e^{36}&369\\%953:88#2382b
953:89&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{24}&369\\%953:89#2397
953:90a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{34}&369\\%953:90#2397a
953:90b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{34}&369\\%953:90#2397b
953:91&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{24}+e^{36}&369\\%953:91#2397
953:92&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{34},e^{24}+e^{16}&369\\%953:92#2397
953:93&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{36}+e^{14}&369\\%953:93#2397
953:94&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{24}+e^{36}&369\\%953:94#2397
953:95a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{16}+e^{23}&369\\%953:95#2397a
953:95b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{16}+e^{23}&369\\%953:95#2397b
953:96&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34},e^{16}+e^{23}&369\\%953:96#2397
953:97&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34},e^{23}+e^{16}&369\\%953:97#2397
953:98&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15},e^{35}+e^{26}+e^{14}&369\\%953:98#2400
953:99&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{26}+e^{35}+e^{14}&369\\%953:99#2400
953:100a&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{14}+e^{26}+e^{35}&369\\%953:100#2400a
953:100b&0,0,0,0,e^{12},e^{13},e^{25},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}&369\\%953:100#2400b
953:101a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{35}+e^{26}&369\\%953:101#2400a
953:101b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14},e^{26}+e^{35}&369\\%953:101#2400b
953:102&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{26}+e^{35}&369\\%953:102#2400
953:103&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34},e^{26}+e^{35}&369\\%953:103#2400
953:104a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{14}+e^{25}+e^{36}&369\\%953:104#2400a
953:104b&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{16},e^{36}+e^{14}+e^{25}&369\\%953:104#2400b
953:105a&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{26}+e^{35}+e^{14}&369\\%953:105#2400a
953:105b&0,0,0,0,e^{12},e^{13},e^{15},-e^{16}+e^{24},e^{14}+e^{26}+e^{35}&369\\%953:105#2400b
953:106a&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{14}+e^{26}+e^{35}&369\\%953:106#2400a
953:106b&0,0,0,0,e^{12},e^{13},e^{25},-e^{16}+e^{24},e^{14}+e^{35}+e^{26}&369\\%953:106#2400b
953:107a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{25}+e^{34}+e^{16}&369\\%953:107#2400a
953:107b&0,0,0,0,e^{12},e^{13},e^{15},-e^{14}+e^{36},e^{25}+e^{16}+e^{34}&369\\%953:107#2400b
953:108a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{36}+e^{25}+e^{14}&369\\%953:108#2400a
953:108b&0,0,0,0,e^{12},e^{13},e^{15},-e^{16}+e^{34},e^{25}+e^{36}+e^{14}&369\\%953:108#2400b
953:108c&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{34},e^{14}+e^{36}+e^{25}&369\\%953:108#2400c
953:108d&0,0,0,0,- e^{12},e^{13},e^{15},-e^{16}+e^{34},e^{25}+e^{14}+e^{36}&369\\%953:108#2400d
953:109&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{14}+e^{35}+e^{26}&369\\%953:109#2400
953:110&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{26}+e^{35}+e^{14}&369\\%953:110#2400
953:111&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{24},e^{34}+e^{16}+e^{25}&369\\%953:111#2400
953:112&0,0,0,0, a_1 e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{36}+e^{24}&369\\%953:112#2400
953:113&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{14}+e^{26}+e^{35}&369\\%953:113#2400
953:114&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{35}+e^{14}+e^{26}&369\\%953:114#2400
953:115&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24},e^{15}+e^{36}&369\\%953:115#2400
953:116&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24},e^{26}+e^{35}&369\\%953:116#2400
953:117a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36},e^{16}+e^{25}&369\\%953:117#2400a
953:117b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36}+e^{14},e^{25}+e^{16}&369\\%953:117#2400b
953:118a&0,0,0,0,e^{12},e^{13}, e^{15} a_1+e^{24},e^{16}+e^{34},e^{25}+e^{36}&369\\%953:118#2400a
953:118b&0,0,0,0,- e^{12},e^{13}, e^{15} a_1+e^{24},e^{34}+e^{16},e^{36}+e^{25}&369\\%953:118#2400b
953:119a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36},e^{26}+e^{35}&369\\%953:119#2400a
953:119b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{36},e^{26}+e^{35}&369\\%953:119#2400b
953:120&0,0,0,0,e^{12},e^{13},e^{24}+ e^{15} a_2,e^{16}+e^{34},e^{35}+e^{26}&369\\%953:120#2400
953:121&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{24},e^{26}+e^{35}&369\\%953:121#2400
953:122a&0,0,0,0,e^{12},e^{13}, a_1 e^{15}+e^{34},e^{16}+e^{24},e^{36}+e^{25}&369\\%953:122#2400a
953:122b&0,0,0,0,- e^{12},e^{13}, a_1 e^{15}+e^{34},e^{24}+e^{16},e^{25}+e^{36}&369\\%953:122#2400b
953:123a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16},e^{26}+e^{35}&369\\%953:123#2400a
953:123b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{16}+e^{24},e^{26}+e^{35}&369\\%953:123#2400b
953:124a&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{16}+e^{24},e^{15}+e^{36}&369\\%953:124#2400a
953:124b&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},-e^{16}+e^{24},e^{36}+e^{15}&369\\%953:124#2400b
953:125&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{24}+e^{16},e^{35}+e^{26}&369\\%953:125#2400
953:126&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36},e^{26}+e^{35}&369\\%953:126#2400
953:127&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{15},e^{26}+e^{35}+e^{14}&369\\%953:127#2415
953:128&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{26}+e^{35}&369\\%953:128#2415
953:129&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{35}+e^{26}&369\\%953:129#2415
953:130a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{36}+e^{25}+e^{14}&369\\%953:130#2415a
953:130b&0,0,0,0,- e^{12},e^{13},e^{15},e^{23}+e^{16},e^{36}+e^{25}+e^{14}&369\\%953:130#2415b
953:131&0,0,0,0,e^{12},e^{13},e^{15},e^{23}+e^{16},e^{14}+e^{26}+e^{35}&369\\%953:131#2415
953:132&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{15}+e^{24}+e^{36}&369\\%953:132#2415
953:133&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{14}+e^{26}+e^{35}&369\\%953:133#2415
953:134a&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{24}+e^{16},e^{36}+e^{25}&369\\%953:134#2415a
953:134b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{16},e^{36}+e^{25}&369\\%953:134#2415b
953:135&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{26}+e^{35}&369\\%953:135#2415
953:136&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14},e^{16}+e^{25}&369\\%953:136#2415
953:137&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{16}+e^{25}&369\\%953:137#2415
953:138a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{25}+e^{36}&369\\%953:138#2415a
953:138b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{25}+e^{36}&369\\%953:138#2415b
953:139&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{14},e^{35}+e^{26}&369\\%953:139#2415
953:140&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{16},e^{35}+e^{26}&369\\%953:140#2415
953:141&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{24},e^{26}+e^{35}&369\\%953:141#2415
953:142&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{26}+e^{35}&469\\%953:142#2417
953:143a&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{35}+e^{26},e^{36}+e^{25}&469\\%953:143#2417a
953:143b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},-e^{26}+e^{35},e^{36}+e^{25}&469\\%953:143#2417b
953:144&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{26}+e^{35}+e^{14}&369\\%953:144#2418
953:145a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{35}+e^{14}+e^{26}&369\\%953:145#2418a
953:145b&0,0,0,0,e^{12},e^{13},e^{15},e^{36}-e^{25},e^{35}+e^{14}+e^{26}&369\\%953:145#2418b
953:146a&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26},e^{36}+e^{25}+e^{14}&369\\%953:146#2418a
953:146b&0,0,0,0,- e^{12},e^{13},e^{15},-e^{26}+e^{35},e^{14}+e^{36}+e^{25}&369\\%953:146#2418b
953:147&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{25}+e^{16}+e^{34}&369\\%953:147#2418
953:148&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{35}+e^{14}+e^{26}&369\\%953:148#2418
953:149&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&369\\%953:149#2418
953:150&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25},e^{26}+e^{35}&369\\%953:150#2418
953:151&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{36},e^{26}+e^{35}&369\\%953:151#2418
953:152a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{26},e^{36}+e^{25}&369\\%953:152#2418a
953:152b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},-e^{26}+e^{35},e^{36}+e^{25}&369\\%953:152#2418b
953:153&0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{26}+e^{35}&369\\%953:153#2418
953:154a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{36}+e^{25}&369\\%953:154#2418a
953:154b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},-e^{26}+e^{35},e^{36}+e^{25}&369\\%953:154#2418b
953:155&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{15}+e^{36},e^{26}+e^{35}&369\\%953:155#2418
953:156&0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{36},e^{26}+e^{35}&469\\%953:156#2420
953:157&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{35}+e^{14}+e^{26}&369\\%953:157#2433
953:158a&0,0,0,0, a_1 e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{14},e^{16}+e^{25}+e^{34}&369\\%953:158#2433a
953:158b&0,0,0,0, a_1 e^{12},e^{13},e^{15}+e^{24},e^{36}-e^{14},e^{34}+e^{25}+e^{16}&369\\%953:158#2433b
953:159a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24}, a_1 e^{16}+e^{34},e^{25}+e^{36}+e^{14}&369\\%953:159#2433a
953:159b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},- a_1 e^{16}+e^{34},e^{36}+e^{25}+e^{14}&369\\%953:159#2433b
953:159c&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24}, a_1 e^{16}+e^{34},e^{14}+e^{25}+e^{36}&369\\%953:159#2433c
953:159d&0,0,0,0,- e^{12},e^{13},e^{24}-e^{15},- a_1 e^{16}+e^{34},e^{36}+e^{25}+e^{14}&369\\%953:159#2433d
953:160&0,0,0,0,e^{12},e^{13},e^{24}+ e^{15} a_2,e^{16}+e^{34},e^{14}+e^{26}+e^{35}&369\\%953:160#2433
953:161a&0,0,0,0,e^{12},e^{13},e^{34}+ e^{15} a_1,e^{16}+e^{24},e^{25}+e^{14}+e^{36}&369\\%953:161#2433a
953:161b&0,0,0,0,- e^{12},e^{13},e^{34}+ e^{15} a_1,e^{24}+e^{16},e^{36}+e^{14}+e^{25}&369\\%953:161#2433b
953:162a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{16}+e^{24},e^{35}+e^{14}+e^{26}&369\\%953:162#2433a
953:162b&0,0,0,0,e^{12},e^{13},e^{15}+e^{34},-e^{16}+e^{24},e^{26}+e^{35}+e^{14}&369\\%953:162#2433b
953:162c&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},-e^{16}+e^{24},e^{14}+e^{26}+e^{35}&369\\%953:162#2433c
953:163a&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{16},e^{35}+e^{14}+e^{26}&369\\%953:163#2433a
953:163b&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{16}+e^{24},e^{14}+e^{26}+e^{35}&369\\%953:163#2433b
953:164&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{36}+e^{24},e^{26}+e^{35}+e^{14}&369\\%953:164#2433
953:165&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{35}+e^{14}+e^{26}&369\\%953:165#2448
953:166a&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{24}+e^{16},e^{36}+e^{14}+e^{25}&369\\%953:166#2448a
953:166b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{16},e^{36}+e^{25}+e^{14}&369\\%953:166#2448b
953:167a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{35}+e^{14}+e^{26}&369\\%953:167#2448a
953:167b&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},-e^{16}+e^{24},e^{26}+e^{35}+e^{14}&369\\%953:167#2448b
953:168a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14},e^{34}+e^{25}+e^{16}&369\\%953:168#2448a
953:168b&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},-e^{14}+e^{36},e^{16}+e^{34}+e^{25}&369\\%953:168#2448b
953:169a&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{16}+e^{34},e^{36}+e^{14}+e^{25}&369\\%953:169#2448a
953:169b&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}-e^{16},e^{36}+e^{25}+e^{14}&369\\%953:169#2448b
953:169c&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{25}+e^{14}+e^{36}&369\\%953:169#2448c
953:169d&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},-e^{16}+e^{34},e^{36}+e^{25}+e^{14}&369\\%953:169#2448d
953:170&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34},e^{26}+e^{35}+e^{14}&369\\%953:170#2448
953:171&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{14}+e^{26}+e^{35}&369\\%953:171#2448
953:172&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{24}+e^{36},e^{16}+e^{25}+e^{34}&369\\%953:172#2448
953:173&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{14}&369\\%953:173#2451
953:174&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{15}+e^{36}+e^{24}&369\\%953:174#2451
953:175&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25},e^{14}+e^{26}+e^{35}&369\\%953:175#2451
953:176a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{36},e^{35}+e^{26}+e^{14}&369\\%953:176#2451a
953:176b&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}-e^{25},e^{26}+e^{35}+e^{14}&369\\%953:176#2451b
953:177a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35},e^{36}+e^{24}+e^{15}&369\\%953:177#2451a
953:177b&0,0,0,0,e^{12},e^{13},-e^{14}+e^{25},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&369\\%953:177#2451b
953:178a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{26},e^{25}+e^{36}+e^{14}&369\\%953:178#2451a
953:178b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{26}+e^{35},e^{36}+e^{25}+e^{14}&369\\%953:178#2451b
953:178c&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},-e^{26}+e^{35},e^{25}+e^{36}+e^{14}&369\\%953:178#2451c
953:178d&0,0,0,0,- e^{12},e^{13},-e^{15}+e^{24},-e^{26}+e^{35},e^{25}+e^{14}+e^{36}&369\\%953:178#2451d
953:179&0,0,0,0,e^{12},e^{13}, e^{15} a_2+e^{24},e^{35}+e^{26},e^{16}+e^{34}+e^{25}&369\\%953:179#2451
953:180a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{16}+e^{25},e^{26}+e^{35}+e^{14}&369\\%953:180#2451a
953:180b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{16}+e^{25},e^{14}+e^{26}+e^{35}&369\\%953:180#2451b
953:181a&0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{25}+e^{36},e^{14}+e^{35}+e^{26}&369\\%953:181#2451a
953:181b&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}-e^{25},e^{26}+e^{35}+e^{14}&369\\%953:181#2451b
953:181c&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&369\\%953:181#2451c
953:181d&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{36}-e^{25},e^{14}+e^{26}+e^{35}&369\\%953:181#2451d
953:182a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{25}+e^{36}+e^{14}&369\\%953:182#2451a
953:182b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},-e^{26}+e^{35},e^{25}+e^{14}+e^{36}&369\\%953:182#2451b
953:183&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{36}+ e^{15} a_2,e^{26}+e^{35}+e^{14}&369\\%953:183#2451
953:184&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{26},e^{24}+e^{36}+e^{15}&369\\%953:184#2451
953:185&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{26}+e^{35}+e^{14}&369\\%953:185#2466
953:186a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&369\\%953:186#2466a
953:186b&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}-e^{25},e^{14}+e^{26}+e^{35}&369\\%953:186#2466b
953:187a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{35}+e^{26},e^{14}+e^{25}+e^{36}&369\\%953:187#2466a
953:187b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},-e^{26}+e^{35},e^{25}+e^{14}+e^{36}&369\\%953:187#2466b
953:188&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{26}+e^{35},e^{16}+e^{34}+e^{25}&369\\%953:188#2466
953:189&0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{36},e^{14}+e^{26}+e^{35}&369\\%953:189#2469
953:190&0,0,0,0,e^{12},e^{13},e^{25}+e^{16},e^{35}+e^{26},e^{24}+e^{36}+e^{15}&369\\%953:190#2469
953:191&0,0,0,0,e^{12},e^{13}, e^{15} a_2+e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{14}&369\\%953:191#2484
953:192&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}+ a_2 e^{14},e^{15}+e^{24}+e^{36}&369\\%953:192#2484
953:193&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{14}&369\\%953:193#2499
953:194&0,0,0,0,e^{12},e^{13},e^{25}+ a_2 e^{16},e^{26}+e^{35}+e^{14},e^{36}+e^{24}+e^{15}&369\\%953:194#2502
953:195&0,0,0,0,e^{12},e^{13},e^{35}+e^{26}, a_2 e^{16}+e^{34}+e^{25},e^{24}+e^{36}+e^{15}&369\\%953:195#2502
953:196&0,0,0,0,e^{12},e^{13},e^{34}+e^{25}+ a_2 e^{16}, a_3 e^{14}+e^{26}+e^{35},e^{15}+e^{36}+e^{24}&369\\%953:196#2535
953:197&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{36}&359\\%953:197#2779
953:198&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{36}&359\\%953:198#2827
953:199&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{46}+e^{13}&359\\%953:199#2827
953:200&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{46}&359\\%953:200#2827
953:201&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{46}+e^{25}&359\\%953:201#2830
953:202&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{25},e^{16}+e^{35}&359\\%953:202#2866
953:203a&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{13}+e^{25},e^{36}&359\\%953:203#2875a
953:203b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{36}&359\\%953:203#2875b
953:204&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{36}+e^{14}&359\\%953:204#2875
953:205&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{46}+e^{23}&359\\%953:205#2875
953:206&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{36}+e^{24}&359\\%953:206#2875
953:207a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{13},e^{46}&359\\%953:207#2875a
953:207b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{46}&359\\%953:207#2875b
953:208&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{14},e^{36}&359\\%953:208#2875
953:209&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{13}+e^{46}+e^{25}&359\\%953:209#2878
953:210&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36},e^{46}+e^{15}&359\\%953:210#2878
953:211&0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46},e^{25}+e^{36}&359\\%953:211#2878
953:212&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{25}+e^{13},e^{16}+e^{35}&359\\%953:212#2914
953:213&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{14}+e^{26}+e^{35}&359\\%953:213#2914
953:214&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{26}+e^{45}&359\\%953:214#2914
953:215&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{34}+e^{25},e^{35}+e^{16}&359\\%953:215#2914
953:216&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{34}+e^{25},e^{26}+e^{35}&359\\%953:216#2914
953:217&0,0,0,0,- e^{12},e^{23}-e^{14},e^{15},e^{35}+e^{16},e^{45}+e^{26}&359\\%953:217#2920
953:218a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{36}+e^{14}&359\\%953:218#2923a
953:218b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{14}+e^{36}&359\\%953:218#2923b
953:219&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{14},e^{46}+e^{13}&359\\%953:219#2923
953:220a&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{36},e^{15}+e^{46}+e^{23}&359\\%953:220#2926a
953:220b&0,0,0,0,e^{12},e^{34},e^{25}-e^{13},e^{36},e^{15}+e^{23}+e^{46}&359\\%953:220#2926b
953:221&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46},e^{25}+e^{36}&359\\%953:221#2926
953:222&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{25}+e^{36}+e^{14}&359\\%953:222#2926
953:223a&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{36}+e^{14},e^{46}+e^{25}&359\\%953:223#2926a
953:223b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{36}+e^{14},e^{25}+e^{46}&359\\%953:223#2926b
953:224&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{35}+e^{16}+e^{24}&359\\%953:224#2962
953:225&0,0,0,0,- e^{12},e^{14}+e^{23},e^{25}+e^{13},e^{15}+e^{24},e^{16}+e^{35}&359\\%953:225#2962
953:226&0,0,0,0,- e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{34}+e^{15},e^{35}+e^{16}&359\\%953:226#2962
953:227&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34},e^{35}+e^{14}+e^{26}&359\\%953:227#2962
953:228a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{34}+e^{25},e^{16}+e^{45}+e^{23}&359\\%953:228#2962a
953:228b&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},-e^{25}+e^{34},e^{45}+e^{16}+e^{23}&359\\%953:228#2962b
953:229&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{15},e^{45}+e^{26}&359\\%953:229#2962
953:230&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{26}+e^{13}+e^{45}&359\\%953:230#2968
953:231&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{35}+e^{26},e^{16}+e^{23}+e^{45}&359\\%953:231#2968
953:232&0,0,0,0,- e^{12},e^{23}-e^{14},e^{25}+e^{13},e^{16}+e^{35},e^{26}+e^{45}&359\\%953:232#2968
953:233&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{26}+e^{45}&359\\%953:233#2968
953:234a&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{13}+e^{46},e^{36}+e^{14}+e^{25}&359\\%953:234#2974a
953:234b&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},-e^{13}+e^{46},e^{36}+e^{25}+e^{14}&359\\%953:234#2974b
953:235a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14},e^{46}+e^{13}+e^{25}&359\\%953:235#2974a
953:235b&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},-e^{14}+e^{36},e^{13}+e^{46}+e^{25}&359\\%953:235#2974b
953:235c&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{36}-e^{14},e^{25}+e^{46}+e^{13}&359\\%953:235#2974c
953:236&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{34},e^{16}+e^{24}+e^{35}&359\\%953:236#3010
953:237&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{23}+e^{16}+e^{45},e^{14}+e^{26}+e^{35}&359\\%953:237#3016
953:238&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15}+e^{23},e^{45}+e^{16},e^{35}+e^{14}+e^{26}&359\\%953:238#3016
953:239a&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{45}+e^{13}+e^{26}&359\\%953:239#3016a
953:239b&0,0,0,0,- e^{12},-e^{14}+e^{23},-e^{15}+e^{34},e^{16}+e^{35},e^{13}+e^{26}+e^{45}&359\\%953:239#3016b
953:240&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15}+e^{34},e^{26}+e^{35},e^{23}+e^{16}+e^{45}&359\\%953:240#3016
953:241a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{26}+e^{15},e^{46}+e^{35}&359\\%953:241#3016a
953:241b&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{25}-e^{16},e^{26}+e^{15},e^{46}+e^{35}&359\\%953:241#3016b
953:242a&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15}+e^{34},e^{23}+e^{16}+e^{45},e^{14}+e^{26}+e^{35}&359\\%953:242#3064a
953:242b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{34}-e^{15},e^{45}+e^{23}+e^{16},e^{35}+e^{14}+e^{26}&359\\%953:242#3064b
953:243a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{15},e^{46}+e^{35}+e^{12}&359\\%953:243#3064a
953:243b&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{25}-e^{16},e^{26}+e^{15},e^{12}+e^{46}+e^{35}&359\\%953:243#3064b
953:244a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{26}+e^{15},e^{46}+e^{35},e^{36}+e^{45}+e^{12}&359\\%953:244#3064a
953:244b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{26}+e^{15},e^{46}-e^{35},e^{36}+e^{45}+e^{12}&359\\%953:244#3064b
953:245a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{26}+e^{15},e^{16}+e^{34}+e^{25},e^{46}+e^{35}+e^{12}&359\\%953:245#3112a
953:245b&0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},-e^{15}+e^{26},e^{16}+e^{34}+e^{25},e^{12}+e^{46}+e^{35}&359\\%953:245#3112b
\multicolumn{3}{c}{Type: $432$}\\
952:1&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}&579\\%952:1#1467
952:2&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}&479\\%952:2#1468
952:3&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}&479\\%952:3#1483
952:4&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}&479\\%952:4#1483
952:5&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{25}&479\\%952:5#1486
952:6&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{34}&479\\%952:6#1501
952:7&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}&479\\%952:7#1501
952:8&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{23}&479\\%952:8#1501
952:9&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25}&479\\%952:9#1501
952:10&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{34}&479\\%952:10#1501
952:11&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}&479\\%952:11#1501
952:12&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{14}&479\\%952:12#1501
952:13&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{24}+e^{15}&479\\%952:13#1501
952:14&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{14}+e^{25}&479\\%952:14#1516
952:15&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{23}&479\\%952:15#1516
952:16&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{15}+e^{23}&479\\%952:16#1516
952:17&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{34}+e^{25}&479\\%952:17#1519
952:18&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{34}&479\\%952:18#1519
952:19a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{25}&479\\%952:19#1519a
952:19b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{25}&479\\%952:19#1519b
952:20&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{15},e^{25}+e^{13}&479\\%952:20#1519
952:21&0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25},e^{15}+e^{34}&479\\%952:21#1534
952:22&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}&479\\%952:22#1534
952:23&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{34}+e^{25}&479\\%952:23#1534
952:24&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{15}+e^{24}&479\\%952:24#1534
952:25&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{14}&479\\%952:25#1534
952:26a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{14}+e^{25}&479\\%952:26#1534a
952:26b&0,0,0,0,e^{12},e^{13},e^{34},-e^{15}+e^{24},e^{25}+e^{14}&479\\%952:26#1534b
952:27a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{34}+e^{25}&479\\%952:27#1537a
952:27b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{34}&479\\%952:27#1537b
952:28a&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14}&479\\%952:28#1549a
952:28b&0,0,0,0,e^{12},e^{13},e^{23},-e^{15}+e^{24},e^{25}+e^{14}&479\\%952:28#1549b
952:29&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{25}+e^{14}&479\\%952:29#1549
952:30&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{24},e^{25}+e^{34}&479\\%952:30#1552
952:31&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{23},e^{14}+e^{25}&479\\%952:31#1552
952:32&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{16}&469\\%952:32#2249
952:33&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}&469\\%952:33#2249
952:34&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}&469\\%952:34#2249
952:35&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&369\\%952:35#2250
952:36&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}&369\\%952:36#2250
952:37&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}&369\\%952:37#2250
952:38&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}&369\\%952:38#2250
952:39&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}&369\\%952:39#2250
952:40&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}&369\\%952:40#2250
952:41&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}&369\\%952:41#2250
952:42&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}&369\\%952:42#2283
952:43&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}&369\\%952:43#2283
952:44&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{36}&369\\%952:44#2283
952:45&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}&369\\%952:45#2283
952:46&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{24}&369\\%952:46#2283
952:47&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{34}&369\\%952:47#2283
952:48&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{24}&369\\%952:48#2283
952:49&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{34}+e^{16}&369\\%952:49#2283
952:50&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{24}+e^{36}&369\\%952:50#2283
952:51&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{14}&369\\%952:51#2283
952:52&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{34}+e^{16}&369\\%952:52#2283
952:53&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{14}+e^{36}&369\\%952:53#2283
952:54&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}+e^{34}&369\\%952:54#2283
952:55&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{16}+e^{24}&369\\%952:55#2283
952:56&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{24}&369\\%952:56#2283
952:57&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{14}+e^{36}&369\\%952:57#2283
952:58&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{24}+e^{36}&369\\%952:58#2283
952:59&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{14}&369\\%952:59#2283
952:60&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{24}+e^{36}&369\\%952:60#2283
952:61&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{16}+e^{24}&369\\%952:61#2298
952:62&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}+e^{24}&369\\%952:62#2298
952:63&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{14}+e^{36}&369\\%952:63#2298
952:64&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{16}+e^{34}&369\\%952:64#2298
952:65&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{24}+e^{36}&369\\%952:65#2298
952:66&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}+e^{14}&369\\%952:66#2298
952:67&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{34}+e^{16}&369\\%952:67#2298
952:68&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}+e^{24}&369\\%952:68#2298
952:69&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16}&369\\%952:69#2298
952:70&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{23}&369\\%952:70#2298
952:71&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{23}&369\\%952:71#2298
952:72&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{23}+e^{16}&369\\%952:72#2298
952:73&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{16}&369\\%952:73#2298
952:74&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}&369\\%952:74#2298
952:75&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{16}&469\\%952:75#2300
952:76a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{36}&469\\%952:76#2300a
952:76b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15},e^{36}+e^{25}&469\\%952:76#2300b
952:77&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{26}+e^{35}&469\\%952:77#2300
952:78&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}+e^{15}&469\\%952:78#2300
952:79&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{35}+e^{26}&469\\%952:79#2300
952:80&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{16}&369\\%952:80#2301
952:81&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{16}&369\\%952:81#2301
952:82a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{25}&369\\%952:82#2301a
952:82b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{36}&369\\%952:82#2301b
952:83&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{26}+e^{35}&369\\%952:83#2301
952:84&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{36}&369\\%952:84#2301
952:85&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{35}+e^{26}&369\\%952:85#2301
952:86a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{36}&369\\%952:86#2301a
952:86b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{36}+e^{25}&369\\%952:86#2301b
952:87&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}&369\\%952:87#2301
952:88&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{15}+e^{36}&369\\%952:88#2301
952:89&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{35}+e^{26}&369\\%952:89#2301
952:90&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{16}&369\\%952:90#2301
952:91a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}&369\\%952:91#2301a
952:91b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}&369\\%952:91#2301b
952:92&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{26}+e^{35}&369\\%952:92#2301
952:93&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{36}&369\\%952:93#2301
952:94&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{35}+e^{26}&369\\%952:94#2301
952:95&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{16}&369\\%952:95#2316
952:96&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}+e^{24}&369\\%952:96#2316
952:97&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{34}&369\\%952:97#2316
952:98&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{36}+e^{24}&369\\%952:98#2316
952:99&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}+e^{34}&369\\%952:99#2316
952:100&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{36}+e^{24}&369\\%952:100#2316
952:101&0,0,0,0, a_1 e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{34}&369\\%952:101#2316
952:102a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{34}+e^{16}&369\\%952:102#2316a
952:102b&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{14},e^{34}+e^{16}&369\\%952:102#2316b
952:103a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{16}+e^{24}&369\\%952:103#2316a
952:103b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{34},e^{16}+e^{24}&369\\%952:103#2316b
952:104&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}&369\\%952:104#2316
952:105&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{36}+e^{24}&369\\%952:105#2316
952:106&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{14}+e^{36}&369\\%952:106#2316
952:107&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{14}&369\\%952:107#2316
952:108&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{16}&369\\%952:108#2331
952:109a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}&369\\%952:109#2331a
952:109b&0,0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14}&369\\%952:109#2331b
952:110&0,0,0,0, a_1 e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}&369\\%952:110#2331
952:111&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{36}&369\\%952:111#2331
952:112a&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{24}+e^{16}&369\\%952:112#2331a
952:112b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{34},e^{24}+e^{16}&369\\%952:112#2331b
952:113&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{16}&369\\%952:113#2331
952:114&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{36}+e^{24}&369\\%952:114#2331
952:115&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}&369\\%952:115#2331
952:116&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{34}&369\\%952:116#2331
952:117&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{36}&369\\%952:117#2331
952:118&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{36}+e^{14}&369\\%952:118#2331
952:119&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{34}+e^{16}&369\\%952:119#2331
952:120&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{24}+e^{16}&369\\%952:120#2331
952:121&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{36}+e^{14}&369\\%952:121#2331
952:122&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{24}+e^{36}&369\\%952:122#2331
952:123&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{25}&369\\%952:123#2334
952:124a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{25}+e^{36}&369\\%952:124#2334a
952:124b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{25}&369\\%952:124#2334b
952:125&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{35}+e^{26}&369\\%952:125#2334
952:126&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{36}+e^{15}&369\\%952:126#2334
952:127&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{26}+e^{35}&369\\%952:127#2334
952:128&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{16}+e^{25}&369\\%952:128#2334
952:129&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{36}+e^{24}&369\\%952:129#2334
952:130a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{36}+e^{25}&369\\%952:130#2334a
952:130b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{25}+e^{14}+e^{36}&369\\%952:130#2334b
952:131&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{35}+e^{26}&369\\%952:131#2334
952:132&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}+e^{16}&369\\%952:132#2334
952:133&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{14}+e^{26}+e^{35}&369\\%952:133#2334
952:134a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{36}+e^{14}&369\\%952:134#2334a
952:134b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{14}+e^{36}+e^{25}&369\\%952:134#2334b
952:135&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{14}+e^{26}+e^{35}&369\\%952:135#2334
952:136&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{24}+e^{36}+e^{15}&369\\%952:136#2334
952:137&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{26}+e^{35}+e^{14}&369\\%952:137#2334
952:138&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{25}&369\\%952:138#2334
952:139a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{36}&369\\%952:139#2334a
952:139b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{36}+e^{25}&369\\%952:139#2334b
952:140&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{26}+e^{35}&369\\%952:140#2334
952:141&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{25},e^{36}+e^{15}&369\\%952:141#2334
952:142&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{26}+e^{35}&369\\%952:142#2334
952:143&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{16}+e^{25}&369\\%952:143#2334
952:144&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{16}+e^{25}&369\\%952:144#2334
952:145a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{36}+e^{25}&369\\%952:145#2334a
952:145b&0,0,0,0,- e^{12},e^{13},e^{14},e^{34}+e^{15},e^{36}+e^{25}&369\\%952:145#2334b
952:146&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{35}+e^{26}&369\\%952:146#2334
952:147&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{36}+e^{15}&369\\%952:147#2334
952:148&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{35}+e^{26}&369\\%952:148#2334
952:149a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{25}+e^{36}&369\\%952:149#2334a
952:149b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{34},e^{36}+e^{25}&369\\%952:149#2334b
952:150&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{26}+e^{35}&369\\%952:150#2334
952:151&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{15}&369\\%952:151#2334
952:152&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}&369\\%952:152#2334
952:153&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15},e^{16}+e^{25}&369\\%952:153#2334
952:154&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{15}+e^{36}&369\\%952:154#2334
952:155a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{36}+e^{25}&369\\%952:155#2334a
952:155b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{25}+e^{36}&369\\%952:155#2334b
952:156&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{35}+e^{26}&369\\%952:156#2334
952:157&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15},e^{26}+e^{35}&369\\%952:157#2334
952:158&0,0,0,0, a_1 e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{16}&369\\%952:158#2349
952:159a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}&369\\%952:159#2349a
952:159b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{16}+e^{24}&369\\%952:159#2349b
952:160&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25},e^{24}+e^{16}&369\\%952:160#2349
952:161&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{24}+e^{36}&369\\%952:161#2349
952:162a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{36}+e^{25}+e^{14}&369\\%952:162#2349a
952:162b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15},e^{25}+e^{14}+e^{36}&369\\%952:162#2349b
952:163&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{26}+e^{35}+e^{14}&369\\%952:163#2349
952:164&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{16}+e^{25}+e^{34}&369\\%952:164#2349
952:165&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}+e^{15}+e^{24}&369\\%952:165#2349
952:166&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{14}+e^{35}+e^{26}&369\\%952:166#2349
952:167&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{16}&369\\%952:167#2349
952:168&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{36}+e^{15}&369\\%952:168#2349
952:169a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{36}+e^{25}&369\\%952:169#2349a
952:169b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{25}+e^{36}&369\\%952:169#2349b
952:170&0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25},e^{26}+e^{35}&369\\%952:170#2349
952:171&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{35}+e^{26}&369\\%952:171#2349
952:172&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{25}+e^{16}&369\\%952:172#2349
952:173a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{25}+e^{36}&369\\%952:173#2349a
952:173b&0,0,0,0,- e^{12},e^{13},e^{23},e^{34}+e^{15},e^{36}+e^{25}&369\\%952:173#2349b
952:174&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{26}+e^{35}&369\\%952:174#2349
952:175&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{15}+e^{36}&369\\%952:175#2349
952:176&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{35}+e^{26}&369\\%952:176#2349
952:177&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{16}&369\\%952:177#2349
952:178&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{16}&369\\%952:178#2349
952:179a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{25}&369\\%952:179#2349a
952:179b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{36}&369\\%952:179#2349b
952:180&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{26}+e^{35}&369\\%952:180#2349
952:181a&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{25}+e^{36}&369\\%952:181#2349a
952:181b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}+e^{25}&369\\%952:181#2349b
952:182&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}&369\\%952:182#2349
952:183&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{16}+e^{25}&369\\%952:183#2349
952:184a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{36}&369\\%952:184#2349a
952:184b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{23},e^{36}+e^{25}&369\\%952:184#2349b
952:185&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{35}+e^{26}&369\\%952:185#2349
952:186&0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25},e^{36}+e^{15}&469\\%952:186#2351
952:187&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{26}+e^{35}&469\\%952:187#2351
952:188a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{36}+e^{25}&469\\%952:188#2351a
952:188b&0,0,0,0,- e^{12},e^{13},e^{23},e^{35}-e^{26},e^{36}+e^{25}&469\\%952:188#2351b
952:189&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{15}+e^{36}&369\\%952:189#2352
952:190&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{35}+e^{26}&369\\%952:190#2352
952:191&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16},e^{15}+e^{36}&369\\%952:191#2352
952:192&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{26}+e^{35}&369\\%952:192#2352
952:193a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{36}+e^{25}&369\\%952:193#2352a
952:193b&0,0,0,0,- e^{12},e^{13},e^{14},e^{35}-e^{26},e^{36}+e^{25}&369\\%952:193#2352b
952:194&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{26}+e^{35}&369\\%952:194#2352
952:195a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{36}+e^{25}&369\\%952:195#2352a
952:195b&0,0,0,0,- e^{12},e^{13},e^{24},e^{35}-e^{26},e^{36}+e^{25}&369\\%952:195#2352b
952:196&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{34}+e^{25}+e^{16}&369\\%952:196#2367
952:197&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{24}+e^{36}+e^{15}&369\\%952:197#2367
952:198&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16}&369\\%952:198#2367
952:199a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{36}&369\\%952:199#2367a
952:199b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{36}+e^{25}&369\\%952:199#2367b
952:200&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{24},e^{26}+e^{35}&369\\%952:200#2367
952:201&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{25}+e^{16}&369\\%952:201#2367
952:202a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{15},e^{25}+e^{36}&369\\%952:202#2367a
952:202b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{34},e^{36}+e^{25}&369\\%952:202#2367b
952:203&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{26}+e^{35}&369\\%952:203#2367
952:204&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{25},e^{15}+e^{36}&369\\%952:204#2367
952:205&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{26}+e^{35}&369\\%952:205#2367
952:206&0,0,0,0, e^{12} a_1,e^{13},e^{14},e^{15}+e^{24},e^{34}+e^{25}+e^{16}&369\\%952:206#2367
952:207&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&369\\%952:207#2367
952:208a&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{36}+e^{25}+e^{14}&369\\%952:208#2367a
952:208b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{34},e^{25}+e^{14}+e^{36}&369\\%952:208#2367b
952:209a&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{26}+e^{35}+e^{14}&369\\%952:209#2367a
952:209b&0,0,0,0,e^{12},e^{13},e^{24},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}&369\\%952:209#2367b
952:210&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{35}+e^{26}&369\\%952:210#2367
952:211a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{24}+e^{36}+e^{15}&369\\%952:211#2367a
952:211b&0,0,0,0,e^{12},e^{13},e^{34},e^{25}-e^{14},e^{36}+e^{15}+e^{24}&369\\%952:211#2367b
952:212a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{14}+e^{36}+e^{25}&369\\%952:212#2367a
952:212b&0,0,0,0,e^{12},e^{13},e^{34},-e^{15}+e^{24},e^{25}+e^{36}+e^{14}&369\\%952:212#2367b
952:212c&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{14}+e^{36}+e^{25}&369\\%952:212#2367c
952:212d&0,0,0,0,- e^{12},e^{13},e^{34},-e^{15}+e^{24},e^{25}+e^{14}+e^{36}&369\\%952:212#2367d
952:213&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15},e^{35}+e^{26}+e^{14}&369\\%952:213#2367
952:214a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{36}+e^{15}&369\\%952:214#2382a
952:214b&0,0,0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{15}+e^{24}+e^{36}&369\\%952:214#2382b
952:215a&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{25}+e^{14}&369\\%952:215#2382a
952:215b&0,0,0,0,e^{12},e^{13},e^{23},-e^{15}+e^{24},e^{25}+e^{36}+e^{14}&369\\%952:215#2382b
952:215c&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}+e^{25}&369\\%952:215#2382c
952:215d&0,0,0,0,- e^{12},e^{13},e^{23},-e^{15}+e^{24},e^{36}+e^{25}+e^{14}&369\\%952:215#2382d
952:216&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{35}+e^{26}+e^{14}&369\\%952:216#2382
952:217&0,0,0,0, a_1 e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&369\\%952:217#2382
952:218a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{14}+e^{36}+e^{25}&369\\%952:218#2382a
952:218b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{34},e^{25}+e^{36}+e^{14}&369\\%952:218#2382b
952:219a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{14}+e^{26}+e^{35}&369\\%952:219#2382a
952:219b&0,0,0,0,e^{12},e^{13},e^{23},-e^{15}+e^{34},e^{14}+e^{35}+e^{26}&369\\%952:219#2382b
952:220&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&369\\%952:220#2382
952:221&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{26}+e^{35}&369\\%952:221#2382
952:222&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{25}+e^{34}&369\\%952:222#2382
952:223a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{36}+e^{25}&369\\%952:223#2382a
952:223b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{14}+e^{36}&369\\%952:223#2382b
952:224&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{35}+e^{26}+e^{14}&369\\%952:224#2382
952:225&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34}+e^{16}&369\\%952:225#2382
952:226a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&369\\%952:226#2382a
952:226b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{23},e^{14}+e^{36}+e^{25}&369\\%952:226#2382b
952:227&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{26}+e^{35}+e^{14}&369\\%952:227#2382
952:228&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{36}+e^{15}&369\\%952:228#2385
952:229&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{35}+e^{26}&369\\%952:229#2385
952:230a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35},e^{36}+e^{25}&369\\%952:230#2385a
952:230b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},-e^{26}+e^{35},e^{25}+e^{36}&369\\%952:230#2385b
952:231&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{15}+e^{24}+e^{36}&369\\%952:231#2385
952:232&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16},e^{35}+e^{14}+e^{26}&369\\%952:232#2385
952:233&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26},e^{24}+e^{36}+e^{15}&369\\%952:233#2385
952:234&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{35}+e^{14}+e^{26}&369\\%952:234#2385
952:235&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36},e^{16}+e^{25}+e^{34}&369\\%952:235#2385
952:236a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&369\\%952:236#2385a
952:236b&0,0,0,0,e^{12},e^{13},e^{24},-e^{25}+e^{36},e^{14}+e^{35}+e^{26}&369\\%952:236#2385b
952:237a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{36}+e^{25}+e^{14}&369\\%952:237#2385a
952:237b&0,0,0,0,- e^{12},e^{13},e^{24},-e^{26}+e^{35},e^{25}+e^{36}+e^{14}&369\\%952:237#2385b
952:238&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{16}+e^{25}+e^{34}&369\\%952:238#2385
952:239&0,0,0,0, a_1 e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34}+e^{25}&369\\%952:239#2400
952:240&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&369\\%952:240#2400
952:241&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{36}+e^{15}+e^{24}&369\\%952:241#2400
952:242&0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25},e^{14}+e^{26}+e^{35}&369\\%952:242#2400
952:243a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&369\\%952:243#2400a
952:243b&0,0,0,0,e^{12},e^{13},e^{23},-e^{25}+e^{36},e^{35}+e^{26}+e^{14}&369\\%952:243#2400b
952:244a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{36}+e^{25}+e^{14}&369\\%952:244#2400a
952:244b&0,0,0,0,- e^{12},e^{13},e^{23},-e^{26}+e^{35},e^{25}+e^{36}+e^{14}&369\\%952:244#2400b
952:245&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&369\\%952:245#2400
952:246&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25},e^{15}+e^{24}+e^{36}&369\\%952:246#2418
952:247&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{35}+e^{26},e^{24}+e^{36}+e^{15}&369\\%952:247#2418
952:248&0,0,0,0, a_1 e^{12},e^{13},e^{14},e^{34}+e^{25}+e^{16},e^{36}+e^{15}+e^{24}&369\\%952:248#2418
952:249&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{26}+e^{35}+e^{14}&369\\%952:249#2418
952:250&0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{14}+e^{26},e^{36}+e^{15}+e^{24}&369\\%952:250#2433
952:251&0,0,0,0, a_1 e^{12},e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{24}+e^{36}+e^{15}&369\\%952:251#2433
952:252&0,0,0,0, a_1 e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}+e^{34},e^{15}+e^{24}+e^{36}&369\\%952:252#2451
952:253a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{27}+e^{16}&369\\%952:253#2556a
952:253b&0,0,0,0,e^{12},- e^{13},e^{23},e^{15},e^{16}+e^{27}&369\\%952:253#2556b
952:254&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{17}+e^{26}&369\\%952:254#2556
952:255&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{37}+e^{16}&369\\%952:255#2556
952:256&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{36}+e^{27}&369\\%952:256#2556
952:257&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{37}+e^{16}+e^{24}&269\\%952:257#2605
952:258&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{14}+e^{27}+e^{36}&269\\%952:258#2605
952:259a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{27}+e^{16}+e^{34}&269\\%952:259#2605a
952:259b&0,0,0,0,e^{12},- e^{13},e^{23},e^{15},e^{16}+e^{34}+e^{27}&269\\%952:259#2605b
952:260&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{34}+e^{17}+e^{26}&269\\%952:260#2605
952:261a&0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25},e^{27}+e^{16}&269\\%952:261#2605a
952:261b&0,0,0,0,e^{12},- e^{13},e^{23},e^{25}+e^{14},e^{27}+e^{16}&269\\%952:261#2605b
952:262&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{26}+e^{17}&269\\%952:262#2605
952:263&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{37}&269\\%952:263#2605
952:264&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{37}&269\\%952:264#2605
952:265a&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{27}+e^{16}&269\\%952:265#2605a
952:265b&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{27}&269\\%952:265#2605b
952:266&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{17}+e^{26}&269\\%952:266#2605
952:267&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{37}+e^{16}&269\\%952:267#2605
952:268&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{27}+e^{36}&269\\%952:268#2605
952:269&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{16}+e^{25}+e^{37}&369\\%952:269#2607
952:270&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{15},e^{17}+e^{26}+e^{35}&369\\%952:270#2607
952:271&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{27}+e^{15}&369\\%952:271#2607
952:272a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{37}+e^{15}&369\\%952:272#2607a
952:272b&0,0,0,0,- e^{12},e^{13},e^{23},e^{16}+e^{25},e^{37}+e^{15}&369\\%952:272#2607b
952:273&0,0,0,0,- e^{12},e^{13},e^{23},e^{16}+e^{25},e^{17}+e^{35}&369\\%952:273#2607
952:274&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{36},e^{17}+e^{35}&369\\%952:274#2607
952:275&0,0,0,0,e^{12}, a_1 e^{13},e^{23},e^{36}+e^{15},e^{37}+e^{25}&369\\%952:275#2607
952:276a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25},e^{37}+e^{15}&369\\%952:276#2607a
952:276b&0,0,0,0,e^{12},- e^{13},e^{23},e^{36}+e^{25},e^{15}+e^{37}&369\\%952:276#2607b
952:276c&0,0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{36},e^{15}+e^{37}&369\\%952:276#2607c
952:277a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{37}&369\\%952:277#2607a
952:277b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{35}+e^{26},e^{37}+e^{15}&369\\%952:277#2607b
952:278a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{37}+e^{16}&269\\%952:278#2638a
952:278b&0,0,0,0,- e^{12},e^{13},e^{23},e^{25}+e^{14},e^{37}+e^{16}+e^{24}&269\\%952:278#2638b
952:279a&0,0,0,0, a_1 e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{27}+e^{34}&269\\%952:279#2638a
952:279b&0,0,0,0, a_1 e^{12},- e^{13},e^{23},e^{14}+e^{25},e^{16}+e^{34}+e^{27}&269\\%952:279#2638b
952:280&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{34}+e^{26}+e^{17}&269\\%952:280#2638
952:281a&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{24}+e^{37}+e^{16}&269\\%952:281#2638a
952:281b&0,0,0,0,- e^{12},e^{13},e^{23},e^{34}+e^{15},e^{37}+e^{16}+e^{24}&269\\%952:281#2638b
952:282&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{14}+e^{27}+e^{36}&269\\%952:282#2638
952:283&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{15}+e^{27}+e^{36}&269\\%952:283#2656
952:284&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{14}+e^{25},e^{17}+e^{26}+e^{35}&269\\%952:284#2656
952:285&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{25}+e^{37}+e^{16}&269\\%952:285#2656
952:286&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{15}+e^{34},e^{26}+e^{17}+e^{35}&269\\%952:286#2656
952:287a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{15}+e^{24}+e^{37}&269\\%952:287#2656a
952:287b&0,0,0,0,- e^{12},e^{13},e^{23},e^{25}+e^{16},e^{24}+e^{37}+e^{15}&269\\%952:287#2656b
952:288&0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25},e^{15}+e^{27}+e^{34}&269\\%952:288#2656
952:289&0,0,0,0,- e^{12},e^{13},e^{23},e^{25}+e^{16},e^{17}+e^{35}+e^{24}&269\\%952:289#2656
952:290&0,0,0,0,e^{12}, a_1 e^{13},e^{23},e^{15}+e^{36},e^{14}+e^{37}+e^{25}&269\\%952:290#2656
952:291&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{15},e^{35}+e^{17}+e^{24}&269\\%952:291#2656
952:292a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{36},e^{24}+e^{37}+e^{15}&269\\%952:292#2656a
952:292b&0,0,0,0,e^{12},- e^{13},e^{23},e^{36}+e^{25},e^{24}+e^{37}+e^{15}&269\\%952:292#2656b
952:292c&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25},e^{24}+e^{37}+e^{15}&269\\%952:292#2656c
952:292d&0,0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{36},e^{37}+e^{15}+e^{24}&269\\%952:292#2656d
952:293a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25},e^{27}+e^{34}+e^{15}&269\\%952:293#2656a
952:293b&0,0,0,0,- e^{12},e^{13},e^{23},e^{25}+e^{36},e^{15}+e^{27}+e^{34}&269\\%952:293#2656b
952:294a&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25},e^{35}+e^{17}+e^{24}&269\\%952:294#2656a
952:294b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{36}+e^{25},e^{35}+e^{24}+e^{17}&269\\%952:294#2656b
952:295&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{25}+e^{37}+e^{14}&269\\%952:295#2656
952:296a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{37}+e^{24}&269\\%952:296#2656a
952:296b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{35}+e^{26},e^{37}+e^{15}+e^{24}&269\\%952:296#2656b
952:297&0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{26},e^{15}+e^{34}+e^{27}&269\\%952:297#2656
952:298&0,0,0,0, a_1 e^{12},e^{13},e^{23},e^{25}+e^{16},e^{36}+e^{27}+e^{15}&369\\%952:298#2658
952:299&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&369\\%952:299#2658
952:300a&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{25}+e^{36},e^{17}+e^{35}+e^{26}&369\\%952:300#2658a
952:300b&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{36}-e^{25},e^{17}+e^{35}+e^{26}&369\\%952:300#2658b
952:301&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{16}+e^{25}+e^{37}&369\\%952:301#2658
952:302a&0,0,0,0,e^{12},e^{13},e^{23}, a_1 e^{15}+e^{24}+e^{36},e^{25}+e^{37}+e^{14}&269\\%952:302#2689a
952:302b&0,0,0,0,e^{12},- e^{13},e^{23}, a_1 e^{15}+e^{24}+e^{36},e^{25}+e^{37}+e^{14}&269\\%952:302#2689b
952:303a&0,0,0,0,e^{12},e^{13},e^{23}, e^{14} a_1+e^{36}+e^{25},e^{37}+e^{24}+e^{15}&269\\%952:303#2689a
952:303b&0,0,0,0,e^{12},- e^{13},e^{23}, e^{14} a_1+e^{36}+e^{25},e^{15}+e^{24}+e^{37}&269\\%952:303#2689b
952:303c&0,0,0,0,- e^{12},- e^{13},e^{23}, e^{14} a_1+e^{25}+e^{36},e^{15}+e^{24}+e^{37}&269\\%952:303#2689c
952:304a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}+e^{14},e^{24}+e^{37}+e^{15}&269\\%952:304#2689a
952:304b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{26}+e^{35}+e^{14},e^{15}+e^{37}+e^{24}&269\\%952:304#2689b
952:305a&0,0,0,0,e^{12}, a_1 e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{37}&269\\%952:305#2689a
952:305b&0,0,0,0,- e^{12}, a_1 e^{13},e^{23},e^{16}+e^{34}+e^{25},e^{15}+e^{24}+e^{37}&269\\%952:305#2689b
952:306a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}+e^{14},e^{34}+e^{27}+e^{15}&269\\%952:306#2689a
952:306b&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}-e^{14},e^{27}+e^{34}+e^{15}&269\\%952:306#2689b
952:307&0,0,0,0,e^{12}, e^{13} a_1,e^{23},e^{15}+e^{24}+e^{36},e^{16}+e^{25}+e^{37}&269\\%952:307#2707
952:308&0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{26}+e^{14},e^{25}+e^{37}+e^{16}&269\\%952:308#2707
952:309a&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{36}+e^{25}+e^{14},e^{26}+e^{35}+e^{17}&269\\%952:309#2707a
952:309b&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},-e^{25}+e^{36}+e^{14},e^{17}+e^{26}+e^{35}&269\\%952:309#2707b
952:310&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{36}+e^{15},e^{35}+e^{26}+e^{17}&269\\%952:310#2707
952:311&0,0,0,0, a_1 e^{12}, e^{13} a_2,e^{23},e^{27}+e^{36}+e^{15},e^{16}+e^{37}+e^{25}&369\\%952:311#2709
952:312&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{17}+e^{26}+e^{35},e^{16}+e^{25}+e^{37}&369\\%952:312#2709
952:313&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}&359\\%952:313#2761
952:314&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{36}&359\\%952:314#2761
952:315&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{46}&359\\%952:315#2761
952:316&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{36}&359\\%952:316#2794
952:317&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{36}&359\\%952:317#2794
952:318&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}&359\\%952:318#2809
952:319&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{46}+e^{23}&359\\%952:319#2809
952:320&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{24}+e^{36}&359\\%952:320#2809
952:321&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{14}+e^{36}&359\\%952:321#2809
952:322&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{23}+e^{46}&359\\%952:322#2809
952:323&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{24}+e^{36}&359\\%952:323#2809
952:324&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{25}+e^{36}&359\\%952:324#2812
952:325&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{36}+e^{15}&359\\%952:325#2812
952:326&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{25}+e^{46}&359\\%952:326#2812
952:327&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{46}&359\\%952:327#2812
952:328&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{36}&359\\%952:328#2842
952:329&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{46}+e^{23}&359\\%952:329#2842
952:330&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{36}+e^{25}&359\\%952:330#2845
952:331&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{36}+e^{25}&359\\%952:331#2845
952:332&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{15},e^{35}+e^{16}&359\\%952:332#2848
952:333&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{25},e^{16}+e^{35}&359\\%952:333#2848
952:334&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15},e^{26}+e^{45}&359\\%952:334#2848
952:335&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{25},e^{45}+e^{26}&359\\%952:335#2848
952:336&0,0,0,0,- e^{12},e^{23}+e^{14},e^{34},e^{15},e^{16}+e^{35}&359\\%952:336#2848
952:337&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{15},e^{26}+e^{35}&359\\%952:337#2848
952:338&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}+e^{14}&359\\%952:338#2857
952:339&0,0,0,0,e^{12},e^{34},e^{13},e^{23}+e^{15},e^{24}+e^{36}&359\\%952:339#2857
952:340&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{25},e^{23}+e^{46}&359\\%952:340#2857
952:341&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{15},e^{23}+e^{46}&359\\%952:341#2857
952:342&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}+e^{25}&359\\%952:342#2860
952:343&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{14}+e^{36}+e^{25}&359\\%952:343#2860
952:344&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{46}+e^{23}&359\\%952:344#2860
952:345&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{24}+e^{36}&359\\%952:345#2860
952:346&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{25}+e^{46}&359\\%952:346#2860
952:347&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{25},e^{15}+e^{36}&359\\%952:347#2860
952:348&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{15},e^{36}+e^{25}&359\\%952:348#2860
952:349&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{46}+e^{15}&359\\%952:349#2860
952:350&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24},e^{25}+e^{46}&359\\%952:350#2860
952:351&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{15},e^{46}+e^{25}&359\\%952:351#2863
952:352&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{36},e^{15}+e^{46}&359\\%952:352#2863
952:353a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{16}+e^{35}&359\\%952:353#2881a
952:353b&0,0,0,0,- e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{35}+e^{16}&359\\%952:353#2881b
952:354a&0,0,0,0,e^{12},e^{24}+e^{13},e^{14}+e^{23},e^{15},e^{26}+e^{35}&359\\%952:354#2881a
952:354b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{23}+e^{14},e^{15},e^{26}+e^{35}&359\\%952:354#2881b
952:355&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{23},e^{14}+e^{36}&359\\%952:355#2890
952:356&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{36}+e^{15}&359\\%952:356#2893
952:357&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{25}+e^{36}+e^{14}&359\\%952:357#2893
952:358&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{13}+e^{25},e^{46}+e^{15}&359\\%952:358#2893
952:359&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{15},e^{16}+e^{24}+e^{35}&359\\%952:359#2896
952:360&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{25},e^{16}+e^{35}+e^{24}&359\\%952:360#2896
952:361&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{24},e^{35}+e^{16}&359\\%952:361#2896
952:362&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{15}+e^{34},e^{35}+e^{16}&359\\%952:362#2896
952:363&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{34}+e^{25},e^{35}+e^{16}&359\\%952:363#2896
952:364&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{24},e^{26}+e^{45}&359\\%952:364#2896
952:365&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{34},e^{45}+e^{26}&359\\%952:365#2896
952:366&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{34}+e^{25},e^{26}+e^{45}&359\\%952:366#2896
952:367&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{13}+e^{25},e^{16}+e^{35}&359\\%952:367#2896
952:368&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{15},e^{26}+e^{35}+e^{14}&359\\%952:368#2896
952:369&0,0,0,0,- e^{12},e^{13}+e^{24},e^{34},e^{15},e^{23}+e^{16}+e^{45}&359\\%952:369#2896
952:370&0,0,0,0,- e^{12},e^{24}+e^{13},e^{34},e^{23}+e^{15},e^{45}+e^{16}&359\\%952:370#2896
952:371a&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{15},e^{25}+e^{46}&359\\%952:371#2896a
952:371b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{24},e^{36}+e^{15},e^{46}+e^{25}&359\\%952:371#2896b
952:372&0,0,0,0,e^{12},e^{34},e^{23}+ a_1 e^{14},e^{15}+e^{36},e^{46}+e^{25}&359\\%952:372#2896
952:373&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{35}+e^{16},e^{45}+e^{26}&359\\%952:373#2902
952:374&0,0,0,0,- e^{12},e^{23}-e^{14},e^{34},e^{16}+e^{35},e^{26}+e^{45}&359\\%952:374#2902
952:375&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{25}+e^{36}+e^{14}&359\\%952:375#2908
952:376&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{25},e^{15}+e^{23}+e^{46}&359\\%952:376#2908
952:377a&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{36}+e^{15}+e^{24}&359\\%952:377#2908a
952:377b&0,0,0,0,e^{12},e^{34},e^{13},-e^{14}+e^{25},e^{15}+e^{24}+e^{36}&359\\%952:377#2908b
952:378a&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{15},e^{36}+e^{14}+e^{25}&359\\%952:378#2908a
952:378b&0,0,0,0,e^{12},e^{34},e^{13},e^{24}-e^{15},e^{36}+e^{25}+e^{14}&359\\%952:378#2908b
952:379&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25},e^{46}+e^{15}+e^{23}&359\\%952:379#2911
952:380&0,0,0,0,e^{12},e^{34},e^{13},e^{46}+e^{25},e^{15}+e^{36}+e^{24}&359\\%952:380#2911
952:381a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15}+e^{34},e^{16}+e^{35}&359\\%952:381#2929a
952:381b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{35}&359\\%952:381#2929b
952:382a&0,0,0,0,e^{12},e^{24}+e^{13},e^{23}+e^{14},e^{15}+e^{34},e^{35}+e^{26}&359\\%952:382#2929a
952:382b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{23}+e^{14},e^{34}+e^{15},e^{26}+e^{35}&359\\%952:382#2929b
952:383a&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35},e^{26}+e^{45}&359\\%952:383#2935a
952:383b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{24}-e^{13},e^{35}+e^{16},e^{26}+e^{45}&359\\%952:383#2935b
952:384&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{36}+e^{15}+e^{24}&359\\%952:384#2941
952:385a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{16}+e^{25},e^{26}+e^{15}&359\\%952:385#2941a
952:385b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{12},-e^{16}+e^{25},e^{15}+e^{26}&359\\%952:385#2941b
952:386a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{15},e^{46}+e^{35}&359\\%952:386#2941a
952:386b&0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},e^{12},e^{15}+e^{26},e^{35}+e^{46}&359\\%952:386#2941b
952:387a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{36}+e^{45},e^{35}+e^{46}&359\\%952:387#2941a
952:387b&0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},e^{12},e^{45}-e^{36},e^{46}+e^{35}&359\\%952:387#2941b
952:388&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{15}+e^{34},e^{35}+e^{24}+e^{16}&359\\%952:388#2944
952:389a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{25}+e^{34},e^{16}+e^{24}+e^{35}&359\\%952:389#2944a
952:389b&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},-e^{25}+e^{34},e^{16}+e^{35}+e^{24}&359\\%952:389#2944b
952:390&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{13}+e^{25},e^{16}+e^{24}+e^{35}&359\\%952:390#2944
952:391&0,0,0,0,e^{12},e^{34},e^{23}+ e^{14} a_1,e^{15}+e^{36},e^{13}+e^{46}+e^{25}&359\\%952:391#2944
952:392&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{26}+e^{45},e^{16}+e^{35}+e^{24}&359\\%952:392#2950
952:393&0,0,0,0,- e^{12},e^{23}-e^{14},e^{34},e^{35}+e^{16},e^{13}+e^{45}+e^{26}&359\\%952:393#2950
952:394&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25}+e^{14},e^{46}+e^{15}+e^{23}&359\\%952:394#2959
952:395a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{25}+e^{16},e^{26}+e^{15}&359\\%952:395#2974a
952:395b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34},e^{25}-e^{16},e^{26}+e^{15}&359\\%952:395#2974b
952:395c&0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{34}-e^{12},e^{25}-e^{16},e^{26}+e^{15}&359\\%952:395#2974c
952:396a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{26}+e^{15},e^{46}+e^{35}&359\\%952:396#2974a
952:396b&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{26},e^{46}+e^{35}&359\\%952:396#2974b
952:396c&0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},e^{34}+e^{12},e^{15}+e^{26},e^{35}+e^{46}&359\\%952:396#2974c
952:396d&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},-e^{12}+e^{34},e^{26}+e^{15},e^{46}+e^{35}&359\\%952:396#2974d
952:397a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{26}+e^{15},e^{34}+e^{25}+e^{16}&359\\%952:397#2989a
952:397b&0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{12},-e^{15}+e^{26},e^{16}+e^{25}+e^{34}&359\\%952:397#2989b
952:398a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{46}+e^{35},e^{34}+e^{26}+e^{15}&359\\%952:398#2989a
952:398b&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{12},e^{46}+e^{35},e^{34}+e^{26}+e^{15}&359\\%952:398#2989b
952:399&0,0,0,0,e^{12},e^{34}, e^{13} a_1+e^{24},e^{14}+e^{25}+e^{36},e^{15}+e^{46}+e^{23}&359\\%952:399#2992
952:400&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{34},e^{45}+e^{23}+e^{16},e^{14}+e^{26}+e^{35}&359\\%952:400#2998
952:401&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{16}&259\\%952:401#3068
952:402&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{17}+e^{36}&259\\%952:402#3068
952:403&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{17}&259\\%952:403#3068
952:404&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{36}&259\\%952:404#3068
952:405&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{27}&259\\%952:405#3068
952:406&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{37}+e^{16}&259\\%952:406#3068
952:407&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{37}+e^{16}&259\\%952:407#3068
952:408a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{47}&259\\%952:408#3068a
952:408b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{47}+e^{36}&259\\%952:408#3068b
952:409&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{46}+e^{37}&259\\%952:409#3068
952:410a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{36}&259\\%952:410#3068a
952:410b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{47}+e^{36}&259\\%952:410#3068b
952:411&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{37}+e^{46}&259\\%952:411#3068
952:412&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{47}&259\\%952:412#3068
952:413a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{16}+e^{47}&259\\%952:413#3068a
952:413b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{16}+e^{47}&259\\%952:413#3068b
952:414&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{46}+e^{17}&259\\%952:414#3068
952:415a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{47}+e^{16}&259\\%952:415#3068a
952:415b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{47}+e^{16}&259\\%952:415#3068b
952:416&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{17}+e^{46}&259\\%952:416#3068
952:417&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{47}+e^{36}&259\\%952:417#3068
952:418&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{47}&259\\%952:418#3068
952:419&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{17}+e^{26}&259\\%952:419#3104
952:420&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{17}+e^{26}&259\\%952:420#3104
952:421&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{37}+e^{46}&259\\%952:421#3104
952:422&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{37}+e^{46}&259\\%952:422#3104
952:423&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{37}+e^{16}&259\\%952:423#3104
952:424&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{37}+e^{26}&259\\%952:424#3104
952:425&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{16}+e^{27}&259\\%952:425#3116
952:426&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{17}+e^{36}&259\\%952:426#3116
952:427&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{27}+e^{36}&259\\%952:427#3116
952:428&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{37}&259\\%952:428#3116
952:429&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16}+e^{47}&259\\%952:429#3116
952:430&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{23}+e^{47}+e^{16}&259\\%952:430#3116
952:431&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{23}+e^{47}+e^{16}&259\\%952:431#3116
952:432&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{27}+e^{14}&259\\%952:432#3116
952:433&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{34}+e^{16}&259\\%952:433#3116
952:434&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{16}&259\\%952:434#3116
952:435&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{16}+e^{47}&259\\%952:435#3116
952:436a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}&259\\%952:436#3116a
952:436b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}&259\\%952:436#3116b
952:437&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{46}+e^{37}&259\\%952:437#3116
952:438&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{47}+e^{36}&259\\%952:438#3116
952:439a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{23}+e^{47}+e^{16}&259\\%952:439#3116a
952:439b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{16}+e^{47}+e^{23}&259\\%952:439#3116b
952:440&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{16}+e^{37}+e^{24}&259\\%952:440#3116
952:441&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{46}+e^{17}+e^{23}&259\\%952:441#3116
952:442a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{23}+e^{47}+e^{16}&259\\%952:442#3116a
952:442b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{23}+e^{47}+e^{16}&259\\%952:442#3116b
952:443&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{24}+e^{37}+e^{16}&259\\%952:443#3116
952:444&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{46}+e^{23}+e^{17}&259\\%952:444#3116
952:445a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{47}&259\\%952:445#3116a
952:445b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{23},e^{47}+e^{16}&259\\%952:445#3116b
952:446&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{23},e^{17}+e^{46}&259\\%952:446#3116
952:447&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{47}+e^{36}&259\\%952:447#3116
952:448&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{27}+e^{16}&259\\%952:448#3116
952:449&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{36}&259\\%952:449#3116
952:450&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{17}+e^{36}&259\\%952:450#3116
952:451&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{27}+e^{36}&259\\%952:451#3116
952:452&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}&259\\%952:452#3116
952:453&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{16}+e^{37}&259\\%952:453#3116
952:454&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{16}+e^{37}&259\\%952:454#3116
952:455a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{47}+e^{36}&259\\%952:455#3116a
952:455b&0,0,0,0,e^{12},- e^{13},e^{14},e^{34}+e^{15},e^{36}+e^{47}&259\\%952:455#3116b
952:456&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{37}+e^{46}&259\\%952:456#3116
952:457a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{47}+e^{36}&259\\%952:457#3116a
952:457b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{36}+e^{47}&259\\%952:457#3116b
952:458&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{46}+e^{37}&259\\%952:458#3116
952:459&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{47}+e^{36}&259\\%952:459#3116
952:460a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{47}+e^{16}&259\\%952:460#3116a
952:460b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{47}+e^{16}&259\\%952:460#3116b
952:461a&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15},e^{16}+e^{47}&259\\%952:461#3116a
952:461b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{24},e^{16}+e^{47}&259\\%952:461#3116b
952:462&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{46}+e^{17}&259\\%952:462#3116
952:463&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{46}+e^{17}&259\\%952:463#3116
952:464&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{36}+e^{47}&259\\%952:464#3116
952:465&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{36}&259\\%952:465#3116
952:466a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{17}+e^{25}&259\\%952:466#3119a
952:466b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{17}+e^{25}+e^{36}&259\\%952:466#3119b
952:467&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{17}+e^{26}+e^{35}&259\\%952:467#3119
952:468&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{17}+e^{35}+e^{26}&259\\%952:468#3119
952:469&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{27}+e^{15}&259\\%952:469#3119
952:470&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{37}+e^{16}&259\\%952:470#3119
952:471a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{47}+e^{25}&259\\%952:471#3119a
952:471b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{25}+e^{47}+e^{36}&259\\%952:471#3119b
952:471c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{47}+e^{36}+e^{25}&259\\%952:471#3119c
952:472&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{26}+e^{35}+e^{47}&259\\%952:472#3119
952:473&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{37}+e^{46}+e^{25}&259\\%952:473#3119
952:474a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{36}+e^{15}&259\\%952:474#3119a
952:474b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{15}+e^{36}+e^{47}&259\\%952:474#3119b
952:475&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{37}+e^{46}&259\\%952:475#3119
952:476&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{35}+e^{47}+e^{26}&259\\%952:476#3119
952:477&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{45}+e^{36}+e^{17}&259\\%952:477#3119
952:478a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{47}+e^{36}&259\\%952:478#3119a
952:478b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{36}+e^{47}+e^{25}&259\\%952:478#3119b
952:479&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}+e^{47}&259\\%952:479#3119
952:480a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{47}+e^{25}+e^{16}&259\\%952:480#3119a
952:480b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{47}+e^{25}+e^{16}&259\\%952:480#3119b
952:481&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{25}+e^{17}+e^{46}&259\\%952:481#3119
952:482a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{47}+e^{36}+e^{25}&259\\%952:482#3119a
952:482b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{36}+e^{47}+e^{25}&259\\%952:482#3119b
952:483&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{26}+e^{35}+e^{47}&259\\%952:483#3119
952:484&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{36}+e^{47}&259\\%952:484#3119
952:485&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{35}+e^{47}+e^{26}&259\\%952:485#3119
952:486&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16},e^{27}+e^{15}&259\\%952:486#3119
952:487&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36},e^{25}+e^{17}&259\\%952:487#3119
952:488&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{17}+e^{25}&259\\%952:488#3119
952:489a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{15}+e^{27}&259\\%952:489#3119a
952:489b&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{36},e^{27}+e^{15}&259\\%952:489#3119b
952:490&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26},e^{15}+e^{27}&259\\%952:490#3119
952:491&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{16},e^{37}+e^{15}&259\\%952:491#3119
952:492&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15},e^{37}+e^{25}&259\\%952:492#3119
952:493a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{25},e^{15}+e^{37}&259\\%952:493#3119a
952:493b&0,0,0,0,- e^{12},e^{13},e^{34},e^{25}+e^{36},e^{15}+e^{37}&259\\%952:493#3119b
952:494&0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35},e^{15}+e^{37}&259\\%952:494#3119
952:495&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{25}+e^{37}&259\\%952:495#3119
952:496a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{15},e^{47}+e^{25}&259\\%952:496#3119a
952:496b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{36},e^{25}+e^{47}&259\\%952:496#3119b
952:497&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36},e^{45}+e^{27}&259\\%952:497#3119
952:498a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{25}+e^{47}&259\\%952:498#3119a
952:498b&0,0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{26},e^{47}+e^{25}&259\\%952:498#3119b
952:499&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{27}+e^{45}&259\\%952:499#3119
952:500&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{36},e^{45}+e^{17}&259\\%952:500#3119
952:501a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{47}+e^{25}&259\\%952:501#3119a
952:501b&0,0,0,0,e^{12},- e^{13},e^{24},e^{15}+e^{36},e^{47}+e^{25}&259\\%952:501#3119b
952:502a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{47}+e^{15}&259\\%952:502#3119a
952:502b&0,0,0,0,e^{12},- e^{13},e^{24},e^{36}+e^{25},e^{47}+e^{15}&259\\%952:502#3119b
952:502c&0,0,0,0,- e^{12},- e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{47}&259\\%952:502#3119c
952:503a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{47}+e^{15}&259\\%952:503#3119a
952:503b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{47}&259\\%952:503#3119b
952:504&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{17}+e^{45}&259\\%952:504#3119
952:505&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{16},e^{47}+e^{15}&259\\%952:505#3119
952:506&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{36},e^{47}+e^{25}&259\\%952:506#3119
952:507a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{36},e^{15}+e^{47}&259\\%952:507#3119a
952:507b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25},e^{15}+e^{47}&259\\%952:507#3119b
952:508&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{47}+e^{15}&259\\%952:508#3119
952:509&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{47}+e^{25}&259\\%952:509#3119
952:510a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{16}+e^{27}&259\\%952:510#3140a
952:510b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{27}+e^{16}&259\\%952:510#3140b
952:511a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{36}+e^{47}&259\\%952:511#3140a
952:511b&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{47}+e^{36}&259\\%952:511#3140b
952:512a&0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15},e^{47}+e^{36}&259\\%952:512#3140a
952:512b&0,0,0,0,e^{12},e^{24}-e^{13},e^{23}+e^{14},e^{15},e^{47}+e^{36}&259\\%952:512#3140b
952:513&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{34}+e^{17}+e^{26}&259\\%952:513#3152
952:514&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{17}+e^{26}+e^{34}&259\\%952:514#3152
952:515&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{26}+e^{17}&259\\%952:515#3152
952:516&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{34},e^{17}+e^{26}&259\\%952:516#3152
952:517&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{17}+e^{26}&259\\%952:517#3152
952:518&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{37}+e^{46}&259\\%952:518#3152
952:519&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{37}+e^{46}&259\\%952:519#3152
952:520&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{37}+e^{46}&259\\%952:520#3152
952:521&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{37}&259\\%952:521#3152
952:522&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{15},e^{47}+e^{16}+e^{23}&259\\%952:522#3152
952:523&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{37}+e^{14}+e^{26}&259\\%952:523#3152
952:524&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{15}+e^{23},e^{16}+e^{47}&259\\%952:524#3152
952:525&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{15},e^{35}+e^{17}+e^{26}&259\\%952:525#3155
952:526&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14}+e^{23},e^{25},e^{17}+e^{35}+e^{26}&259\\%952:526#3155
952:527a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{27}+e^{16}+e^{45}&259\\%952:527#3155a
952:527b&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{15},e^{45}+e^{27}+e^{16}&259\\%952:527#3155b
952:528a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}+e^{45}+e^{27}&259\\%952:528#3155a
952:528b&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{25},e^{27}+e^{16}+e^{45}&259\\%952:528#3155b
952:529&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{46}+e^{37}&259\\%952:529#3155
952:530&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{36}+e^{45}+e^{27}&259\\%952:530#3155
952:531a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{37}+e^{46}+e^{15}&259\\%952:531#3155a
952:531b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{37}+e^{46}&259\\%952:531#3155b
952:532&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{45}+e^{36}+e^{27}&259\\%952:532#3155
952:533&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{15},e^{37}+e^{16}+e^{25}&259\\%952:533#3155
952:534&0,0,0,0,- e^{12},e^{34},e^{24}+e^{13},e^{15},e^{17}+e^{36}+e^{45}&259\\%952:534#3155
952:535&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{27}+e^{35}+e^{46}&259\\%952:535#3155
952:536&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{35}+e^{17}&259\\%952:536#3155
952:537&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{15},e^{35}+e^{17}&259\\%952:537#3155
952:538a&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{35}+e^{17}&259\\%952:538#3155a
952:538b&0,0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{17}+e^{35}&259\\%952:538#3155b
952:539&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{45}+e^{27}&259\\%952:539#3155
952:540&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{36}+e^{15},e^{45}+e^{27}&259\\%952:540#3155
952:541a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{36},e^{45}+e^{27}&259\\%952:541#3155a
952:541b&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{25}+e^{36},e^{27}+e^{45}&259\\%952:541#3155b
952:542&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35},e^{27}+e^{45}&259\\%952:542#3155
952:543&0,0,0,0,- e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36},e^{35}+e^{17}&259\\%952:543#3155
952:544&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{36},e^{27}+e^{35}&259\\%952:544#3155
952:545&0,0,0,0,- e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{15},e^{45}+e^{17}&259\\%952:545#3155
952:546&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{36}+e^{15},e^{45}+e^{27}&259\\%952:546#3155
952:547&0,0,0,0,e^{23}+e^{14},- e^{12},e^{13},e^{15}+e^{36},e^{35}+e^{47}&259\\%952:547#3158
952:548&0,0,0,0,e^{14}+e^{23},e^{12},e^{13},e^{46}+e^{25},e^{35}+e^{47}&259\\%952:548#3158
952:549&0,0,0,0,e^{14}+e^{23},- e^{12},e^{34},e^{15}+e^{36},e^{35}+e^{17}&259\\%952:549#3158
952:550&0,0,0,0,e^{14}-e^{23},e^{12},e^{34},e^{36}+e^{15},e^{45}+e^{27}&259\\%952:550#3158
952:551&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{17}+e^{24}+e^{36}&259\\%952:551#3164
952:552&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}+e^{14}+e^{27}&259\\%952:552#3164
952:553a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{34}+e^{27}+e^{16}&259\\%952:553#3164a
952:553b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{16}+e^{34}+e^{27}&259\\%952:553#3164b
952:554&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{16}+e^{37}+e^{24}&259\\%952:554#3164
952:555&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{16}+e^{47}+e^{23}&259\\%952:555#3164
952:556&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23}+e^{47}&259\\%952:556#3164
952:557&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{23}+e^{16}+e^{47}&259\\%952:557#3164
952:558&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{27}+e^{36}+e^{14}&259\\%952:558#3164
952:559a&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{23}+e^{47}+e^{16}&259\\%952:559#3164a
952:559b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{16}+e^{23}+e^{47}&259\\%952:559#3164b
952:560&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{37}+e^{16}+e^{24}&259\\%952:560#3164
952:561&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{17}+e^{46}+e^{23}&259\\%952:561#3164
952:562a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{16}+e^{23}+e^{47}&259\\%952:562#3164a
952:562b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{23}+e^{16}&259\\%952:562#3164b
952:563&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{23}+e^{46}+e^{17}&259\\%952:563#3164
952:564a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{25}+e^{17}&259\\%952:564#3167a
952:564b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{17}+e^{36}&259\\%952:564#3167b
952:565&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{17}+e^{26}+e^{35}&259\\%952:565#3167
952:566&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{25}+e^{37}&259\\%952:566#3167
952:567a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{25}+e^{16}&259\\%952:567#3167a
952:567b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:567#3167b
952:568&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{45}+e^{27}+e^{16}&259\\%952:568#3167
952:569&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{47}+e^{25}+e^{16}&259\\%952:569#3167
952:570a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}+e^{25}&259\\%952:570#3167a
952:570b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{47}+e^{36}&259\\%952:570#3167b
952:570c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{36}+e^{25}&259\\%952:570#3167c
952:570d&0,0,0,0,- e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}+e^{25}&259\\%952:570#3167d
952:571&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{47}+e^{26}&259\\%952:571#3167
952:572&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{46}+e^{25}+e^{37}&259\\%952:572#3167
952:573&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{27}+e^{36}+e^{45}&259\\%952:573#3167
952:574&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{17}+e^{45}+e^{36}&259\\%952:574#3167
952:575a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{47}+e^{25}+e^{36}&259\\%952:575#3167a
952:575b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{47}+e^{36}+e^{25}&259\\%952:575#3167b
952:576&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}+e^{47}&259\\%952:576#3167
952:577a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{47}+e^{16}+e^{25}&259\\%952:577#3167a
952:577b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{25}+e^{47}&259\\%952:577#3167b
952:578&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{23},e^{17}+e^{25}+e^{46}&259\\%952:578#3167
952:579a&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{47}+e^{25}+e^{36}&259\\%952:579#3167a
952:579b&0,0,0,0,- e^{12},e^{13},e^{34},e^{23}+e^{15},e^{47}+e^{36}+e^{25}&259\\%952:579#3167b
952:580&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{47}+e^{26}+e^{35}&259\\%952:580#3167
952:581a&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{17}+e^{36}+e^{25}&259\\%952:581#3167a
952:581b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{25}+e^{36}&259\\%952:581#3167b
952:582&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{26}+e^{35}&259\\%952:582#3167
952:583&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{35}+e^{26}+e^{17}&259\\%952:583#3167
952:584&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}+e^{15}&259\\%952:584#3167
952:585&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{37}+e^{25}+e^{16}&259\\%952:585#3167
952:586a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{36}+e^{47}+e^{25}&259\\%952:586#3167a
952:586b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{34},e^{25}+e^{47}+e^{36}&259\\%952:586#3167b
952:586c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{34},e^{47}+e^{36}+e^{25}&259\\%952:586#3167c
952:587&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{26}+e^{35}+e^{47}&259\\%952:587#3167
952:588&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{37}+e^{46}+e^{25}&259\\%952:588#3167
952:589a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{47}+e^{36}&259\\%952:589#3167a
952:589b&0,0,0,0,e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{36}+e^{47}+e^{15}&259\\%952:589#3167b
952:590&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{37}+e^{46}&259\\%952:590#3167
952:591&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{26}+e^{35}+e^{47}&259\\%952:591#3167
952:592&0,0,0,0,- e^{12},e^{13},e^{24},e^{34}+e^{15},e^{36}+e^{17}+e^{45}&259\\%952:592#3167
952:593a&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{47}+e^{36}+e^{25}&259\\%952:593#3167a
952:593b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{34},e^{36}+e^{47}+e^{25}&259\\%952:593#3167b
952:594&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{26}+e^{35}+e^{47}&259\\%952:594#3167
952:595a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{25}+e^{16}&259\\%952:595#3167a
952:595b&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:595#3167b
952:596&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{46}+e^{25}+e^{17}&259\\%952:596#3167
952:597&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{15}+e^{47}+e^{36}&259\\%952:597#3167
952:598&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{26}+e^{47}+e^{35}&259\\%952:598#3167
952:599a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{36}+e^{25}&259\\%952:599#3167a
952:599b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{36}+e^{47}+e^{25}&259\\%952:599#3167b
952:600&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{35}+e^{47}+e^{26}&259\\%952:600#3167
952:601&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{15}+e^{23}+e^{47}&259\\%952:601#3167
952:602a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16},e^{47}+e^{15}+e^{23}&259\\%952:602#3167a
952:602b&0,0,0,0,- e^{12},e^{13},e^{24},e^{16}+e^{25},e^{15}+e^{47}+e^{23}&259\\%952:602#3167b
952:603&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{15}+e^{27}+e^{34}&259\\%952:603#3167
952:604&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{16},e^{17}+e^{23}+e^{45}&259\\%952:604#3167
952:605&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36},e^{17}+e^{34}+e^{25}&259\\%952:605#3167
952:606a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25},e^{23}+e^{47}+e^{15}&259\\%952:606#3167a
952:606b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25},e^{47}+e^{15}+e^{23}&259\\%952:606#3167b
952:607&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{15}+e^{23}+e^{47}&259\\%952:607#3167
952:608&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{17}+e^{25}+e^{34}&259\\%952:608#3167
952:609&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{36},e^{17}+e^{23}+e^{45}&259\\%952:609#3167
952:610a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{23}+e^{47}+e^{15}&259\\%952:610#3167a
952:610b&0,0,0,0,e^{12},- e^{13},e^{24},e^{36}+e^{25},e^{15}+e^{23}+e^{47}&259\\%952:610#3167b
952:610c&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25},e^{47}+e^{15}+e^{23}&259\\%952:610#3167c
952:610d&0,0,0,0,- e^{12},- e^{13},e^{24},e^{36}+e^{25},e^{15}+e^{47}+e^{23}&259\\%952:610#3167d
952:611a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{27}+e^{34}&259\\%952:611#3167a
952:611b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25},e^{15}+e^{34}+e^{27}&259\\%952:611#3167b
952:612a&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{36},e^{23}+e^{45}+e^{17}&259\\%952:612#3167a
952:612b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{36}+e^{25},e^{45}+e^{17}+e^{23}&259\\%952:612#3167b
952:613a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{23}+e^{47}&259\\%952:613#3167a
952:613b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{23}+e^{47}&259\\%952:613#3167b
952:614&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26},e^{34}+e^{27}+e^{15}&259\\%952:614#3167
952:615&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{45}+e^{23}+e^{17}&259\\%952:615#3167
952:616&0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25},e^{15}+e^{47}+e^{23}&259\\%952:616#3167
952:617&0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25},e^{15}+e^{24}+e^{37}&259\\%952:617#3167
952:618&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15},e^{37}+e^{25}+e^{14}&259\\%952:618#3167
952:619a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{36},e^{15}+e^{23}+e^{47}&259\\%952:619#3167a
952:619b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25},e^{23}+e^{47}+e^{15}&259\\%952:619#3167b
952:620a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{25},e^{24}+e^{37}+e^{15}&259\\%952:620#3167a
952:620b&0,0,0,0,- e^{12},e^{13},e^{34},e^{25}+e^{36},e^{37}+e^{15}+e^{24}&259\\%952:620#3167b
952:621&0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35},e^{47}+e^{23}+e^{15}&259\\%952:621#3167
952:622&0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35},e^{14}+e^{25}+e^{37}&259\\%952:622#3167
952:623&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{24}+e^{37}+e^{15}&259\\%952:623#3167
952:624a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{25}+e^{14},e^{37}+e^{15}&259\\%952:624#3167a
952:624b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25}+e^{14},e^{37}+e^{15}&259\\%952:624#3167b
952:625&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{26}+e^{35},e^{15}+e^{37}&259\\%952:625#3167
952:626&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24}+e^{36},e^{25}+e^{37}&259\\%952:626#3167
952:627&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{14}+e^{26},e^{37}+e^{25}&259\\%952:627#3167
952:628a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{14}+e^{25},e^{47}+e^{15}&259\\%952:628#3167a
952:628b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25}+e^{14},e^{47}+e^{15}&259\\%952:628#3167b
952:629&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{26}+e^{35},e^{15}+e^{47}&259\\%952:629#3167
952:630&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{36}+e^{24},e^{25}+e^{47}&259\\%952:630#3167
952:631&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{26}+e^{35},e^{47}+e^{25}&259\\%952:631#3167
952:632&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{17}+e^{35}+e^{26}&259\\%952:632#3170
952:633&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16},e^{36}+e^{27}+e^{15}&259\\%952:633#3170
952:634a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25},e^{17}+e^{35}+e^{26}&259\\%952:634#3170a
952:634b&0,0,0,0,e^{12},e^{13},e^{14},-e^{25}+e^{36},e^{17}+e^{26}+e^{35}&259\\%952:634#3170b
952:635a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{17}+e^{25}+e^{36}&259\\%952:635#3170a
952:635b&0,0,0,0,- e^{12},e^{13},e^{14},-e^{26}+e^{35},e^{36}+e^{25}+e^{17}&259\\%952:635#3170b
952:636&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{27}+e^{36}&259\\%952:636#3170
952:637a&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{15}+e^{47}+e^{36}&259\\%952:637#3170a
952:637b&0,0,0,0,e^{12},- e^{13},e^{14},e^{16}+e^{25},e^{47}+e^{15}+e^{36}&259\\%952:637#3170b
952:638&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{15}+e^{46}+e^{37}&259\\%952:638#3170
952:639&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{35}+e^{47}+e^{26}&259\\%952:639#3170
952:640&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{27}+e^{45}+e^{36}&259\\%952:640#3170
952:641a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{15}+e^{47}+e^{36}&259\\%952:641#3170a
952:641b&0,0,0,0,- e^{12},e^{13},e^{24},e^{16}+e^{25},e^{15}+e^{36}+e^{47}&259\\%952:641#3170b
952:642&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{16},e^{36}+e^{45}+e^{17}&259\\%952:642#3170
952:643a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{35}+e^{47}+e^{26}&259\\%952:643#3170a
952:643b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{16}+e^{25},e^{26}+e^{47}+e^{35}&259\\%952:643#3170b
952:644a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36},e^{27}+e^{16}+e^{45}&259\\%952:644#3170a
952:644b&0,0,0,0,e^{12},- e^{13},e^{14},e^{36}+e^{25},e^{45}+e^{27}+e^{16}&259\\%952:644#3170b
952:645a&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26},e^{47}+e^{16}+e^{25}&259\\%952:645#3170a
952:645b&0,0,0,0,- e^{12},- e^{13},e^{14},e^{26}+e^{35},e^{47}+e^{16}+e^{25}&259\\%952:645#3170b
952:646&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{27}+e^{16}+e^{45}&259\\%952:646#3170
952:647a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{47}+e^{16}+e^{25}&259\\%952:647#3170a
952:647b&0,0,0,0,e^{12},- e^{13},e^{24},e^{36}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:647#3170b
952:648&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{25}+e^{47}+e^{16}&259\\%952:648#3170
952:649a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36},e^{26}+e^{35}+e^{47}&259\\%952:649#3170a
952:649b&0,0,0,0,e^{12},e^{13},e^{14},-e^{25}+e^{36},e^{26}+e^{35}+e^{47}&259\\%952:649#3170b
952:650a&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26},e^{47}+e^{36}+e^{25}&259\\%952:650#3170a
952:650b&0,0,0,0,e^{12},- e^{13},e^{14},-e^{26}+e^{35},e^{36}+e^{47}+e^{25}&259\\%952:650#3170b
952:650c&0,0,0,0,- e^{12},- e^{13},e^{14},e^{26}+e^{35},e^{25}+e^{47}+e^{36}&259\\%952:650#3170c
952:651&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26},e^{46}+e^{37}+e^{25}&259\\%952:651#3170
952:652&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36},e^{26}+e^{47}+e^{35}&259\\%952:652#3170
952:653a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{47}+e^{36}&259\\%952:653#3170a
952:653b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{35}+e^{26},e^{15}+e^{47}+e^{36}&259\\%952:653#3170b
952:654&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{36}+e^{45}+e^{17}&259\\%952:654#3170
952:655a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36},e^{26}+e^{35}+e^{47}&259\\%952:655#3170a
952:655b&0,0,0,0,e^{12},e^{13},e^{24},e^{36}-e^{25},e^{35}+e^{47}+e^{26}&259\\%952:655#3170b
952:656a&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26},e^{47}+e^{36}+e^{25}&259\\%952:656#3170a
952:656b&0,0,0,0,- e^{12},e^{13},e^{24},-e^{26}+e^{35},e^{36}+e^{47}+e^{25}&259\\%952:656#3170b
952:657&0,0,0,0,e^{12},e^{34},- e^{13},e^{15}+e^{36},e^{16}+e^{25}+e^{47}&259\\%952:657#3170
952:658a&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{36},e^{17}+e^{25}+e^{46}&259\\%952:658#3170a
952:658b&0,0,0,0,e^{12},e^{34},- e^{13},e^{15}+e^{36},e^{17}+e^{46}+e^{25}&259\\%952:658#3170b
952:659&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25},e^{37}+e^{46}+e^{15}&259\\%952:659#3170
952:660&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25},e^{27}+e^{35}+e^{46}&259\\%952:660#3170
952:661a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{27}+e^{34}+e^{16}&259\\%952:661#3188a
952:661b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{16}+e^{34}+e^{27}&259\\%952:661#3188b
952:662a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{15},e^{27}+e^{16}&259\\%952:662#3188a
952:662b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15},e^{27}+e^{16}&259\\%952:662#3188b
952:663a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{15},e^{36}+e^{47}&259\\%952:663#3188a
952:663b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{15}+e^{34},e^{36}+e^{47}&259\\%952:663#3188b
952:664a&0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{34},e^{47}+e^{36}&259\\%952:664#3188a
952:664b&0,0,0,0,e^{12},e^{24}-e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{47}&259\\%952:664#3188b
952:665a&0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{15},e^{27}+e^{35}+e^{16}&259\\%952:665#3191a
952:665b&0,0,0,0, {(-1+a_2)} e^{12},-e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{15},e^{16}+e^{35}+e^{27}&259\\%952:665#3191b
952:666a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{36}+e^{47}+e^{25}&259\\%952:666#3191a
952:666b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{15},e^{36}+e^{25}+e^{47}&259\\%952:666#3191b
952:667a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{46}+e^{25}+e^{37}&259\\%952:667#3191a
952:667b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{25}+e^{37}+e^{46}&259\\%952:667#3191b
952:667c&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{37}+e^{46}+e^{25}&259\\%952:667#3191c
952:668a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{35}+e^{16},e^{45}+e^{17}&259\\%952:668#3191a
952:668b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{35}+e^{16},e^{45}+e^{17}&259\\%952:668#3191b
952:669a&0,0,0,0,e^{14}+e^{23},- e^{12},e^{24}+e^{13},e^{15}+e^{36},e^{17}+e^{25}&259\\%952:669#3194a
952:669b&0,0,0,0,e^{14}+e^{23},- e^{12},e^{24}-e^{13},e^{36}+e^{15},e^{25}+e^{17}&259\\%952:669#3194b
952:670a&0,0,0,0,e^{14}-e^{23},e^{12},e^{24}+e^{13},e^{15}+e^{36},e^{47}+e^{35}&259\\%952:670#3194a
952:670b&0,0,0,0,e^{14}+e^{23},- e^{12},e^{13}+e^{24},e^{15}+e^{36},e^{35}+e^{47}&259\\%952:670#3194b
952:671a&0,0,0,0,e^{23}+e^{14},- e^{12},e^{24}+e^{13},e^{15}+e^{36},e^{37}+e^{45}&259\\%952:671#3194a
952:671b&0,0,0,0,e^{23}-e^{14},- e^{12},e^{24}+e^{13},e^{36}+e^{15},e^{37}+e^{45}&259\\%952:671#3194b
952:672&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{26}+e^{34}+e^{17}&259\\%952:672#3200
952:673&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{25}+e^{13},e^{16}+e^{24}+e^{37}&259\\%952:673#3200
952:674&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23}+e^{14},e^{24}+e^{15},e^{35}+e^{26}+e^{17}&259\\%952:674#3203
952:675&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23}+e^{14},e^{34}+e^{15},e^{17}+e^{26}+e^{35}&259\\%952:675#3203
952:676&0,0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23}+e^{14},e^{34}+e^{25},e^{35}+e^{26}+e^{17}&259\\%952:676#3203
952:677a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{27}+e^{45}+e^{16}&259\\%952:677#3203a
952:677b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{45}+e^{16}+e^{27}&259\\%952:677#3203b
952:678&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{46}+e^{25}+e^{37}&259\\%952:678#3203
952:679&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{45}+e^{36}+e^{27}&259\\%952:679#3203
952:680a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{15},e^{16}+e^{27}+e^{45}&259\\%952:680#3203a
952:680b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{45}+e^{16}+e^{27}&259\\%952:680#3203b
952:681a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25},e^{27}+e^{45}+e^{16}&259\\%952:681#3203a
952:681b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{27}+e^{16}+e^{45}&259\\%952:681#3203b
952:682&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{37}+e^{46}+e^{25}&259\\%952:682#3203
952:683&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{36}+e^{27}+e^{45}&259\\%952:683#3203
952:684a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25},e^{46}+e^{37}+e^{15}&259\\%952:684#3203a
952:684b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{46}+e^{37}+e^{15}&259\\%952:684#3203b
952:685&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25},e^{27}+e^{36}+e^{45}&259\\%952:685#3203
952:686&0,0,0,0,e^{12},e^{34},e^{14}-e^{23},e^{13}+e^{25},e^{47}+e^{26}+e^{15}&259\\%952:686#3203
952:687&0,0,0,0,- e^{12},e^{34},e^{23}+e^{14},e^{13}+e^{25},e^{35}+e^{46}+e^{17}&259\\%952:687#3203
952:688&0,0,0,0,- e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{45}+e^{36}&259\\%952:688#3203
952:689&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{16}+e^{25},e^{17}+e^{35}+e^{24}&259\\%952:689#3203
952:690&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{36},e^{17}+e^{24}+e^{35}&259\\%952:690#3203
952:691a&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{36}+e^{25},e^{35}+e^{24}+e^{17}&259\\%952:691#3203a
952:691b&0,0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{25}+e^{36},e^{24}+e^{17}+e^{35}&259\\%952:691#3203b
952:692&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{36}+e^{24},e^{17}+e^{35}&259\\%952:692#3203
952:693&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}+e^{34},e^{17}+e^{35}&259\\%952:693#3203
952:694&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36},e^{27}+e^{45}&259\\%952:694#3203
952:695&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}+e^{16},e^{27}+e^{45}&259\\%952:695#3203
952:696&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{36},e^{14}+e^{27}+e^{35}&259\\%952:696#3203
952:697&0,0,0,0,- e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{36},e^{17}+e^{23}+e^{45}&259\\%952:697#3203
952:698&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{36}+e^{15},e^{27}+e^{45}+e^{13}&259\\%952:698#3203
952:699&0,0,0,0,- e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36},e^{24}+e^{17}+e^{35}&259\\%952:699#3203
952:700&0,0,0,0,- e^{12},e^{23}+e^{14},e^{34},e^{16}+e^{35},e^{25}+e^{47}+e^{13}&259\\%952:700#3203
952:701&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{35}+e^{16},e^{37}+e^{15}+e^{24}&259\\%952:701#3203
952:702&0,0,0,0,e^{14}+e^{23},e^{12},e^{13},e^{46}+e^{25},e^{15}+e^{34}+e^{27}&259\\%952:702#3206
952:703&0,0,0,0,e^{14}-e^{23},e^{12},e^{34},e^{15}+e^{36},e^{45}+e^{27}+e^{13}&259\\%952:703#3206
952:704&0,0,0,0,e^{14}+e^{23},- e^{12},e^{34},e^{36}+e^{15},e^{24}+e^{35}+e^{17}&259\\%952:704#3206
952:705&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&259\\%952:705#3206
952:706a&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23}+e^{14},e^{25}+e^{36},e^{35}+e^{26}+e^{17}&259\\%952:706#3206a
952:706b&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14}+e^{23},e^{36}-e^{25},e^{17}+e^{35}+e^{26}&259\\%952:706#3206b
952:707a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25},e^{15}+e^{37}+e^{46}&259\\%952:707#3206a
952:707b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{46}+e^{37}+e^{15}&259\\%952:707#3206b
952:708&0,0,0,0, a_2 e^{12},e^{13}, a_2 e^{14}+e^{23},e^{25}+e^{16},e^{45}+e^{36}+e^{27}&259\\%952:708#3206
952:709a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{45}+e^{16}+e^{27}&259\\%952:709#3206a
952:709b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{25}+e^{36},e^{16}+e^{27}+e^{45}&259\\%952:709#3206b
952:709c&0,0,0,0,- e^{12},e^{13},-e^{14}+e^{23},e^{36}+e^{25},e^{27}+e^{45}+e^{16}&259\\%952:709#3206c
952:709d&0,0,0,0,- e^{12},- e^{13},e^{23}-e^{14},e^{25}+e^{36},e^{27}+e^{16}+e^{45}&259\\%952:709#3206d
952:710a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35},e^{45}+e^{16}+e^{27}&259\\%952:710#3206a
952:710b&0,0,0,0,- e^{12},- e^{13},e^{23}-e^{14},e^{26}+e^{35},e^{27}+e^{16}+e^{45}&259\\%952:710#3206b
952:711&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35},e^{46}+e^{25}+e^{37}&259\\%952:711#3206
952:712&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{36}+e^{15},e^{25}+e^{37}+e^{16}&259\\%952:712#3206
952:713&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{15}+e^{36},e^{16}+e^{25}+e^{47}&259\\%952:713#3206
952:714a&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{35}+e^{16},e^{45}+e^{17}+e^{26}&259\\%952:714#3209a
952:714b&0,0,0,0,- e^{12},e^{23}-e^{14},- e^{13},e^{16}+e^{35},e^{17}+e^{26}+e^{45}&259\\%952:714#3209b
952:715a&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{35}-e^{16},e^{47}+e^{36}+e^{15}&259\\%952:715#3209a
952:715b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{35}+e^{16},e^{36}+e^{15}+e^{47}&259\\%952:715#3209b
952:716&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{16}+e^{35},e^{25}+e^{36}+e^{47}&259\\%952:716#3209
952:717&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{16}+e^{35},e^{26}+e^{37}+e^{45}&259\\%952:717#3209
952:718&0,0,0,0, e^{12} a_2,e^{23}+ e^{14} a_2, e^{13} {(1+a_2)},e^{45}+e^{26},e^{16}+e^{27}+e^{35}&259\\%952:718#3209
952:719a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{26}+e^{45},e^{15}+e^{36}+e^{47}&259\\%952:719#3209a
952:719b&0,0,0,0,- e^{12},e^{23}-e^{14},- e^{13},e^{26}+e^{45},e^{15}+e^{47}+e^{36}&259\\%952:719#3209b
952:720&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{45}+e^{26},e^{47}+e^{36}+e^{25}&259\\%952:720#3209
952:721&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{35}+e^{16},e^{17}+e^{36}+e^{25}&259\\%952:721#3209
952:722&0,0,0,0,e^{12},e^{14}-e^{23},e^{34},e^{16}+e^{35},e^{15}+e^{46}+e^{27}&259\\%952:722#3209
952:723&0,0,0,0,- e^{12},e^{23}-e^{14},e^{34},e^{16}+e^{35},e^{26}+e^{37}+e^{45}&259\\%952:723#3209
952:724&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}+e^{34},e^{47}+e^{15}+e^{23}&259\\%952:724#3215
952:725a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14}+e^{36},e^{15}+e^{23}+e^{47}&259\\%952:725#3215a
952:725b&0,0,0,0,e^{12},- e^{13},e^{24},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{47}&259\\%952:725#3215b
952:725c&0,0,0,0,- e^{12},- e^{13},e^{24},e^{36}+e^{14}+e^{25},e^{23}+e^{47}+e^{15}&259\\%952:725#3215c
952:726a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14},e^{15}+e^{23}+e^{47}&259\\%952:726#3215a
952:726b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35}+e^{14},e^{15}+e^{47}+e^{23}&259\\%952:726#3215b
952:727a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{15}+e^{23}+e^{47}&259\\%952:727#3215a
952:727b&0,0,0,0,- e^{12},e^{13},e^{24},e^{25}+e^{16}+e^{34},e^{15}+e^{23}+e^{47}&259\\%952:727#3215b
952:728a&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26}+e^{14},e^{34}+e^{27}+e^{15}&259\\%952:728#3215a
952:728b&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}-e^{14},e^{34}+e^{27}+e^{15}&259\\%952:728#3215b
952:729&0,0,0,0,- e^{12},- e^{13},e^{24},e^{14}+e^{26}+e^{35},e^{17}+e^{23}+e^{45}&259\\%952:729#3215
952:730a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{25}+e^{14},e^{47}+e^{15}+e^{23}&259\\%952:730#3215a
952:730b&0,0,0,0,- e^{12},e^{13},e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{47}&259\\%952:730#3215b
952:731&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{14}+e^{26},e^{23}+e^{47}+e^{15}&259\\%952:731#3215
952:732a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15}+e^{24},e^{37}+e^{25}+e^{14}&259\\%952:732#3215a
952:732b&0,0,0,0,e^{12},e^{13},e^{34},-e^{15}+e^{36}+e^{24},e^{14}+e^{37}+e^{25}&259\\%952:732#3215b
952:733a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{36}+e^{14},e^{15}+e^{37}+e^{24}&259\\%952:733#3215a
952:733b&0,0,0,0,e^{12},e^{13},e^{34},-e^{14}+e^{36}+e^{25},e^{15}+e^{24}+e^{37}&259\\%952:733#3215b
952:733c&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25}+e^{14},e^{37}+e^{15}+e^{24}&259\\%952:733#3215c
952:733d&0,0,0,0,- e^{12},e^{13},e^{34},-e^{14}+e^{25}+e^{36},e^{15}+e^{24}+e^{37}&259\\%952:733#3215d
952:734&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{14}+e^{26},e^{24}+e^{37}+e^{15}&259\\%952:734#3215
952:735&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}+e^{36},e^{26}+e^{17}+e^{35}&259\\%952:735#3218
952:736&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14},e^{15}+e^{27}+e^{36}&259\\%952:736#3218
952:737&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16}+e^{34},e^{27}+e^{15}+e^{36}&259\\%952:737#3218
952:738a&0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:738#3218a
952:738b&0,0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15},e^{47}+e^{16}+e^{25}&259\\%952:738#3218b
952:739&0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15},e^{27}+e^{16}+e^{45}&259\\%952:739#3218
952:740&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35},e^{47}+e^{16}+e^{25}&259\\%952:740#3218
952:741&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}+e^{36},e^{26}+e^{35}+e^{47}&259\\%952:741#3218
952:742&0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15},e^{46}+e^{25}+e^{37}&259\\%952:742#3218
952:743a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14},e^{47}+e^{36}+e^{15}&259\\%952:743#3218a
952:743b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35}+e^{14},e^{15}+e^{47}+e^{36}&259\\%952:743#3218b
952:744a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{47}+e^{15}+e^{36}&259\\%952:744#3218a
952:744b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34}+e^{25}+e^{16},e^{36}+e^{47}+e^{15}&259\\%952:744#3218b
952:745&0,0,0,0,- e^{12},- e^{13},e^{24},e^{35}+e^{14}+e^{26},e^{17}+e^{45}+e^{36}&259\\%952:745#3218
952:746&0,0,0,0,- e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{36}+e^{45}&259\\%952:746#3218
952:747a&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35},e^{47}+e^{36}+e^{25}&259\\%952:747#3218a
952:747b&0,0,0,0,- e^{12},e^{13},e^{24},e^{35}+e^{14}-e^{26},e^{47}+e^{36}+e^{25}&259\\%952:747#3218b
952:748a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25}+e^{14},e^{47}+e^{26}+e^{35}&259\\%952:748#3218a
952:748b&0,0,0,0,e^{12},e^{13},e^{24},e^{36}-e^{25}+e^{14},e^{26}+e^{47}+e^{35}&259\\%952:748#3218b
952:749a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{26}+e^{35}+e^{47}&259\\%952:749#3218a
952:749b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{16}+e^{25}+e^{34},e^{35}+e^{47}+e^{26}&259\\%952:749#3218b
952:750&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23}+e^{46},e^{36}+e^{25}+e^{17}&259\\%952:750#3218
952:751&0,0,0,0,e^{12},e^{34},- e^{13},e^{15}+e^{46}+e^{23},e^{47}+e^{16}+e^{25}&259\\%952:751#3218
952:752&0,0,0,0,e^{12},e^{34},- e^{13},e^{15}+e^{24}+e^{36},e^{16}+e^{25}+e^{47}&259\\%952:752#3218
952:753a&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24}+e^{36},e^{17}+e^{25}+e^{46}&259\\%952:753#3218a
952:753b&0,0,0,0,e^{12},e^{34},- e^{13},e^{24}+e^{36}+e^{15},e^{46}+e^{25}+e^{17}&259\\%952:753#3218b
952:754a&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{17}+e^{26},e^{47}+e^{16}+e^{25}&259\\%952:754#3221a
952:754b&0,0,0,0,- e^{12},- e^{13},e^{14},e^{17}+e^{26}+e^{35},e^{16}+e^{47}+e^{25}&259\\%952:754#3221b
952:755a&0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{35},e^{27}+e^{16}+e^{45}&259\\%952:755#3221a
952:755b&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26}-e^{17},e^{27}+e^{45}+e^{16}&259\\%952:755#3221b
952:756&0,0,0,0,e^{12}, a_1 e^{13},e^{24},e^{27}+e^{36}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:756#3221
952:757a&0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{35},e^{25}+e^{47}+e^{36}&259\\%952:757#3221a
952:757b&0,0,0,0,e^{12},- e^{13},e^{14},e^{17}+e^{35}-e^{26},e^{47}+e^{25}+e^{36}&259\\%952:757#3221b
952:757c&0,0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{17}+e^{26},e^{47}+e^{36}+e^{25}&259\\%952:757#3221c
952:758a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{17}+e^{36},e^{26}+e^{47}+e^{35}&259\\%952:758#3221a
952:758b&0,0,0,0,e^{12},e^{13},e^{14},e^{17}-e^{25}+e^{36},e^{26}+e^{35}+e^{47}&259\\%952:758#3221b
952:759&0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{35},e^{25}+e^{46}+e^{37}&259\\%952:759#3221
952:760&0,0,0,0,e^{12},e^{13},e^{24},e^{27}+e^{36}+e^{15},e^{47}+e^{35}+e^{26}&259\\%952:760#3221
952:761&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{37}+e^{46},e^{26}+e^{35}+e^{47}&259\\%952:761#3221
952:762&0,0,0,0,- e^{12},- e^{13},e^{24},e^{45}+e^{36}+e^{17},e^{47}+e^{26}+e^{35}&259\\%952:762#3221
952:763a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{34}-e^{12},e^{16}+e^{25},e^{37}+e^{15}&259\\%952:763#3230a
952:763b&0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},-e^{12}+e^{34},e^{16}+e^{25},e^{15}+e^{37}&259\\%952:763#3230b
952:763c&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{34}-e^{12},-e^{16}+e^{25},e^{15}+e^{37}&259\\%952:763#3230c
952:763d&0,0,0,0,-e^{14}+e^{23},e^{24}-e^{13},-e^{12}+e^{34},e^{25}-e^{16},e^{37}+e^{15}&259\\%952:763#3230d
952:764a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{25}+e^{16},e^{17}+e^{35}&259\\%952:764#3230a
952:764b&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{34}-e^{12},e^{16}+e^{25},e^{17}+e^{35}&259\\%952:764#3230b
952:764c&0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{12}+e^{34},e^{25}+e^{16},e^{35}+e^{17}&259\\%952:764#3230c
952:765a&0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14},e^{24}+ a_2 e^{13},e^{15}+e^{34},e^{27}+e^{16}+e^{35}&259\\%952:765#3239a
952:765b&0,0,0,0, {(-1+a_2)} e^{12},e^{23}-e^{14},e^{24}+ a_2 e^{13},e^{15}+e^{34},e^{35}+e^{27}+e^{16}&259\\%952:765#3239b
952:766a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{34},e^{25}+e^{47}+e^{36}&259\\%952:766#3239a
952:766b&0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{34}+e^{15},e^{36}+e^{47}+e^{25}&259\\%952:766#3239b
952:767a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{34},e^{37}+e^{46}+e^{25}&259\\%952:767#3239a
952:767b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{34}+e^{15},e^{37}+e^{46}+e^{25}&259\\%952:767#3239b
952:767c&0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{34},e^{25}+e^{37}+e^{46}&259\\%952:767#3239c
952:768a&0,0,0,0,e^{23}+e^{14},- e^{12},e^{24}+e^{13},e^{36}+e^{15},e^{17}+e^{25}+e^{34}&259\\%952:768#3242a
952:768b&0,0,0,0,e^{23}+e^{14},- e^{12},e^{24}-e^{13},e^{15}+e^{36},e^{17}+e^{25}+e^{34}&259\\%952:768#3242b
952:769a&0,0,0,0, {(-1+a_2)} e^{12}, e^{14} a_2+e^{23},e^{24}+e^{13},- {(-1+a_2)} e^{16}+e^{35},e^{26}+e^{45}+e^{17}&259\\%952:769#3245a
952:769b&0,0,0,0, {(-1+a_2)} e^{12}, e^{14} a_2+e^{23},e^{24}-e^{13},- {(-1+a_2)} e^{16}+e^{35},e^{26}+e^{45}+e^{17}&259\\%952:769#3245b
952:770a&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{16},e^{47}+e^{36}+e^{15}&259\\%952:770#3245a
952:770b&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{35}-e^{16},e^{47}+e^{36}+e^{15}&259\\%952:770#3245b
952:770c&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35},e^{15}+e^{36}+e^{47}&259\\%952:770#3245c
952:770d&0,0,0,0,- e^{12},-e^{23}+e^{14},e^{24}+e^{13},-e^{16}+e^{35},e^{15}+e^{47}+e^{36}&259\\%952:770#3245d
952:771a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35},e^{15}+e^{46}+e^{37}&259\\%952:771#3245a
952:771b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{35}+e^{16},e^{15}+e^{37}+e^{46}&259\\%952:771#3245b
952:772a&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{16},e^{47}+e^{36}+e^{25}&259\\%952:772#3245a
952:772b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35},e^{25}+e^{47}+e^{36}&259\\%952:772#3245b
952:773a&0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{16},e^{46}+e^{25}+e^{37}&259\\%952:773#3245a
952:773b&0,0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{35}+e^{16},e^{37}+e^{46}+e^{25}&259\\%952:773#3245b
952:773c&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35},e^{46}+e^{25}+e^{37}&259\\%952:773#3245c
952:773d&0,0,0,0,- e^{12},e^{23}-e^{14},e^{24}-e^{13},e^{16}+e^{35},e^{37}+e^{46}+e^{25}&259\\%952:773#3245d
952:774a&0,0,0,0,e^{24}+ e^{13} {(1+a_2)},e^{14}+e^{23}, a_2 e^{12},e^{26}+e^{15},e^{25}+e^{16}+e^{37}&259\\%952:774#3248a
952:774b&0,0,0,0,e^{24}+ e^{13} {(1+a_2)},e^{23}-e^{14}, a_2 e^{12},e^{26}-e^{15},e^{25}+e^{37}+e^{16}&259\\%952:774#3248b
952:775a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{26}+e^{15},e^{17}+e^{46}+e^{35}&259\\%952:775#3248a
952:775b&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},- e^{12},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&259\\%952:775#3248b
952:775c&0,0,0,0,-e^{14}-e^{23},e^{24}-e^{13},e^{12},e^{15}+e^{26},e^{46}+e^{17}+e^{35}&259\\%952:775#3248c
952:775d&0,0,0,0,-e^{14}-e^{23},e^{24}-e^{13},- e^{12},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&259\\%952:775#3248d
952:776a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{26}+e^{15},e^{17}+e^{45}+e^{36}&259\\%952:776#3248a
952:776b&0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{26}+e^{15},e^{17}+e^{45}+e^{36}&259\\%952:776#3248b
952:777a&0,0,0,0,e^{14}+ a_3 e^{23},e^{13}+e^{24},- {(-1+a_3)} e^{12},e^{46}+e^{35},e^{37}+e^{26}+e^{15}&259\\%952:777#3248a
952:777b&0,0,0,0,-e^{14}+ a_3 e^{23},e^{24}-e^{13},- {(1+a_3)} e^{12},e^{35}+e^{46},e^{15}+e^{37}+e^{26}&259\\%952:777#3248b
952:778a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{46}+e^{35},e^{17}+e^{45}+e^{36}&259\\%952:778#3248a
952:778b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{12},-e^{35}+e^{46},e^{36}+e^{45}+e^{17}&259\\%952:778#3248b
952:779a&0,0,0,0,e^{13}+e^{24},e^{14}+e^{23},e^{12},e^{46}+e^{35},e^{17}+e^{45}+e^{36}&259\\%952:779#3248a
952:779b&0,0,0,0,-e^{24}+e^{13},e^{23}+e^{14},e^{12},-e^{35}+e^{46},e^{36}+e^{45}+e^{17}&259\\%952:779#3248b
952:779c&0,0,0,0,e^{13}+e^{24},e^{14}+e^{23},- e^{12},e^{46}+e^{35},e^{17}+e^{45}+e^{36}&259\\%952:779#3248c
952:780a&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25}+e^{16},e^{35}+e^{24}+e^{17}&259\\%952:780#3251a
952:780b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},-e^{25}+e^{34}+e^{16},e^{24}+e^{35}+e^{17}&259\\%952:780#3251b
952:781&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23}+e^{46},e^{14}+e^{27}+e^{35}&259\\%952:781#3251
952:782&0,0,0,0,e^{24}+e^{13},- e^{12},e^{34},e^{46}+e^{15}+e^{23},e^{14}+e^{27}+e^{35}&259\\%952:782#3254
952:783&0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{24}+e^{36}+e^{15},e^{35}+e^{26}+e^{17}&259\\%952:783#3254
952:784a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{36}+e^{24},e^{27}+e^{45}+e^{16}&259\\%952:784#3254a
952:784b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36},e^{45}+e^{16}+e^{27}&259\\%952:784#3254b
952:785&0,0,0,0,e^{12}, a_2 e^{13}, a_2 e^{14}+e^{23},e^{15}+e^{24}+e^{36},e^{46}+e^{25}+e^{37}&259\\%952:785#3254
952:786&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{25}+e^{14},e^{26}+e^{37}+e^{15}&259\\%952:786#3254
952:787a&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{35}+e^{24}+e^{16},e^{45}+e^{17}+e^{26}&259\\%952:787#3257a
952:787b&0,0,0,0,- e^{12},e^{23}-e^{14},- e^{13},e^{16}+e^{35}+e^{24},e^{17}+e^{26}+e^{45}&259\\%952:787#3257b
952:788a&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{35}+e^{24}-e^{16},e^{47}+e^{36}+e^{15}&259\\%952:788#3257a
952:788b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{24}+e^{35}+e^{16},e^{47}+e^{36}+e^{15}&259\\%952:788#3257b
952:789&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{35}+e^{16}+e^{24},e^{36}+e^{47}+e^{25}&259\\%952:789#3257
952:790&0,0,0,0,- e^{12},e^{23}-e^{14},e^{13},e^{16}+e^{35}+e^{24},e^{26}+e^{37}+e^{45}&259\\%952:790#3257
952:791&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{14}+e^{26}+e^{35},e^{15}+e^{36}+e^{27}&259\\%952:791#3257
952:792&0,0,0,0,- e^{12},e^{13}+e^{24},e^{34},e^{23}+e^{16}+e^{45},e^{15}+e^{27}+e^{36}&259\\%952:792#3257
952:793&0,0,0,0,- e^{12},e^{24}-e^{13},e^{34},e^{35}+e^{14}+e^{26},e^{37}+e^{45}+e^{16}&259\\%952:793#3257
952:794a&0,0,0,0,e^{12}, e^{13} a_1,e^{14}+e^{23},e^{26}+e^{35}+ {(-1+a_1)} e^{17},e^{27}+e^{16}+e^{45}&259\\%952:794#3260a
952:794b&0,0,0,0,- e^{12}, e^{13} a_1,e^{23}-e^{14},e^{26}+e^{35}+ {(1+a_1)} e^{17},e^{16}+e^{27}+e^{45}&259\\%952:794#3260b
952:795&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2, e^{14} a_2+e^{23},e^{26}+e^{35}+e^{17},e^{25}+e^{37}+e^{46}&259\\%952:795#3260
952:796a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{27}+e^{16},e^{46}+e^{37}+e^{15}&259\\%952:796#3260a
952:796b&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{27}-e^{16}+e^{45},e^{15}+e^{37}+e^{46}&259\\%952:796#3260b
952:796c&0,0,0,0,- e^{12},- e^{13},-e^{14}+e^{23},e^{27}+e^{45}-e^{16},e^{37}+e^{46}+e^{15}&259\\%952:796#3260c
952:797a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{27}+e^{45}+e^{16},e^{37}+e^{46}+e^{25}&259\\%952:797#3260a
952:797b&0,0,0,0,- e^{12},- e^{13},-e^{14}+e^{23},e^{16}+e^{45}+e^{27},e^{25}+e^{37}+e^{46}&259\\%952:797#3260b
952:798&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{27}+e^{36}+e^{45},e^{37}+e^{46}+e^{25}&259\\%952:798#3260
952:799a&0,0,0,0,e^{12},e^{34},-e^{13}+e^{24},e^{15}+e^{26}+e^{37},e^{16}+e^{47}+e^{25}&259\\%952:799#3260a
952:799b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{24},e^{37}+e^{26}-e^{15},e^{47}+e^{25}+e^{16}&259\\%952:799#3260b
952:800&0,0,0,0,- e^{12},e^{34}, e^{13} a_2+e^{24},e^{15}+e^{37}+e^{26},e^{45}+e^{17}+e^{36}&259\\%952:800#3260
952:801a&0,0,0,0,e^{12},e^{34},-e^{23}+e^{14},e^{16}+e^{25}+e^{37},e^{17}+e^{35}+e^{46}&259\\%952:801#3260a
952:801b&0,0,0,0,- e^{12},e^{34},e^{14}+e^{23},e^{16}+e^{25}+e^{37},e^{17}+e^{35}+e^{46}&259\\%952:801#3260b
952:802a&0,0,0,0,e^{24}+ e^{13} {(1+a_2)},e^{23}+e^{14},e^{34}+ e^{12} a_2,e^{15}+e^{26},e^{37}+e^{16}+e^{25}&259\\%952:802#3284a
952:802b&0,0,0,0,-e^{24}+ e^{13} {(1+a_2)},e^{14}+e^{23},e^{34}+ e^{12} a_2,e^{26}-e^{15},e^{25}+e^{37}+e^{16}&259\\%952:802#3284b
952:802c&0,0,0,0,-e^{24}+ e^{13} {(1+a_2)},-e^{14}+e^{23},e^{34}+ e^{12} a_2,e^{26}+e^{15},e^{37}+e^{25}+e^{16}&259\\%952:802#3284c
952:803a&0,0,0,0, e^{14} a_1+ {(-1+a_1)} e^{23},e^{24}+ {(-1+a_1)} e^{13},e^{34}+e^{12},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&259\\%952:803#3284a
952:803b&0,0,0,0, e^{14} a_1- {(-1+a_1)} e^{23},e^{24}+ {(-1+a_1)} e^{13},e^{12}+e^{34},e^{26}-e^{15},e^{17}+e^{46}+e^{35}&259\\%952:803#3284b
952:803c&0,0,0,0, e^{14} a_1+ {(-1+a_1)} e^{23},e^{24}+ {(-1+a_1)} e^{13},e^{34}-e^{12},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&259\\%952:803#3284c
952:803d&0,0,0,0, e^{14} a_1- {(-1+a_1)} e^{23},e^{24}+ {(-1+a_1)} e^{13},e^{34}-e^{12},e^{26}-e^{15},e^{46}+e^{35}+e^{17}&259\\%952:803#3284d
952:804a&0,0,0,0,e^{23}+e^{14}, {(1+a_2)} e^{13}+e^{24}, a_2 e^{12},e^{16}+e^{25}+e^{34},e^{15}+e^{26}+e^{37}&259\\%952:804#3296a
952:804b&0,0,0,0,-e^{14}+e^{23}, {(1+a_2)} e^{13}+e^{24}, a_2 e^{12},-e^{16}+e^{25}+e^{34},e^{15}+e^{37}+e^{26}&259\\%952:804#3296b
952:805a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{15}+e^{26}+e^{34},e^{35}+e^{46}+e^{17}&259\\%952:805#3296a
952:805b&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},- e^{12},e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}&259\\%952:805#3296b
952:805c&0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},e^{12},e^{26}+e^{34}+e^{15},e^{17}+e^{46}+e^{35}&259\\%952:805#3296c
952:805d&0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},- e^{12},e^{34}+e^{26}+e^{15},e^{46}+e^{35}+e^{17}&259\\%952:805#3296d
952:806a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{15}+e^{26}+e^{34},e^{36}+e^{45}+e^{17}&259\\%952:806#3296a
952:806b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{12},e^{15}+e^{26}+e^{34},e^{17}+e^{36}+e^{45}&259\\%952:806#3296b
952:807a&0,0,0,0, e^{12} a_1, e^{23} a_4+ {(1+a_1)} e^{14},e^{24}+ {(a_4+a_1)} e^{13},e^{35}+e^{27}+e^{16},e^{45}+e^{17}+e^{26}&259\\%952:807#3299a
952:807b&0,0,0,0, e^{12} a_1, e^{23} a_4+ {(1+a_1)} e^{14},e^{24}- {(a_4-a_1)} e^{13},-e^{16}+e^{35}+e^{27},e^{17}+e^{26}+e^{45}&259\\%952:807#3299b
952:808a&0,0,0,0,e^{12}, {(-1+a_2)} e^{23}+ e^{14} a_2,e^{24}+ e^{13} a_2,e^{27}+e^{16}+e^{35},e^{15}+e^{36}+e^{47}&259\\%952:808#3299a
952:808b&0,0,0,0,e^{12},- {(-1+a_2)} e^{23}+ e^{14} a_2,e^{24}+ e^{13} a_2,e^{35}+e^{27}-e^{16},e^{36}+e^{47}+e^{15}&259\\%952:808#3299b
952:808c&0,0,0,0,- e^{12}, {(1+a_2)} e^{23}+ e^{14} a_2,e^{24}+ e^{13} a_2,e^{35}+e^{27}+e^{16},e^{36}+e^{47}+e^{15}&259\\%952:808#3299c
952:808d&0,0,0,0,- e^{12}, {(-1+a_2)} e^{23}- e^{14} a_2,e^{24}- e^{13} a_2,e^{27}+e^{35}-e^{16},e^{36}+e^{15}+e^{47}&259\\%952:808#3299d
952:809a&0,0,0,0, e^{12} a_1,e^{14}+e^{23},e^{24}+ {(1+a_1)} e^{13},e^{35}+e^{27}+e^{16},e^{46}+e^{37}+e^{15}&259\\%952:809#3299a
952:809b&0,0,0,0, e^{12} a_1,-e^{14}+e^{23},e^{24}+ {(1+a_1)} e^{13},e^{35}+e^{27}+e^{16},e^{46}+e^{37}+e^{15}&259\\%952:809#3299b
952:810a&0,0,0,0,e^{12}, a_2 e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{15}+e^{46}+e^{37},e^{25}+e^{36}+e^{47}&259\\%952:810#3299a
952:810b&0,0,0,0,e^{12}, a_2 e^{14}-e^{23}, a_2 e^{13}+e^{24},e^{15}+e^{46}-e^{37},e^{25}+e^{36}+e^{47}&259\\%952:810#3299b
952:811a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+ a_3 e^{13},e^{47}+e^{15}+ a_3 e^{36},e^{37}+e^{46}+e^{25}&259\\%952:811#3299a
952:811b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}- a_3 e^{13},e^{47}+e^{15}+ a_3 e^{36},e^{37}+e^{46}+e^{25}&259\\%952:811#3299b
952:811c&0,0,0,0,- e^{12},e^{23}-e^{14},e^{24}- a_3 e^{13},e^{15}+e^{47}+ a_3 e^{36},e^{25}+e^{37}+e^{46}&259\\%952:811#3299c
952:812a&0,0,0,0,e^{14}+ e^{23} a_3, e^{13} {(a_2+a_3)}- {(-1+a_2)} e^{24}, a_2 e^{12}+e^{34},e^{37}+e^{26}+e^{15},e^{47}+e^{25}+e^{16}&259\\%952:812#3338a
952:812b&0,0,0,0,e^{14}+ e^{23} a_3, {(a_2-a_3)} e^{13}- {(-1+a_2)} e^{24}, a_2 e^{12}+e^{34},-e^{15}+e^{26}+e^{37},e^{16}+e^{47}+e^{25}&259\\%952:812#3338b
952:812c&0,0,0,0,-e^{14}+ e^{23} a_3, e^{13} {(a_2+a_3)}- {(1+a_2)} e^{24}, a_2 e^{12}+e^{34},e^{26}+e^{15}+e^{37},e^{47}+e^{16}+e^{25}&259\\%952:812#3338c
952:812d&0,0,0,0,-e^{14}- e^{23} a_3,- {(a_2-a_3)} e^{13}+ {(-1+a_2)} e^{24},- a_2 e^{12}+e^{34},-e^{15}+e^{37}+e^{26},e^{16}+e^{25}+e^{47}&259\\%952:812#3338d
\multicolumn{3}{c}{Type: $441$}\\
951:1&0,0,0,0,e^{12},e^{13},e^{23},e^{34},e^{15}&479\\%951:1#1435
951:2&0,0,0,0,e^{12},e^{13},e^{14},e^{34},e^{15}&479\\%951:2#1435
951:3&0,0,0,0,e^{12},e^{13},e^{14},e^{34},e^{25}&479\\%951:3#1435
951:4&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}&479\\%951:4#1435
951:5&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}&479\\%951:5#1450
951:6&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}&479\\%951:6#1450
951:7&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{14},e^{15}&479\\%951:7#1453
951:8&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{23},e^{25}&479\\%951:8#1453
951:9&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{15}&479\\%951:9#1468
951:10&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25}&479\\%951:10#1468
951:11&0,0,0,0,e^{12},e^{13},e^{23},e^{34},e^{14}+e^{25}&479\\%951:11#1468
951:12&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}&479\\%951:12#1468
951:13&0,0,0,0,e^{12},e^{13},e^{14},e^{34},e^{15}+e^{23}&479\\%951:13#1468
951:14&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}+e^{23}&479\\%951:14#1468
951:15a&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{24}+e^{13},e^{15}&479\\%951:15#1471a
951:15b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{24}+e^{13},e^{15}&479\\%951:15#1471b
951:16&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}&479\\%951:16#1483
951:17&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{34}&479\\%951:17#1486
951:18&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{14},e^{24}+e^{15}&479\\%951:18#1486
951:19&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{16}&369\\%951:19#2268
951:20&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{36}&369\\%951:20#2268
951:21a&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{36}+e^{25}&369\\%951:21#2268a
951:21b&0,0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{25}+e^{36}&369\\%951:21#2268b
951:22&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{35}&369\\%951:22#2268
951:23&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{16}+e^{25}&369\\%951:23#2268
951:24a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{25}&369\\%951:24#2268a
951:24b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{36}+e^{25}&369\\%951:24#2268b
951:25&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{35}+e^{26}&369\\%951:25#2268
951:26&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}&369\\%951:26#2283
951:27&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{16}+e^{25}&369\\%951:27#2283
951:28a&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{36}&369\\%951:28#2283a
951:28b&0,0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{25}+e^{36}&369\\%951:28#2283b
951:29&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{26}&369\\%951:29#2283
951:30&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{36}&369\\%951:30#2283
951:31a&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{25}&369\\%951:31#2283a
951:31b&0,0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{25}+e^{36}&369\\%951:31#2283b
951:32&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{26}+e^{35}&369\\%951:32#2283
951:33&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{25}&369\\%951:33#2301
951:34&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{36}+e^{15}&369\\%951:34#2301
951:35a&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{25}&369\\%951:35#2301a
951:35b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{25}&369\\%951:35#2301b
951:36&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35}&369\\%951:36#2301
951:37&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34}&369\\%951:37#2301
951:38a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{25}+e^{14}&369\\%951:38#2301a
951:38b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{14}+e^{25}+e^{36}&369\\%951:38#2301b
951:39&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{35}+e^{14}+e^{26}&369\\%951:39#2301
951:40&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}+e^{36}&369\\%951:40#2316
951:41a&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{25}+e^{14}&369\\%951:41#2316a
951:41b&0,0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{25}+e^{36}+e^{14}&369\\%951:41#2316b
951:42&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{26}+e^{35}&369\\%951:42#2316
951:43&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{34}+e^{25}+e^{16}&369\\%951:43#2316
951:44&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{16}+e^{25}+e^{34}&369\\%951:44#2334
951:45&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{37}+e^{16}&269\\%951:45#2590
951:46&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{17}+e^{35}+e^{26}&269\\%951:46#2590
951:47&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{15}+e^{36}&359\\%951:47#2794
951:48&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{46}+e^{15}&359\\%951:48#2794
951:49&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{36}+e^{15}&359\\%951:49#2794
951:50&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{36}+e^{25}&359\\%951:50#2794
951:51&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{23},e^{36}+e^{15}&359\\%951:51#2827
951:52&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{23},e^{25}+e^{36}&359\\%951:52#2827
951:53&0,0,0,0,e^{12},e^{34},e^{13},e^{23}+e^{14},e^{46}+e^{25}&359\\%951:53#2827
951:54&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{24},e^{16}+e^{35}&359\\%951:54#2830
951:55&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{34},e^{16}+e^{35}&359\\%951:55#2830
951:56&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{34},e^{45}+e^{26}&359\\%951:56#2830
951:57&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{36}+e^{25}+e^{14}&359\\%951:57#2842
951:58&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{15}+e^{46}+e^{23}&359\\%951:58#2842
951:59a&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{36}&359\\%951:59#2860a
951:59b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{24}+e^{13},e^{15}+e^{36}&359\\%951:59#2860b
951:60a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{13}+e^{24},e^{16}+e^{35}&359\\%951:60#2863a
951:60b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{34},e^{24}+e^{13},e^{35}+e^{16}&359\\%951:60#2863b
951:61a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{34},e^{26}+e^{15}&359\\%951:61#2866a
951:61b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{12},e^{34},e^{15}+e^{26}&359\\%951:61#2866b
951:62&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36}&359\\%951:62#2875
951:63&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{34},e^{35}+e^{24}+e^{16}&359\\%951:63#2878
951:64a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{36}+e^{25}+e^{17}&259\\%951:64#3101a
951:64b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23},e^{17}+e^{36}+e^{25}&259\\%951:64#3101b
951:65&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{26}+e^{35}+e^{17}&259\\%951:65#3101
951:66&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{15}+e^{36}+e^{27}&259\\%951:66#3101
951:67a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{25}+e^{16}+e^{47}&259\\%951:67#3101a
951:67b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23},e^{47}+e^{25}+e^{16}&259\\%951:67#3101b
951:68&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{45}+e^{27}+e^{16}&259\\%951:68#3101
951:69&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{25}+e^{47}+e^{16}&259\\%951:69#3101
951:70a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{36}+e^{47}+e^{25}&259\\%951:70#3101a
951:70b&0,0,0,0,e^{12},- e^{13},e^{14},e^{23},e^{25}+e^{47}+e^{36}&259\\%951:70#3101b
951:70c&0,0,0,0,- e^{12},- e^{13},e^{14},e^{23},e^{36}+e^{25}+e^{47}&259\\%951:70#3101c
951:71&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{35}+e^{47}+e^{26}&259\\%951:71#3101
951:72&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{37}+e^{46}+e^{25}&259\\%951:72#3101
951:73a&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{47}+e^{36}+e^{15}&259\\%951:73#3101a
951:73b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{15}+e^{36}+e^{47}&259\\%951:73#3101b
951:74&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{45}+e^{17}+e^{36}&259\\%951:74#3101
951:75a&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{25}+e^{36}+e^{47}&259\\%951:75#3101a
951:75b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{47}+e^{25}+e^{36}&259\\%951:75#3101b
951:76&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{35}+e^{47}+e^{26}&259\\%951:76#3101
951:77&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}+e^{27}+e^{36}&259\\%951:77#3101
951:78a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{47}+e^{15}&259\\%951:78#3101a
951:78b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{15}+e^{47}+e^{36}&259\\%951:78#3101b
951:79&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{17}+e^{45}+e^{36}&259\\%951:79#3101
951:80&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{27}+e^{36}+e^{15}&259\\%951:80#3134
951:81a&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{47}+e^{36}+e^{15}&259\\%951:81#3134a
951:81b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{15}+e^{47}&259\\%951:81#3134b
951:82&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{45}+e^{17}&259\\%951:82#3134
951:83&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23}+e^{14},e^{24},e^{17}+e^{26}+e^{35}&259\\%951:83#3137
951:84a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{45}+e^{27}+e^{16}&259\\%951:84#3137a
951:84b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{45}+e^{27}&259\\%951:84#3137b
951:85a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{15}+e^{37}+e^{46}&259\\%951:85#3137a
951:85b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{46}+e^{37}+e^{15}&259\\%951:85#3137b
951:86&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{37}+e^{46}+e^{25}&259\\%951:86#3137
951:87&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{27}+e^{45}+e^{36}&259\\%951:87#3137
951:88&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{13},e^{16}+e^{25}+e^{37}&259\\%951:88#3137
951:89&0,0,0,0,e^{12},e^{34},e^{14}-e^{23},e^{13},e^{15}+e^{47}+e^{26}&259\\%951:89#3137
951:90a&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{24}+e^{13},e^{37}+e^{16}+e^{25}&259\\%951:90#3170a
951:90b&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},-e^{13}+e^{24},e^{25}+e^{37}+e^{16}&259\\%951:90#3170b
951:91a&0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14},e^{24}+ e^{13} a_2,e^{34},e^{27}+e^{16}+e^{35}&259\\%951:91#3173a
951:91b&0,0,0,0, {(-1+a_2)} e^{12},-e^{14}+e^{23},e^{24}+ e^{13} a_2,e^{34},e^{16}+e^{35}+e^{27}&259\\%951:91#3173b
951:92a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{34},e^{47}+e^{36}+e^{15}&259\\%951:92#3173a
951:92b&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{34},e^{15}+e^{47}+e^{36}&259\\%951:92#3173b
951:92c&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{34},e^{15}+e^{36}+e^{47}&259\\%951:92#3173c
951:93a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34},e^{37}+e^{46}+e^{15}&259\\%951:93#3173a
951:93b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{34},e^{37}+e^{15}+e^{46}&259\\%951:93#3173b
951:94a&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{48}+e^{37}&159\\%951:94#3408a
951:94b&0,0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{37}+e^{48}&159\\%951:94#3408b
951:95&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{35}+e^{48}+e^{17}+e^{26}&159\\%951:95#3408
951:96&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{27}+e^{15}+e^{38}+e^{46}&159\\%951:96#3408
951:97&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}+e^{27}+e^{36}+e^{48}&159\\%951:97#3408
951:98a&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{16}+e^{25}+e^{48}+e^{37}&159\\%951:98#3444a
951:98b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{37}+e^{48}+e^{25}+e^{16}&159\\%951:98#3444b
951:99&0,0,0,0, e^{12} a_1,e^{13},e^{24}, e^{14} {(1+a_1)}+e^{23},e^{36}+e^{45}+e^{28}+e^{17}&159\\%951:99#3444
951:100a&0,0,0,0,e^{12},e^{34}, e^{14} {(1+a_2)}+e^{23}, e^{13} a_2+e^{24},e^{16}+e^{25}+e^{48}+e^{37}&159\\%951:100#3480a
951:100b&0,0,0,0,e^{12},e^{34}, e^{14} {(1+a_2)}-e^{23}, e^{13} a_2+e^{24},e^{48}+e^{25}+e^{37}+e^{16}&159\\%951:100#3480b
\multicolumn{3}{c}{Type: $51111$}\\
94321:1&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}&45679\\%94321:1#956534
94321:2&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{34}&25679\\%94321:2#960664
94321:3&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{23}&35679\\%94321:3#964743
94321:4&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{23}+e^{45}&15679\\%94321:4#968873
94321:5&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{26}&45679\\%94321:5#969590
94321:6&0,0,0,0,0,- e^{12},e^{16},e^{17},e^{28}+e^{67}&45679\\%94321:6#970406
94321:7&0,0,0,0,0,- e^{12},e^{16},e^{23}+e^{17},e^{18}+e^{36}&34679\\%94321:7#970903
94321:8&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{26}+e^{34}&25679\\%94321:8#973720
94321:9&0,0,0,0,0,- e^{12},e^{16},e^{17},e^{67}+e^{28}+e^{34}&25679\\%94321:9#974536
94321:10&0,0,0,0,0,- e^{12},e^{16},e^{23}+e^{17},e^{36}+e^{45}+e^{18}&14679\\%94321:10#975033
94321:11&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{67}+e^{28}&34679\\%94321:11#975799
94321:12&0,0,0,0,0,- e^{12},e^{16},e^{17},e^{28}+e^{13}+e^{67}&35679\\%94321:12#978615
94321:13&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{24}+e^{36}+e^{18}&24679\\%94321:13#979112
94321:14&0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26},e^{18}+e^{27}&45679\\%94321:14#979430
94321:15&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{28}+e^{67}+e^{34}&24679\\%94321:15#979928
94321:16&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{67}+e^{28}+e^{45}&14679\\%94321:16#979929
94321:17&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{26},e^{28}+e^{67}&45679\\%94321:17#980198
94321:18&0,0,0,0,0,- e^{12},e^{16},e^{17},e^{13}+e^{28}+e^{45}+e^{67}&15679\\%94321:18#982745
94321:19&0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26},e^{27}+e^{18}+e^{34}&25679\\%94321:19#983560
94321:20&0,0,0,0,0,- e^{12},e^{16},e^{23}+e^{17},e^{67}+e^{28}+e^{13}&34679\\%94321:20#984007
94321:21&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{28}+e^{14}+e^{67}&24679\\%94321:21#984008
94321:22&0,0,0,0,0,- e^{12},e^{16},e^{26}+e^{17},e^{67}+e^{34}+e^{28}&25679\\%94321:22#984328
94321:23&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{28}+e^{67}+e^{45}+e^{13}&14679\\%94321:23#988137
94321:24&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{67}+e^{28}+e^{35}+e^{14}&14679\\%94321:24#988137
94321:25&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{26},e^{28}+e^{13}+e^{67}&35679\\%94321:25#988407
94321:26&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{36}+e^{17},e^{37}+e^{18}&34579\\%94321:26#989015
94321:27&0,0,0,0,0,- e^{12},e^{16},e^{26}+e^{17},e^{28}+e^{13}+e^{45}+e^{67}&15679\\%94321:27#992537
94321:28&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{17}+e^{36},e^{45}+e^{37}+e^{18}&14579\\%94321:28#993145
94321:30&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{17}+e^{36},e^{24}+e^{37}+e^{18}&24579\\%94321:30#997224
94321:36&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{36}+e^{17},e^{18}+e^{37}+e^{26}&34579\\%94321:36#1002071
94321:39&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{24}+e^{36}+e^{17},e^{18}+e^{46}+e^{37}&23579\\%94321:39#1003384
94321:43&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{36}+e^{17},e^{37}+e^{26}+e^{18}+e^{45}&14579\\%94321:43#1006201
94321:47&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{27}+e^{36}+e^{14},e^{15}+e^{28}+e^{37}+e^{46}&13579\\%94321:47#1011593
\multicolumn{3}{c}{Type: $5121$}\\
9431:1&0,0,0,0,0,e^{12},e^{16},e^{26},e^{17}&5679\\%9431:1#39318
9431:2&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{17}&3679\\%9431:2#39368
9431:3&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{17}&4679\\%9431:3#39607
9431:4&0,0,0,0,0,e^{12},e^{16},e^{26},e^{34}+e^{17}&3679\\%9431:4#39608
9431:5&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{17}+e^{35}&2679\\%9431:5#39642
9431:6&0,0,0,0,0,e^{12},e^{16},e^{45}+e^{26}+e^{13},e^{17}&2679\\%9431:6#39657
9431:7&0,0,0,0,0,e^{12},e^{16},e^{26},e^{17}+e^{23}&4679\\%9431:7#39847
9431:8&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{17}+e^{34}&3679\\%9431:8#39881
9431:9&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{23}+e^{17}&3679\\%9431:9#39881
9431:10&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{45}+e^{17}&2679\\%9431:10#39897
9431:11&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{25}+e^{17}&2679\\%9431:11#39897
9431:12&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{45}+e^{13},e^{17}+e^{34}&2679\\%9431:12#39915
9431:13&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{17}+e^{23}&4679\\%9431:13#40120
9431:14&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{17}+e^{24}&3679\\%9431:14#40136
9431:15&0,0,0,0,0,e^{12},e^{16},e^{26},e^{17}+e^{23}+e^{45}&2679\\%9431:15#40137
9431:16&0,0,0,0,0,e^{12},e^{16},e^{34}+e^{26},e^{23}+e^{45}+e^{17}&2679\\%9431:16#40155
9431:17&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{45}+e^{26},e^{23}+e^{17}&2679\\%9431:17#40170
9431:18&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{35}+e^{14},e^{17}+e^{23}&2679\\%9431:18#40170
9431:19&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{17}+e^{45}+e^{23}&2679\\%9431:19#40410
9431:20&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{35}+e^{24}+e^{17}&2679\\%9431:20#40410
9431:21&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{35}+e^{14},e^{17}+e^{45}+e^{23}&2679\\%9431:21#40428
9431:22&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16},e^{36}+e^{27}&4579\\%9431:22#40727
9431:23&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{34}+e^{16},e^{27}+e^{36}&3579\\%9431:23#40776
9431:24&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{45}+e^{16},e^{36}+e^{27}&2579\\%9431:24#40777
9431:25a&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{26}+e^{13},e^{17}+e^{36}&4579\\%9431:25#41015a
9431:25b&0,0,0,0,0,- e^{12},e^{23}-e^{16},e^{13}+e^{26},e^{36}+e^{17}&4579\\%9431:25#41015b
9431:26&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{14}+e^{26},e^{36}+e^{17}&3579\\%9431:26#41016
9431:27&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16},e^{36}+e^{27}+e^{45}&2579\\%9431:27#41017
9431:28&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{34}+e^{16},e^{27}+e^{36}+e^{45}&2579\\%9431:28#41050
9431:29a&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{45}+e^{13}+e^{26},e^{36}+e^{17}&2579\\%9431:29#41065a
9431:29b&0,0,0,0,0,- e^{12},e^{23}-e^{16},e^{13}+e^{45}+e^{26},e^{36}+e^{17}&2579\\%9431:29#41065b
9431:30&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{14}+e^{26}+e^{35},e^{17}+e^{36}&2579\\%9431:30#41065
9431:31&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16},e^{27}+e^{36}+e^{14}&3579\\%9431:31#41256
9431:32a&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16}+e^{34},e^{14}+e^{36}+e^{27}&3579\\%9431:32#41289a
9431:32b&0,0,0,0,0,e^{12},e^{13}+e^{26},-e^{16}+e^{34},e^{14}+e^{27}+e^{36}&3579\\%9431:32#41289b
9431:33&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{14}+e^{26},e^{17}+e^{45}+e^{36}&2579\\%9431:33#41290
9431:34&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{45}+e^{16},e^{14}+e^{27}+e^{36}&2579\\%9431:34#41290
9431:35a&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{13}+e^{26},e^{17}+e^{45}+e^{36}&2579\\%9431:35#41305a
9431:35b&0,0,0,0,0,- e^{12},e^{23}-e^{16},e^{13}+e^{26},e^{36}+e^{45}+e^{17}&2579\\%9431:35#41305b
9431:36&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{34}+e^{16},e^{36}+e^{27}+e^{15}&2579\\%9431:36#41305
9431:37&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{26}+e^{35}+e^{14},e^{17}+e^{36}+e^{45}&2579\\%9431:37#41323
9431:38&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{14}+e^{26},e^{36}+e^{17}+e^{24}&3579\\%9431:38#41529
9431:39a&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{13}+e^{26},e^{24}+e^{36}+e^{17}&3579\\%9431:39#41544a
9431:39b&0,0,0,0,0,- e^{12},e^{23}-e^{16},e^{13}+e^{26},e^{17}+e^{36}+e^{24}&3579\\%9431:39#41544b
9431:40&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{26}+e^{14},e^{17}+e^{25}+e^{36}&2579\\%9431:40#41545
9431:41a&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{45}+e^{16}+e^{23},e^{14}+e^{36}+e^{27}&2579\\%9431:41#41578a
9431:41b&0,0,0,0,0,- e^{12},-e^{13}+e^{26},e^{23}+e^{45}+e^{16},e^{36}+e^{14}+e^{27}&2579\\%9431:41#41578b
9431:42&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{24}+e^{35}+e^{16},e^{36}+e^{27}+e^{14}&2579\\%9431:42#41578
9431:43a&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16}+e^{34}+e^{25},e^{27}+e^{36}+e^{14}&2579\\%9431:43#41578a
9431:43b&0,0,0,0,0,e^{12},e^{26}+e^{13},-e^{16}+e^{25}+e^{34},e^{14}+e^{36}+e^{27}&2579\\%9431:43#41578b
9431:44a&0,0,0,0,0,e^{12},e^{16},e^{26},e^{28}+e^{17}&4679\\%9431:44#44233a
9431:44b&0,0,0,0,0,e^{12},- e^{16},e^{26},e^{28}+e^{17}&4679\\%9431:44#44233b
9431:45&0,0,0,0,0,e^{12},e^{16},e^{26},e^{27}+e^{18}&4679\\%9431:45#44233
9431:46a&0,0,0,0,0,e^{12},e^{16},e^{26},e^{28}+e^{34}+e^{17}&2679\\%9431:46#44523a
9431:46b&0,0,0,0,0,e^{12},- e^{16},e^{26},e^{28}+e^{17}+e^{34}&2679\\%9431:46#44523b
9431:47&0,0,0,0,0,e^{12},e^{16},e^{26},e^{18}+e^{34}+e^{27}&2679\\%9431:47#44523
9431:48&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{27}+e^{18}&3579\\%9431:48#45066
9431:49&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{18}+e^{34}+e^{27}&2579\\%9431:49#45355
9431:50&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{18}+e^{27}+e^{45}&1579\\%9431:50#45356
9431:51a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{26}+e^{13},e^{28}+e^{17}&3579\\%9431:51#45387a
9431:51b&0,0,0,0,0,e^{12},e^{23}-e^{16},e^{26}+e^{13},e^{28}+e^{17}&3579\\%9431:51#45387b
9431:52a&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{23},e^{17}+e^{28}&3579\\%9431:52#45387a
9431:52b&0,0,0,0,0,e^{12},e^{26}-e^{13},e^{23}+e^{16},e^{28}+e^{17}&3579\\%9431:52#45387b
9431:53a&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{28}+e^{17}+e^{36}&3579\\%9431:53#45642a
9431:53b&0,0,0,0,0,e^{12},- e^{16},e^{13}+e^{26},e^{17}+e^{28}+e^{36}&3579\\%9431:53#45642b
9431:54a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{13}+e^{26},e^{28}+e^{34}+e^{17}&2579\\%9431:54#45676a
9431:54b&0,0,0,0,0,e^{12},-e^{16}+e^{23},e^{26}+e^{13},e^{17}+e^{28}+e^{34}&2579\\%9431:54#45676b
9431:55a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{26}+e^{13},e^{18}+e^{34}+e^{27}&2579\\%9431:55#45676a
9431:55b&0,0,0,0,0,e^{12},e^{16}+e^{23},-e^{13}+e^{26},e^{18}+e^{34}+e^{27}&2579\\%9431:55#45676b
9431:56a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{13}+e^{26},e^{17}+e^{28}+e^{45}&1579\\%9431:56#45677a
9431:56b&0,0,0,0,0,e^{12},e^{23}-e^{16},e^{26}+e^{13},e^{28}+e^{45}+e^{17}&1579\\%9431:56#45677b
9431:57a&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{26}+e^{13},e^{18}+e^{27}+e^{45}&1579\\%9431:57#45677a
9431:57b&0,0,0,0,0,e^{12},e^{23}+e^{16},e^{26}-e^{13},e^{27}+e^{45}+e^{18}&1579\\%9431:57#45677b
9431:58&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{24}+e^{16},e^{28}+e^{17}&2479\\%9431:58#45899
9431:59a&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{17}+e^{28}+e^{36}+e^{45}&1579\\%9431:59#45932a
9431:59b&0,0,0,0,0,e^{12},- e^{16},e^{26}+e^{13},e^{28}+e^{17}+e^{36}+e^{45}&1579\\%9431:59#45932b
9431:60a&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{16}, a_2 e^{13}+e^{26},e^{28}+e^{36}+e^{17}&3579\\%9431:60#45963a
9431:60b&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}-e^{16}, a_2 e^{13}+e^{26},e^{17}+e^{28}+e^{36}&3579\\%9431:60#45963b
9431:61&0,0,0,0,0, a_1 e^{12},e^{16}+e^{23},e^{14}+e^{26},e^{18}+e^{34}+e^{27}&2479\\%9431:61#46187
9431:62&0,0,0,0,0,e^{12},e^{23}+e^{16},e^{14}+e^{26},e^{35}+e^{27}+e^{18}&1479\\%9431:62#46188
9431:63a&0,0,0,0,0, e^{12} a_1,e^{23}+e^{16},e^{26}+ e^{13} {(1+a_1)},e^{17}+e^{45}+e^{28}+e^{36}&1579\\%9431:63#46253a
9431:63b&0,0,0,0,0, e^{12} a_1,-e^{16}+e^{23},e^{26}+ e^{13} {(1+a_1)},e^{45}+e^{28}+e^{17}+e^{36}&1579\\%9431:63#46253b
\multicolumn{3}{c}{Type: $5211$}\\
9421:1&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}&3679\\%9421:1#38792
9421:2&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}&4679\\%9421:2#39031
9421:3&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}&4679\\%9421:3#39031
9421:4&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{35}&2679\\%9421:4#39066
9421:5&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}&2679\\%9421:5#39066
9421:6&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{28}&2679\\%9421:6#39066
9421:7&0,0,0,0,0,e^{12},e^{13},e^{16},e^{34}+e^{18}&3679\\%9421:7#39305
9421:8&0,0,0,0,0,e^{12},e^{13},e^{26},e^{34}+e^{28}&3679\\%9421:8#39305
9421:9&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}&3679\\%9421:9#39305
9421:10&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{23}&3679\\%9421:10#39305
9421:11&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{18}&2679\\%9421:11#39321
9421:12&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{45}&2679\\%9421:12#39321
9421:13&0,0,0,0,0,e^{12},e^{34},e^{16},e^{25}+e^{18}&2679\\%9421:13#39321
9421:14&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}+e^{34}&2679\\%9421:14#39324
9421:15&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{34}+e^{28}&2679\\%9421:15#39324
9421:16&0,0,0,0,0,e^{12},e^{13},e^{16},e^{23}+e^{18}&4679\\%9421:16#39544
9421:17&0,0,0,0,0,e^{12},e^{13},e^{16},e^{24}+e^{18}&3679\\%9421:17#39560
9421:18&0,0,0,0,0,e^{12},e^{13},e^{26},e^{14}+e^{28}&3679\\%9421:18#39560
9421:19a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{34}&3679\\%9421:19#39563a
9421:19b&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{34}&3679\\%9421:19#39563b
9421:20&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{35}&2679\\%9421:20#39579
9421:21&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16},e^{18}+e^{35}&2679\\%9421:21#39579
9421:22&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{23}+e^{45}&2679\\%9421:22#39579
9421:23&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{18}+e^{23}&2679\\%9421:23#39579
9421:24&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16},e^{23}+e^{18}&2679\\%9421:24#39579
9421:25&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26},e^{28}+e^{13}&2679\\%9421:25#39579
9421:26&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{18}&3679\\%9421:26#39608
9421:27&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{23}&3679\\%9421:27#39818
9421:28&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{45}+e^{23}&2679\\%9421:28#39834
9421:29&0,0,0,0,0,e^{12},e^{13},e^{16},e^{24}+e^{18}+e^{35}&2679\\%9421:29#39834
9421:30&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{14}+e^{35}&2679\\%9421:30#39834
9421:31&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{25}&2679\\%9421:31#39834
9421:32&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{35}+e^{24}+e^{18}&2679\\%9421:32#39837
9421:33a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{35}+e^{14}+e^{28}&2679\\%9421:33#39837a
9421:33b&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{26},e^{28}+e^{35}+e^{14}&2679\\%9421:33#39837b
9421:34&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{18}&4679\\%9421:34#39847
9421:35&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{28}&4679\\%9421:35#39847
9421:36&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{26}+e^{35}&2679\\%9421:36#39882
9421:37&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{18}+e^{26}&2679\\%9421:37#39882
9421:38&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{28}+e^{16}&2679\\%9421:38#39882
9421:39&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{23}+e^{45}+e^{18}&2679\\%9421:39#40092
9421:40a&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{25}+e^{34}&2679\\%9421:40#40092a
9421:40b&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{16},e^{25}+e^{18}+e^{34}&2679\\%9421:40#40092b
9421:41&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{37}&3579\\%9421:41#40119
9421:42&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{37}&3579\\%9421:42#40119
9421:43&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{26}+e^{34}&3679\\%9421:43#40121
9421:44&0,0,0,0,0,e^{12},e^{13},e^{26},e^{34}+e^{28}+e^{16}&3679\\%9421:44#40121
9421:45&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{26}&3679\\%9421:45#40121
9421:46&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{18}+e^{26}&2679\\%9421:46#40137
9421:47&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{28}+e^{45}&2679\\%9421:47#40137
9421:48&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}+e^{34}+e^{26}&2679\\%9421:48#40140
9421:49&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{28}+e^{34}+e^{16}&2679\\%9421:49#40140
9421:50&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{23},e^{36}+e^{18}&3579\\%9421:50#40200
9421:51&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{25},e^{18}+e^{56}&2579\\%9421:51#40201
9421:52&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{17}&3579\\%9421:52#40359
9421:53&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{37}&2479\\%9421:53#40376
9421:54a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{26}+e^{18}+e^{34}&3679\\%9421:54#40379a
9421:54b&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{26}+e^{34}&3679\\%9421:54#40379b
9421:55&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{26}+e^{35}&2679\\%9421:55#40395
9421:56&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16},e^{18}+e^{26}+e^{35}&2679\\%9421:56#40395
9421:57&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{45}+e^{37}&1579\\%9421:57#40409
9421:58&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{37}+e^{45}&1579\\%9421:58#40409
9421:59&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{36}+e^{18}&4579\\%9421:59#40439
9421:60&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{46}+e^{18}&3579\\%9421:60#40440
9421:61&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{28}+e^{46}&3579\\%9421:61#40440
9421:62&0,0,0,0,0,- e^{12},e^{34},e^{23}+e^{16},e^{36}+e^{45}+e^{18}&2579\\%9421:62#40474
9421:63&0,0,0,0,0,- e^{12},e^{45}+e^{13},e^{16}+e^{23},e^{18}+e^{36}&2579\\%9421:63#40474
9421:64&0,0,0,0,0,- e^{12},e^{35}+e^{14},e^{16}+e^{23},e^{18}+e^{36}&2579\\%9421:64#40474
9421:65&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26}+e^{13},e^{28}+e^{36}&2579\\%9421:65#40474
9421:66&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{18}+e^{24}&2579\\%9421:66#40648
9421:67&0,0,0,0,0,e^{12},e^{13},e^{26},e^{14}+e^{28}+e^{37}&2579\\%9421:67#40648
9421:68&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{17}+e^{34}&2579\\%9421:68#40648
9421:69&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{28}+e^{45}&1579\\%9421:69#40649
9421:70&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{47}+e^{35}&1479\\%9421:70#40665
9421:71&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{27}+e^{18}&3579\\%9421:71#40680
9421:72&0,0,0,0,0,e^{12},- e^{13},e^{16}+e^{34},e^{18}+e^{47}&2479\\%9421:72#40697
9421:73&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{23}+e^{16},e^{36}+e^{18}&3579\\%9421:73#40713
9421:74&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{28}+e^{36}+e^{14}&3579\\%9421:74#40713
9421:75&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{18}+e^{35}+e^{46}&2579\\%9421:75#40714
9421:76&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{46}+e^{28}+e^{35}&2579\\%9421:76#40714
9421:77&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{25},e^{56}+e^{18}&2579\\%9421:77#40714
9421:78&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{13}+e^{28}+e^{56}&2579\\%9421:78#40714
9421:79&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{18}+e^{36}+e^{45}&2579\\%9421:79#40729
9421:80&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{28}+e^{15}+e^{36}&2579\\%9421:80#40729
9421:81&0,0,0,0,0,- e^{12},e^{35}+e^{14},e^{23}+e^{16},e^{36}+e^{45}+e^{18}&2579\\%9421:81#40732
9421:82&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26},e^{28}+e^{45}+e^{36}&2579\\%9421:82#40732
9421:83&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{47}+e^{23}&2479\\%9421:83#40904
9421:84&0,0,0,0,0,e^{12},e^{34},e^{16},e^{25}+e^{18}+e^{37}&1479\\%9421:84#40905
9421:85a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{18}+e^{26}&3579\\%9421:85#40935a
9421:85b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{37}+e^{18}+e^{26}&3579\\%9421:85#40935b
9421:86&0,0,0,0,0,e^{12},e^{13},e^{16},e^{27}+e^{36}+e^{18}&3579\\%9421:86#40935
9421:87&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{16}+e^{28}&3579\\%9421:87#40935
9421:88&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{46}+e^{18}+e^{23}&3579\\%9421:88#40953
9421:89&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{24}+e^{36}+e^{18}&3579\\%9421:89#40968
9421:90&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{28}+e^{15}+e^{46}&2579\\%9421:90#40969
9421:91&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{16},e^{18}+e^{46}+e^{25}&2579\\%9421:91#40969
9421:92&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{18}+e^{34}+e^{27}&2579\\%9421:92#40969
9421:93&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{27}+e^{18}+e^{45}&1579\\%9421:93#40970
9421:94a&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{25}+e^{16},e^{34}+e^{56}+e^{18}&2579\\%9421:94#40972a
9421:94b&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{25}+e^{16},e^{34}+e^{18}+e^{56}&2579\\%9421:94#40972b
9421:95&0,0,0,0,0,e^{12},- e^{13},e^{34}+e^{16},e^{47}+e^{18}+e^{35}&1479\\%9421:95#40986
9421:96&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{23},e^{36}+e^{18}+e^{45}&2579\\%9421:96#40987
9421:97&0,0,0,0,0,e^{12},e^{34}+e^{15},e^{13}+e^{26},e^{36}+e^{28}+e^{14}&2579\\%9421:97#40987
9421:98&0,0,0,0,0,- e^{12},e^{45}+e^{13},e^{16}+e^{23},e^{18}+e^{24}+e^{36}&2579\\%9421:98#40987
9421:99&0,0,0,0,0,- e^{12},e^{35}+e^{14},e^{16}+e^{23},e^{18}+e^{36}+e^{24}&2579\\%9421:99#40987
9421:100&0,0,0,0,0,- e^{12},e^{15}+e^{34},e^{16}+e^{23},e^{24}+e^{36}+e^{18}&2579\\%9421:100#40987
9421:101&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{16},e^{37}+e^{18}&2479\\%9421:101#41003
9421:102&0,0,0,0,0,e^{12},e^{34},e^{16},e^{37}+e^{18}+e^{26}&2479\\%9421:102#41192
9421:103&0,0,0,0,0,e^{12},- e^{13},e^{34}+e^{16},e^{18}+e^{47}+e^{23}&2479\\%9421:103#41225
9421:104a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{37}+e^{45}+e^{18}&1579\\%9421:104#41225a
9421:104b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{18}+e^{26}+e^{37}+e^{45}&1579\\%9421:104#41225b
9421:105&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{36}+e^{18}+e^{27}&1579\\%9421:105#41225
9421:106&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{28}+e^{37}+e^{45}&1579\\%9421:106#41225
9421:107&0,0,0,0,0,e^{12},- e^{13},e^{34}+e^{16},e^{18}+e^{47}+e^{25}&1479\\%9421:107#41226
9421:108&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{26}+e^{15},e^{13}+e^{56}+e^{28}&2579\\%9421:108#41227
9421:109&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{26}+e^{13},e^{15}+e^{28}+e^{36}&2579\\%9421:109#41242
9421:110&0,0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23}+e^{16},e^{18}+e^{27}+e^{36}&3579\\%9421:110#41256
9421:111&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{34}+e^{16},e^{18}+e^{37}&1379\\%9421:111#41260
9421:112&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{23},e^{36}+e^{18}+e^{47}&2479\\%9421:112#41273
9421:113&0,0,0,0,0,e^{12},e^{24}-e^{13},e^{34}+e^{16},e^{35}+e^{47}+e^{18}&1479\\%9421:113#41292
9421:114&0,0,0,0,0,e^{12},e^{34},e^{16},e^{35}+e^{47}+e^{18}+e^{26}&1479\\%9421:114#41481
9421:115&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26},e^{28}+e^{17}&2479\\%9421:115#41498
9421:116&0,0,0,0,0,e^{12},- e^{13},e^{16}+e^{34},e^{18}+e^{26}+e^{47}&2479\\%9421:116#41513
9421:117&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{46}+e^{37}+e^{18}&2479\\%9421:117#41528
9421:118&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{46}+e^{28}+e^{37}&2479\\%9421:118#41528
9421:119&0,0,0,0,0,e^{12},-e^{13}+e^{24},e^{34}+e^{16},e^{18}+e^{47}+e^{23}&2479\\%9421:119#41531
9421:120&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{16},e^{37}+e^{18}+e^{25}&1479\\%9421:120#41532
9421:121&0,0,0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{16}+e^{23},e^{45}+e^{36}+e^{18}+e^{27}&1579\\%9421:121#41546
9421:122&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{34},e^{47}+e^{18}+e^{35}&1379\\%9421:122#41548
9421:123&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{27}+e^{36}&2479\\%9421:123#41753
9421:124&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{28}+e^{17}+e^{46}&2479\\%9421:124#41768
9421:125&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{25},e^{56}+e^{37}+e^{18}&1379\\%9421:125#41785
9421:126a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26},e^{34}+e^{17}+e^{28}&2479\\%9421:126#41786a
9421:126b&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{26}+e^{13},e^{28}+e^{34}+e^{17}&2479\\%9421:126#41786b
9421:127&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{26}+e^{13},e^{28}+e^{17}+e^{35}&1479\\%9421:127#41787
9421:128&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{26}+e^{13},e^{28}+e^{45}+e^{17}&1479\\%9421:128#41787
9421:129&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{34},e^{23}+e^{47}+e^{18}&1379\\%9421:129#41788
9421:130&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{34},e^{18}+e^{37}+e^{25}&1379\\%9421:130#41788
9421:131&0,0,0,0,0,e^{12},- e^{13},e^{34}+e^{16},e^{35}+e^{47}+e^{18}+e^{26}&1479\\%9421:131#41802
9421:132&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{47}+e^{28}+e^{36}+e^{15}&1479\\%9421:132#41802
9421:133&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{16},e^{37}+e^{26}+e^{18}&2479\\%9421:133#41819
9421:134&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{27}+e^{36}+e^{45}+e^{18}&1479\\%9421:134#42042
9421:135&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{46}+e^{28}+e^{15}+e^{37}&1479\\%9421:135#42057
9421:136&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{17}+e^{46}+e^{35}+e^{28}&1479\\%9421:136#42057
9421:137&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{25}+e^{37}+e^{18}+e^{46}&1479\\%9421:137#42057
9421:138&0,0,0,0,0, e^{12} {(-1+a_2)},e^{23}+e^{14},e^{26}+ a_2 e^{13},e^{17}+e^{28}+e^{36}&2479\\%9421:138#42074
9421:139&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16}+e^{34},e^{18}+e^{26}+e^{37}&1379\\%9421:139#42076
9421:140&0,0,0,0,0,- e^{12},- e^{13},e^{16}+e^{35}+e^{24},e^{57}+e^{18}+e^{46}&1379\\%9421:140#42106
9421:141&0,0,0,0,0,e^{12},-e^{13}+e^{24},e^{16}+e^{34},e^{18}+e^{26}+e^{35}+e^{47}&1479\\%9421:141#42108
9421:142&0,0,0,0,0,- e^{12},e^{15}+e^{34},e^{23}+e^{45}+e^{16},e^{47}+e^{36}+e^{18}&1379\\%9421:142#42157
9421:143&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{28}+e^{47}+e^{56}+e^{13}&1379\\%9421:143#42313
9421:144&0,0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23},e^{26}+ e^{13} a_2,e^{28}+e^{17}+e^{36}+e^{45}&1479\\%9421:144#42363
9421:145&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{34}+e^{16},e^{18}+e^{47}+e^{35}+e^{26}&1379\\%9421:145#42364
9421:146&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{16}+e^{25}+e^{34},e^{18}+e^{37}+e^{56}&1379\\%9421:146#42412
9421:147&0,0,0,0,0,- e^{12},- e^{13},e^{16}+e^{24}+e^{35},e^{23}+e^{57}+e^{18}+e^{46}&1379\\%9421:147#42634
9421:148&0,0,0,0,0,- e^{12},-e^{13}+e^{45},e^{16}+e^{24}+e^{35},e^{18}+e^{23}+e^{57}+e^{46}&1379\\%9421:148#42685
9421:149&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{26}+e^{15},e^{56}+e^{28}+e^{37}+e^{14}&1379\\%9421:149#42940
\multicolumn{3}{c}{Type: $522$}\\
942:1&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}&579\\%942:1#1449
942:2&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}&479\\%942:2#1450
942:3&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{23}&579\\%942:3#1482
942:4&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{34}&479\\%942:4#1483
942:5&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{34}&479\\%942:5#1483
942:6&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{26}&479\\%942:6#1483
942:7&0,0,0,0,0,e^{12},e^{34},e^{16},e^{13}+e^{26}&479\\%942:7#1483
942:8&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{35}&379\\%942:8#1484
942:9&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{26}&379\\%942:9#1484
942:10&0,0,0,0,0,e^{12},e^{13},e^{16},e^{14}+e^{26}&479\\%942:10#1498
942:11&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{24}&479\\%942:11#1498
942:12&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{45}&379\\%942:12#1499
942:13&0,0,0,0,0,e^{12},e^{13},e^{26},e^{45}+e^{16}&379\\%942:13#1499
942:14&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{15}&379\\%942:14#1499
942:15&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{26}+e^{34}&479\\%942:15#1501
942:16&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{45}+e^{26}&379\\%942:16#1502
942:17&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{26}+e^{34}&379\\%942:17#1502
942:18&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{16}+e^{34}&379\\%942:18#1502
942:19&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{26}+e^{34}&479\\%942:19#1516
942:20&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{16}+e^{34}&479\\%942:20#1516
942:21&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{34}+e^{26}&479\\%942:21#1516
942:22&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16},e^{13}+e^{26}&479\\%942:22#1516
942:23a&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{16},e^{13}+e^{26}&479\\%942:23#1516a
942:23b&0,0,0,0,0,e^{12},e^{34},-e^{16}+e^{23},e^{13}+e^{26}&479\\%942:23#1516b
942:24&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{16},e^{14}+e^{26}&479\\%942:24#1516
942:25&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{26}+e^{35}&379\\%942:25#1517
942:26&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{26}+e^{45}&379\\%942:26#1517
942:27&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{16}&379\\%942:27#1517
942:28&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{35}+e^{26}&379\\%942:28#1517
942:29&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16},e^{35}+e^{26}&379\\%942:29#1517
942:30&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{35}+e^{16}&379\\%942:30#1517
942:31&0,0,0,0,0,e^{12},e^{34},e^{16},e^{45}+e^{13}+e^{26}&379\\%942:31#1517
942:32&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{16}+e^{45}&379\\%942:32#1517
942:33&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{35}&379\\%942:33#1517
942:34&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16},e^{26}+e^{13}&379\\%942:34#1517
942:35&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{16}+e^{23}&379\\%942:35#1517
942:36&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{26},e^{23}+e^{16}&379\\%942:36#1517
942:37&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{34},e^{35}+e^{26}&379\\%942:37#1520
942:38&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{14}+e^{26}&479\\%942:38#1531
942:39a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{26}+e^{14}&479\\%942:39#1531a
942:39b&0,0,0,0,0,e^{12},e^{13},-e^{16}+e^{24},e^{14}+e^{26}&479\\%942:39#1531b
942:40&0,0,0,0,0,e^{12},e^{13},e^{16},e^{14}+e^{26}+e^{35}&379\\%942:40#1532
942:41&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{45}+e^{23}&379\\%942:41#1532
942:42&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{24}+e^{35}&379\\%942:42#1532
942:43&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{26}+e^{45}&379\\%942:43#1532
942:44&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{35}+e^{16}&379\\%942:44#1532
942:45&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{35}+e^{26}&379\\%942:45#1532
942:46&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{45}+e^{16}&379\\%942:46#1532
942:47&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{45}&379\\%942:47#1532
942:48&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{26}+e^{15}&379\\%942:48#1532
942:49&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{23},e^{15}+e^{26}&379\\%942:49#1532
942:50a&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{25},e^{15}+e^{26}&379\\%942:50#1532a
942:50b&0,0,0,0,0,e^{12},e^{34},e^{25}-e^{16},e^{26}+e^{15}&379\\%942:50#1532b
942:51&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{26}+e^{13},e^{34}+e^{16}&479\\%942:51#1534
942:52&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{35}+e^{26}&379\\%942:52#1535
942:53&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{16},e^{26}+e^{35}&379\\%942:53#1535
942:54a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35}+e^{16},e^{45}+e^{26}&379\\%942:54#1535a
942:54b&0,0,0,0,0,e^{12},-e^{13}+e^{24},e^{35}+e^{16},e^{26}+e^{45}&379\\%942:54#1535b
942:55&0,0,0,0,0,e^{12},e^{23}+ e^{14} a_1,e^{16}+e^{35},e^{26}+e^{45}&379\\%942:55#1535
942:56&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{13}+e^{26}+e^{45}&379\\%942:56#1535
942:57&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26},e^{16}+e^{34}&379\\%942:57#1535
942:58&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{23}+e^{16},e^{26}+e^{34}&379\\%942:58#1535
942:59&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{23},e^{26}+e^{34}&379\\%942:59#1535
942:60a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{14}+e^{26}+e^{35}&379\\%942:60#1535a
942:60b&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{16},e^{26}+e^{35}+e^{14}&379\\%942:60#1535b
942:61&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{16}+e^{35}+e^{24}&379\\%942:61#1535
942:62&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{26}+e^{13},e^{45}+e^{16}&379\\%942:62#1535
942:63a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{16},e^{26}+e^{45}&379\\%942:63#1535a
942:63b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{23}+e^{16},e^{26}+e^{45}&379\\%942:63#1535b
942:64&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{15}+e^{26}&379\\%942:64#1547
942:65&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{23},e^{26}+e^{14}&479\\%942:65#1549
942:66&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{35}+e^{14}+e^{26}&379\\%942:66#1550
942:67&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{23}+e^{16}&379\\%942:67#1550
942:68&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{16}+e^{35}+e^{24}&379\\%942:68#1550
942:69&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{26}+e^{13},e^{16}+e^{35}&379\\%942:69#1550
942:70&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{35}+e^{14}+e^{26}&379\\%942:70#1550
942:71&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{34}+e^{26}+e^{15}&379\\%942:71#1550
942:72&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{45}+e^{16}&379\\%942:72#1550
942:73a&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{45}+e^{16}+e^{23}&379\\%942:73#1550a
942:73b&0,0,0,0,0,e^{12},e^{34},-e^{13}+e^{26},e^{23}+e^{16}+e^{45}&379\\%942:73#1550b
942:74&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{35}+e^{24}&379\\%942:74#1550
942:75&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{15}+e^{26}&379\\%942:75#1550
942:76&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{14}+e^{26}+e^{35}&379\\%942:76#1550
942:77&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{35}+e^{16}+e^{24}&379\\%942:77#1550
942:78&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15},e^{35}+e^{16}&379\\%942:78#1550
942:79&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{26},e^{35}+e^{16}&379\\%942:79#1550
942:80&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{23}+e^{45}&379\\%942:80#1550
942:81a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{23}+e^{16},e^{13}+e^{26}&379\\%942:81#1550a
942:81b&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}-e^{16},e^{26}+e^{13}&379\\%942:81#1550b
942:82&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{23},e^{26}+e^{14}&379\\%942:82#1550
942:83&0,0,0,0,0,e^{12},e^{15}+e^{34},e^{16}+e^{23},e^{14}+e^{26}&379\\%942:83#1550
942:84a&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{34}+e^{16},e^{35}+e^{14}+e^{26}&379\\%942:84#1553a
942:84b&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{34},e^{14}+e^{35}+e^{26}&379\\%942:84#1553b
942:85&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}+e^{34},e^{35}+e^{24}+e^{16}&379\\%942:85#1553
942:86&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{26}+e^{35}+e^{14}&379\\%942:86#1565
942:87&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{23}+e^{16}+e^{45}&379\\%942:87#1565
942:88a&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{16}+e^{35}+e^{24}&379\\%942:88#1565a
942:88b&0,0,0,0,0,e^{12},e^{13},e^{26}-e^{14},e^{16}+e^{35}+e^{24}&379\\%942:88#1565b
942:89&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{16}+e^{25}+e^{34}&379\\%942:89#1565
942:90a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{14}+e^{26}+e^{35}&379\\%942:90#1565a
942:90b&0,0,0,0,0,e^{12},e^{13},-e^{16}+e^{24},e^{14}+e^{35}+e^{26}&379\\%942:90#1565b
942:91&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{15}+e^{26}+e^{34}&379\\%942:91#1565
942:92&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{23},e^{26}+e^{15}&379\\%942:92#1565
942:93a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{25}+e^{16},e^{26}+e^{15}&379\\%942:93#1565a
942:93b&0,0,0,0,0,e^{12},e^{13}+e^{24},-e^{16}+e^{25},e^{26}+e^{15}&379\\%942:93#1565b
942:94&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{26}+e^{35}+e^{14}&379\\%942:94#1568
942:95&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{15}+e^{26}+e^{34}&379\\%942:95#1568
942:96&0,0,0,0,0,e^{12}, a_1 e^{14}+e^{23},e^{16}+e^{35},e^{13}+e^{26}+e^{45}&379\\%942:96#1568
942:97&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{35}+e^{16},e^{15}+e^{26}+e^{34}&379\\%942:97#1568
942:98&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{35}+e^{16},e^{45}+e^{13}+e^{26}&379\\%942:98#1568
942:99a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26},e^{23}+e^{16}+e^{45}&379\\%942:99#1568a
942:99b&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26}-e^{13},e^{16}+e^{45}+e^{23}&379\\%942:99#1568b
942:100&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26}+e^{13},e^{16}+e^{25}+e^{34}&379\\%942:100#1568
942:101a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{23},e^{14}+e^{26}+e^{35}&379\\%942:101#1568a
942:101b&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{23}+e^{16},e^{35}+e^{14}+e^{26}&379\\%942:101#1568b
942:102a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16}+e^{23},e^{13}+e^{26}+e^{45}&379\\%942:102#1568a
942:102b&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{23}-e^{16},e^{13}+e^{45}+e^{26}&379\\%942:102#1568b
942:102c&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{16}+e^{23},e^{13}+e^{26}+e^{45}&379\\%942:102#1568c
942:102d&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{23}-e^{16},e^{45}+e^{13}+e^{26}&379\\%942:102#1568d
942:103a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{16},e^{26}+e^{15}+e^{34}&379\\%942:103#1568a
942:103b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{16}+e^{23},e^{15}+e^{26}+e^{34}&379\\%942:103#1568b
942:104&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{26}+e^{13},e^{16}+e^{24}+e^{35}&379\\%942:104#1583
942:105&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26},e^{34}+e^{25}+e^{16}&379\\%942:105#1583
942:106&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45},e^{14}+e^{35}+e^{26}&379\\%942:106#1583
942:107&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{25}+e^{34},e^{35}+e^{14}+e^{26}&379\\%942:107#1583
942:108&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15},e^{45}+e^{16}+e^{23}&379\\%942:108#1583
942:109a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{26}+e^{15},e^{25}+e^{16}+e^{34}&379\\%942:109#1583a
942:109b&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}-e^{15},e^{16}+e^{34}+e^{25}&379\\%942:109#1583b
942:110a&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{25}+e^{34},e^{26}+e^{35}+e^{14}&379\\%942:110#1586a
942:110b&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{25}+e^{34},e^{14}+e^{26}+e^{35}&379\\%942:110#1586b
942:111&0,0,0,0,0,e^{12}, a_1 e^{13}+e^{24},e^{23}+e^{16}+e^{45},e^{14}+e^{26}+e^{35}&379\\%942:111#1601
942:112&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{25}+e^{34},e^{35}+e^{14}+e^{26}&379\\%942:112#1601
942:113&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}&469\\%942:113#2216
942:114&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}&469\\%942:114#2216
942:115&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}&469\\%942:115#2216
942:116&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{23}&469\\%942:116#2264
942:117&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{23}&469\\%942:117#2264
942:118&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{24}&369\\%942:118#2265
942:119&0,0,0,0,0,e^{12},e^{13},e^{26},e^{24}+e^{17}&369\\%942:119#2265
942:120&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{14}&369\\%942:120#2265
942:121&0,0,0,0,0,e^{12},e^{13},e^{16},e^{34}+e^{17}&369\\%942:121#2265
942:122&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{24}&369\\%942:122#2265
942:123&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{14}&369\\%942:123#2265
942:124&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{34}&369\\%942:124#2265
942:125&0,0,0,0,0,e^{12},e^{13},e^{26},e^{24}+e^{37}&369\\%942:125#2265
942:126&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{17}&269\\%942:126#2266
942:127&0,0,0,0,0,e^{12},e^{13},e^{26},e^{45}+e^{17}&269\\%942:127#2266
942:128&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{45}&269\\%942:128#2266
942:129&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{45}&269\\%942:129#2266
942:130&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{26}&469\\%942:130#2267
942:131a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{37}&469\\%942:131#2267a
942:131b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{26}+e^{37}&469\\%942:131#2267b
942:132&0,0,0,0,0,e^{12},e^{13},e^{16},e^{36}+e^{27}&469\\%942:132#2267
942:133&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{37}&469\\%942:133#2267
942:134&0,0,0,0,0,e^{12},e^{13},e^{26},e^{36}+e^{27}&469\\%942:134#2267
942:135&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{24}+e^{17}&369\\%942:135#2298
942:136a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{37}+e^{14}&369\\%942:136#2298a
942:136b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{37}+e^{14}&369\\%942:136#2298b
942:137&0,0,0,0,0, e^{12} a_1,e^{13},e^{16}+e^{24},e^{17}+e^{34}&369\\%942:137#2298
942:138&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{24}+e^{37}&369\\%942:138#2298
942:139a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{24}+e^{17}&369\\%942:139#2298a
942:139b&0,0,0,0,0,- e^{12},e^{13},e^{34}+e^{16},e^{24}+e^{17}&369\\%942:139#2298b
942:140&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{17}+e^{24}&369\\%942:140#2298
942:141&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{37}+e^{24}&369\\%942:141#2298
942:142&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{17}+e^{45}&269\\%942:142#2299
942:143&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{45}&269\\%942:143#2299
942:144&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{45}+e^{37}&269\\%942:144#2299
942:145&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{37}+e^{45}&269\\%942:145#2299
942:146&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{45}+e^{17}&269\\%942:146#2299
942:147&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{17}&269\\%942:147#2299
942:148&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{37}+e^{45}&269\\%942:148#2299
942:149&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{37}+e^{45}&269\\%942:149#2299
942:150&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{17}+e^{24}&369\\%942:150#2313
942:151&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{14}+e^{37}&369\\%942:151#2313
942:152&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{34}+e^{17}&369\\%942:152#2313
942:153&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{24}+e^{37}&369\\%942:153#2313
942:154&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{14}+e^{25}&269\\%942:154#2314
942:155&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{23}+e^{45}&269\\%942:155#2314
942:156&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{35}+e^{24}&269\\%942:156#2314
942:157&0,0,0,0,0,e^{12},e^{13},e^{26},e^{14}+e^{37}+e^{25}&269\\%942:157#2314
942:158&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{45}+e^{23}&269\\%942:158#2314
942:159&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{24}+e^{35}&269\\%942:159#2314
942:160&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{17}+e^{45}&269\\%942:160#2314
942:161&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{37}+e^{45}&269\\%942:161#2314
942:162&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{17}+e^{25}&269\\%942:162#2314
942:163&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{25}+e^{17}&269\\%942:163#2314
942:164&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{15}&269\\%942:164#2314
942:165&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{37}+e^{15}&269\\%942:165#2314
942:166&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{35}&269\\%942:166#2314
942:167&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{25}+e^{37}&269\\%942:167#2314
942:168&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{25}+e^{37}&269\\%942:168#2314
942:169&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{25}+e^{17}&269\\%942:169#2314
942:170&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{17}+e^{25}&269\\%942:170#2314
942:171&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{25}+e^{37}&269\\%942:171#2314
942:172&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{17}+e^{26}&469\\%942:172#2315
942:173a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{26}+e^{37}&469\\%942:173#2315a
942:173b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{26}+e^{37}&469\\%942:173#2315b
942:174&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{36}+e^{27}&469\\%942:174#2315
942:175a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{37}+e^{14}&369\\%942:175#2316a
942:175b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{37}+e^{14}+e^{26}&369\\%942:175#2316b
942:176&0,0,0,0,0,e^{12},e^{13},e^{16},e^{36}+e^{27}+e^{14}&369\\%942:176#2316
942:177&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{26}+e^{34}&369\\%942:177#2316
942:178&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{37}+e^{24}&369\\%942:178#2316
942:179&0,0,0,0,0,e^{12},e^{13},e^{26},e^{14}+e^{36}+e^{27}&369\\%942:179#2316
942:180&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{26}&369\\%942:180#2316
942:181&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{16}&369\\%942:181#2316
942:182a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{37}+e^{26}&369\\%942:182#2316a
942:182b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{37}+e^{26}&369\\%942:182#2316b
942:183&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{27}+e^{36}&369\\%942:183#2316
942:184&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{36}+e^{27}&369\\%942:184#2316
942:185&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{17}+e^{26}&369\\%942:185#2316
942:186a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{37}+e^{26}&369\\%942:186#2316a
942:186b&0,0,0,0,0,- e^{12},e^{13},e^{34}+e^{16},e^{37}+e^{26}&369\\%942:186#2316b
942:187&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{27}+e^{36}&369\\%942:187#2316
942:188&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{16}+e^{37}&369\\%942:188#2316
942:189&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{36}+e^{27}&369\\%942:189#2316
942:190&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{26}+e^{45}&269\\%942:190#2317
942:191a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{45}+e^{26}&269\\%942:191#2317a
942:191b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{37}+e^{26}+e^{45}&269\\%942:191#2317b
942:192&0,0,0,0,0,e^{12},e^{13},e^{16},e^{27}+e^{45}+e^{36}&269\\%942:192#2317
942:193&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{37}+e^{45}&269\\%942:193#2317
942:194&0,0,0,0,0,e^{12},e^{13},e^{26},e^{36}+e^{27}+e^{45}&269\\%942:194#2317
942:195&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{26}+e^{17}&269\\%942:195#2317
942:196a&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{37}+e^{26}&269\\%942:196#2317a
942:196b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{16},e^{37}+e^{26}&269\\%942:196#2317b
942:197&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{27}+e^{36}&269\\%942:197#2317
942:198&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45},e^{16}+e^{37}&269\\%942:198#2317
942:199&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45},e^{36}+e^{27}&269\\%942:199#2317
942:200&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{16}+e^{37}&469\\%942:200#2318
942:201&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{36}+e^{27}&469\\%942:201#2318
942:202a&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36},e^{37}+e^{26}&469\\%942:202#2318a
942:202b&0,0,0,0,0,- e^{12},e^{13},e^{36}-e^{27},e^{37}+e^{26}&469\\%942:202#2318b
942:203&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{37}+e^{25}+e^{14}&269\\%942:203#2332
942:204&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{17}+e^{35}+e^{24}&269\\%942:204#2332
942:205&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{37}+e^{14}+e^{25}&269\\%942:205#2332
942:206&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{24}+e^{35}+e^{17}&269\\%942:206#2332
942:207&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{15}+e^{24}&269\\%942:207#2347
942:208&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{17}+e^{45}+e^{23}&269\\%942:208#2347
942:209&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{17}+e^{35}+e^{24}&269\\%942:209#2347
942:210a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{17}+e^{25}+e^{34}&269\\%942:210#2347a
942:210b&0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{26},e^{17}+e^{25}+e^{34}&269\\%942:210#2347b
942:211a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{25}+e^{37}+e^{14}&269\\%942:211#2347a
942:211b&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{16},e^{37}+e^{14}+e^{25}&269\\%942:211#2347b
942:212&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{17}+e^{23}+e^{45}&269\\%942:212#2347
942:213&0,0,0,0,0, e^{12} a_1,e^{13},e^{16}+e^{24},e^{17}+e^{34}+e^{25}&269\\%942:213#2347
942:214&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{25}+e^{37}+e^{14}&269\\%942:214#2347
942:215&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{15}+e^{24}+e^{37}&269\\%942:215#2347
942:216&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{45}+e^{17}+e^{23}&269\\%942:216#2347
942:217a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{35}+e^{24}+e^{17}&269\\%942:217#2347a
942:217b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{34},e^{35}+e^{24}+e^{17}&269\\%942:217#2347b
942:218&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{25}+e^{37}+e^{14}&269\\%942:218#2347
942:219&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{37}+e^{15}+e^{24}&269\\%942:219#2347
942:220&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{17}+e^{45}+e^{23}&269\\%942:220#2347
942:221&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{17}+e^{35}+e^{24}&269\\%942:221#2347
942:222a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{16}+e^{24}+e^{37}&369\\%942:222#2349a
942:222b&0,0,0,0,0,e^{12},e^{13},-e^{14}+e^{26},e^{37}+e^{16}+e^{24}&369\\%942:222#2349b
942:223a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{14}+e^{26}+e^{37}&369\\%942:223#2349a
942:223b&0,0,0,0,0,e^{12},e^{13},e^{24}-e^{16},e^{37}+e^{14}+e^{26}&369\\%942:223#2349b
942:223c&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{16},e^{37}+e^{26}+e^{14}&369\\%942:223#2349c
942:223d&0,0,0,0,0,- e^{12},e^{13},-e^{16}+e^{24},e^{37}+e^{14}+e^{26}&369\\%942:223#2349d
942:224&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{14}+e^{27}+e^{36}&369\\%942:224#2349
942:225&0,0,0,0,0, a_1 e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{26}+e^{34}&369\\%942:225#2349
942:226a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{14}+e^{26}+e^{37}&369\\%942:226#2349a
942:226b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{34},e^{37}+e^{14}+e^{26}&369\\%942:226#2349b
942:227a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{36}+e^{27}+e^{14}&369\\%942:227#2349a
942:227b&0,0,0,0,0,e^{12},e^{13},-e^{16}+e^{34},e^{27}+e^{36}+e^{14}&369\\%942:227#2349b
942:228&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{16}+e^{24}+e^{37}&369\\%942:228#2349
942:229&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{27}+e^{14}+e^{36}&369\\%942:229#2349
942:230&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{45}+e^{17}+e^{26}&269\\%942:230#2350
942:231&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{37}+e^{16}+e^{45}&269\\%942:231#2350
942:232&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{27}+e^{45}+e^{36}&269\\%942:232#2350
942:233a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{37}+e^{45}&269\\%942:233#2350a
942:233b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{37}+e^{26}+e^{45}&269\\%942:233#2350b
942:234&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{27}+e^{45}+e^{36}&269\\%942:234#2350
942:235&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{45}+e^{17}+e^{26}&269\\%942:235#2350
942:236a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{45}+e^{37}+e^{26}&269\\%942:236#2350a
942:236b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{34},e^{37}+e^{26}+e^{45}&269\\%942:236#2350b
942:237&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{27}+e^{36}+e^{45}&269\\%942:237#2350
942:238&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{16}+e^{37}+e^{45}&269\\%942:238#2350
942:239&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{45}+e^{36}+e^{27}&269\\%942:239#2350
942:240a&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{37}+e^{14}+e^{26}&269\\%942:240#2350a
942:240b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{45},e^{37}+e^{26}+e^{14}&269\\%942:240#2350b
942:241&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{27}+e^{36}+e^{14}&269\\%942:241#2350
942:242&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{17}+e^{26}+e^{34}&269\\%942:242#2350
942:243&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{16}+e^{24}+e^{37}&269\\%942:243#2350
942:244&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45},e^{27}+e^{14}+e^{36}&269\\%942:244#2350
942:245&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{14}+e^{25}&269\\%942:245#2362
942:246&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{24}+e^{35}+e^{17}&269\\%942:246#2362
942:247a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{14}+e^{26}&369\\%942:247#2364a
942:247b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{26}+e^{37}+e^{14}&369\\%942:247#2364b
942:248&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{27}+e^{36}+e^{14}&369\\%942:248#2364
942:249&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{17}+e^{26}+e^{34}&369\\%942:249#2364
942:250&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{26}+e^{45}+e^{17}&269\\%942:250#2365
942:251a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{45}+e^{26}&269\\%942:251#2365a
942:251b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23},e^{37}+e^{26}+e^{45}&269\\%942:251#2365b
942:252&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{27}+e^{45}+e^{36}&269\\%942:252#2365
942:253&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{16}+e^{25}+e^{37}&269\\%942:253#2365
942:254&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{15}+e^{36}+e^{27}&269\\%942:254#2365
942:255a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{26}+e^{37}+e^{15}&269\\%942:255#2365a
942:255b&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{16},e^{37}+e^{15}+e^{26}&269\\%942:255#2365b
942:256&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{36}+e^{27}+e^{15}&269\\%942:256#2365
942:257&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{26}+e^{35}&269\\%942:257#2365
942:258a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{15}+e^{26}+e^{37}&269\\%942:258#2365a
942:258b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{34},e^{15}+e^{37}+e^{26}&269\\%942:258#2365b
942:259&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{36}+e^{27}+e^{15}&269\\%942:259#2365
942:260&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{35}+e^{17}+e^{26}&269\\%942:260#2365
942:261&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{25}+e^{37}+e^{16}&269\\%942:261#2365
942:262&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{27}+e^{36}+e^{15}&269\\%942:262#2365
942:263&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}+e^{23},e^{17}+e^{26}&269\\%942:263#2365
942:264&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{17}+e^{26}&269\\%942:264#2365
942:265&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14}+e^{26},e^{37}+e^{16}&269\\%942:265#2365
942:266a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45},e^{26}+e^{37}&269\\%942:266#2365a
942:266b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{45}+e^{16},e^{37}+e^{26}&269\\%942:266#2365b
942:267a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}+e^{16},e^{37}+e^{26}&269\\%942:267#2365a
942:267b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{37}+e^{26}&269\\%942:267#2365b
942:268&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14},e^{27}+e^{36}&269\\%942:268#2365
942:269&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45},e^{36}+e^{27}&269\\%942:269#2365
942:270&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{35}+e^{24},e^{27}+e^{36}&269\\%942:270#2365
942:271&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{17},e^{24}+e^{37}+e^{16}&369\\%942:271#2367
942:272&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{27}+e^{36}+e^{14}&369\\%942:272#2367
942:273a&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37},e^{27}+e^{36}+e^{14}&369\\%942:273#2367a
942:273b&0,0,0,0,0,e^{12},e^{13},-e^{26}+e^{37},e^{27}+e^{14}+e^{36}&369\\%942:273#2367b
942:274a&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27},e^{37}+e^{14}+e^{26}&369\\%942:274#2367a
942:274b&0,0,0,0,0,- e^{12},e^{13},-e^{27}+e^{36},e^{26}+e^{37}+e^{14}&369\\%942:274#2367b
942:275&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36},e^{16}+e^{37}+e^{24}&369\\%942:275#2367
942:276&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{45}+e^{37}+e^{16}&269\\%942:276#2368
942:277&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{27}+e^{36}+e^{45}&269\\%942:277#2368
942:278&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27},e^{26}+e^{17}+e^{45}&269\\%942:278#2368
942:279a&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37},e^{27}+e^{36}+e^{45}&269\\%942:279#2368a
942:279b&0,0,0,0,0,e^{12},e^{13},e^{37}-e^{26},e^{45}+e^{36}+e^{27}&269\\%942:279#2368b
942:280a&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36},e^{26}+e^{37}+e^{45}&269\\%942:280#2368a
942:280b&0,0,0,0,0,- e^{12},e^{13},-e^{27}+e^{36},e^{37}+e^{26}+e^{45}&269\\%942:280#2368b
942:281&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34}+e^{15},e^{37}+e^{25}+e^{14}&269\\%942:281#2380
942:282&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}+e^{23},e^{25}+e^{37}+e^{14}&269\\%942:282#2380
942:283a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{14}+e^{25}+e^{37}&269\\%942:283#2380a
942:283b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{25}+e^{14}+e^{37}&269\\%942:283#2380b
942:284a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{23}+e^{45}+e^{17}&269\\%942:284#2380a
942:284b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{24}+e^{16},e^{23}+e^{45}+e^{17}&269\\%942:284#2380b
942:285a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16}+ e^{25} a_1,e^{24}+e^{35}+e^{17}&269\\%942:285#2380a
942:285b&0,0,0,0,0,- e^{12},e^{13},e^{34}+e^{16}+ e^{25} a_1,e^{35}+e^{24}+e^{17}&269\\%942:285#2380b
942:286&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{17}+e^{26}+e^{45}&269\\%942:286#2383
942:287&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14}+e^{26},e^{45}+e^{37}+e^{16}&269\\%942:287#2383
942:288a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{26}+e^{37}+e^{45}&269\\%942:288#2383a
942:288b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{37}+e^{45}+e^{26}&269\\%942:288#2383b
942:289&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14},e^{45}+e^{36}+e^{27}&269\\%942:289#2383
942:290&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{35}+e^{24},e^{27}+e^{36}+e^{45}&269\\%942:290#2383
942:291a&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16}+e^{23},e^{14}+e^{37}+e^{26}&269\\%942:291#2398a
942:291b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{23}+e^{16},e^{37}+e^{14}+e^{26}&269\\%942:291#2398b
942:292a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{26}+e^{37}+e^{14}&269\\%942:292#2398a
942:292b&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}-e^{16},e^{37}+e^{14}+e^{26}&269\\%942:292#2398b
942:292c&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{35}+e^{16},e^{37}+e^{26}+e^{14}&269\\%942:292#2398c
942:292d&0,0,0,0,0,- e^{12},e^{13},e^{35}-e^{16}+e^{24},e^{37}+e^{14}+e^{26}&269\\%942:292#2398d
942:293a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16}+e^{25},e^{14}+e^{26}+e^{37}&269\\%942:293#2398a
942:293b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{25}+e^{34},e^{26}+e^{37}+e^{14}&269\\%942:293#2398b
942:294a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{16}+e^{24}+e^{37}&269\\%942:294#2398a
942:294b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{14}+e^{26},e^{37}+e^{16}+e^{24}&269\\%942:294#2398b
942:295&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{34}+e^{26},e^{16}+e^{24}+e^{37}&269\\%942:295#2398
942:296&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{26}+e^{34},e^{36}+e^{14}+e^{27}&269\\%942:296#2398
942:297&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16}+e^{45},e^{14}+e^{27}+e^{36}&269\\%942:297#2398
942:298&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{35}+e^{24},e^{27}+e^{36}+e^{14}&269\\%942:298#2398
942:299a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{16}+e^{34},e^{27}+e^{14}+e^{36}&269\\%942:299#2398a
942:299b&0,0,0,0,0,e^{12},e^{13},-e^{16}+e^{25}+e^{34},e^{36}+e^{14}+e^{27}&269\\%942:299#2398b
942:300&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23}+e^{16},e^{17}+e^{34}+e^{26}&269\\%942:300#2398
942:301&0,0,0,0,0, a_1 e^{12},e^{13},e^{35}+e^{16}+e^{24},e^{26}+e^{34}+e^{17}&269\\%942:301#2398
942:302&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{36}+e^{27},e^{16}+e^{24}+e^{37}&369\\%942:302#2400
942:303&0,0,0,0,0, a_1 e^{12},e^{13},e^{34}+e^{26}+e^{17},e^{24}+e^{37}+e^{16}&369\\%942:303#2400
942:304&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{37}+e^{16},e^{45}+e^{26}+e^{17}&269\\%942:304#2401
942:305&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{27}+e^{36},e^{26}+e^{17}+e^{45}&269\\%942:305#2401
942:306a&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}+e^{14},e^{26}+e^{37}+e^{45}&269\\%942:306#2401a
942:306b&0,0,0,0,0,- e^{12},e^{13},-e^{27}+e^{36}+e^{14},e^{26}+e^{37}+e^{45}&269\\%942:306#2401b
942:307a&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{14}+e^{26},e^{36}+e^{45}+e^{27}&269\\%942:307#2401a
942:307b&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{14}-e^{26},e^{27}+e^{45}+e^{36}&269\\%942:307#2401b
942:308&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{37}+e^{24},e^{27}+e^{36}+e^{45}&269\\%942:308#2401
942:309a&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{14}+e^{36},e^{26}+e^{15}+e^{37}&269\\%942:309#2416a
942:309b&0,0,0,0,0,- e^{12},e^{13},e^{36}-e^{27}+e^{14},e^{37}+e^{26}+e^{15}&269\\%942:309#2416b
942:310&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{27}+e^{36},e^{25}+e^{37}+e^{16}&269\\%942:310#2416
942:311&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26}+e^{34},e^{16}+e^{25}+e^{37}&269\\%942:311#2416
942:312&0,0,0,0,0,e^{12},e^{34},e^{16},e^{37}&359\\%942:312#2728
942:313&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}&359\\%942:313#2776
942:314&0,0,0,0,0,e^{12},e^{34},e^{16},e^{23}+e^{47}&359\\%942:314#2776
942:315&0,0,0,0,0,e^{12},e^{34},e^{16},e^{37}+e^{15}&259\\%942:315#2777
942:316&0,0,0,0,0,e^{12},e^{34},e^{16},e^{25}+e^{37}&259\\%942:316#2777
942:317&0,0,0,0,0,e^{12},e^{34},e^{16},e^{47}+e^{35}&259\\%942:317#2777
942:318&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{37}&359\\%942:318#2779
942:319&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{25},e^{15}+e^{37}&259\\%942:319#2810
942:320&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{15}+e^{37}&259\\%942:320#2810
942:321&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{37}+e^{25}&259\\%942:321#2810
942:322a&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{35}+e^{47}&259\\%942:322#2810a
942:322b&0,0,0,0,0,- e^{12},e^{34},e^{15}+e^{26},e^{35}+e^{47}&259\\%942:322#2810b
942:323a&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{47}+e^{25}&259\\%942:323#2810a
942:323b&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{35},e^{25}+e^{47}&259\\%942:323#2810b
942:324&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{16},e^{17}+e^{36}&359\\%942:324#2815
942:325&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{36}+e^{27}&359\\%942:325#2815
942:326&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{23},e^{13}+e^{47}&359\\%942:326#2824
942:327&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{16},e^{37}+e^{14}&359\\%942:327#2824
942:328&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}+e^{15}&259\\%942:328#2825
942:329&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{16},e^{37}+e^{15}&259\\%942:329#2825
942:330&0,0,0,0,0,e^{12},e^{34},e^{16},e^{13}+e^{47}+e^{25}&259\\%942:330#2825
942:331&0,0,0,0,0,e^{12},e^{34},e^{16},e^{15}+e^{47}+e^{23}&259\\%942:331#2825
942:332&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{47}+e^{15}&259\\%942:332#2825
942:333&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{16},e^{15}+e^{47}&259\\%942:333#2825
942:334&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{35}+e^{47}&259\\%942:334#2825
942:335&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}+e^{45}&259\\%942:335#2825
942:336&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}+e^{16}&359\\%942:336#2827
942:337&0,0,0,0,0,e^{12},e^{34},e^{16},e^{13}+e^{26}+e^{47}&359\\%942:337#2827
942:338&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{47}&359\\%942:338#2827
942:339&0,0,0,0,0,e^{12},e^{34},e^{16},e^{15}+e^{26}+e^{37}&259\\%942:339#2828
942:340&0,0,0,0,0,e^{12},e^{34},e^{16},e^{47}+e^{26}+e^{35}&259\\%942:340#2828
942:341&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{37}&259\\%942:341#2828
942:342&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{26}+e^{37}&259\\%942:342#2828
942:343&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{47}+e^{26}&259\\%942:343#2828
942:344&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{16},e^{26}+e^{47}&359\\%942:344#2830
942:345&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{47}+e^{13}+e^{25}&259\\%942:345#2858
942:346a&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{13}+e^{47}+e^{25}&259\\%942:346#2858a
942:346b&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{35},e^{25}+e^{47}+e^{13}&259\\%942:346#2858b
942:347&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{15}+e^{23}+e^{47}&259\\%942:347#2858
942:348&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{25}+e^{14}+e^{37}&259\\%942:348#2858
942:349&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{24}+e^{37}+e^{15}&259\\%942:349#2858
942:350a&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{37}+e^{16}+e^{25}&259\\%942:350#2861a
942:350b&0,0,0,0,0,e^{12},e^{34},e^{26}-e^{15},e^{25}+e^{37}+e^{16}&259\\%942:350#2861b
942:351&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{37}+e^{26}+e^{15}&259\\%942:351#2861
942:352a&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{47}+e^{35}&259\\%942:352#2861a
942:352b&0,0,0,0,0,- e^{12},e^{34},e^{15}+e^{26},e^{16}+e^{35}+e^{47}&259\\%942:352#2861b
942:353&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{15}+e^{26}+e^{47}&259\\%942:353#2861
942:354&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{45}+e^{37}+e^{26}&259\\%942:354#2861
942:355&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{36}+e^{17}&359\\%942:355#2863
942:356&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{36}+e^{27}+e^{14}&359\\%942:356#2863
942:357&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16},e^{17}+e^{46}+e^{23}&359\\%942:357#2863
942:358&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{23}+e^{16},e^{46}+e^{17}&359\\%942:358#2863
942:359&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{16}+e^{34},e^{36}+e^{17}&359\\%942:359#2863
942:360&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{16},e^{36}+e^{27}&359\\%942:360#2863
942:361&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{27}+e^{36}+e^{15}&259\\%942:361#2864
942:362&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{16},e^{17}+e^{25}+e^{36}&259\\%942:362#2864
942:363&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16},e^{35}+e^{46}+e^{17}&259\\%942:363#2864
942:364&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{36}+e^{27}+e^{45}&259\\%942:364#2864
942:365&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{26},e^{17}+e^{36}&259\\%942:365#2864
942:366&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{25}+e^{16},e^{36}+e^{17}&259\\%942:366#2864
942:367&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35}+e^{16},e^{36}+e^{17}&259\\%942:367#2864
942:368&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{16},e^{36}+e^{27}&259\\%942:368#2864
942:369&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{17}+e^{46}&259\\%942:369#2864
942:370&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{46}+e^{27}&259\\%942:370#2864
942:371&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{36}+e^{17},e^{27}+e^{46}&359\\%942:371#2869
942:372&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{15}+e^{23}&259\\%942:372#2873
942:373&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{14}+e^{37}+e^{25}&259\\%942:373#2873
942:374&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{15}+e^{37}+e^{24}&259\\%942:374#2873
942:375a&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{47}+e^{16}+e^{23}&359\\%942:375#2875a
942:375b&0,0,0,0,0,e^{12},e^{34},-e^{13}+e^{26},e^{47}+e^{23}+e^{16}&359\\%942:375#2875b
942:376&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{16}+e^{24}+e^{37}&359\\%942:376#2875
942:377&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}+e^{16}+e^{25}&259\\%942:377#2876
942:378&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{25}+e^{16}&259\\%942:378#2876
942:379&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{16}+e^{35}&259\\%942:379#2876
942:380&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{37}+e^{45}&259\\%942:380#2876
942:381&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{16}+e^{47}+e^{23}&259\\%942:381#2876
942:382&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{47}+e^{26}+e^{13}&259\\%942:382#2876
942:383&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{14}+e^{26}+e^{37}&259\\%942:383#2876
942:384&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{45},e^{16}+e^{37}&259\\%942:384#2876
942:385&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{14}+e^{26},e^{37}+e^{16}&259\\%942:385#2876
942:386&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{16},e^{13}+e^{26}+e^{47}&359\\%942:386#2878
942:387&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{16},e^{47}+e^{26}+e^{15}&259\\%942:387#2879
942:388&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{26},e^{17}+e^{25}+e^{36}&259\\%942:388#2897
942:389a&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{15}+e^{36}+e^{27}&259\\%942:389#2897a
942:389b&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}-e^{16},e^{27}+e^{36}+e^{15}&259\\%942:389#2897b
942:390&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{25}+e^{17}+e^{36}&259\\%942:390#2897
942:391a&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&259\\%942:391#2897a
942:391b&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&259\\%942:391#2897b
942:392&0,0,0,0,0,- e^{12},e^{24}+ a_2 e^{13},e^{16}+e^{25},e^{35}+e^{46}+e^{17}&259\\%942:392#2897
942:393a&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{17}+e^{25}+e^{46}&259\\%942:393#2897a
942:393b&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{16}+e^{35},e^{17}+e^{25}+e^{46}&259\\%942:393#2897b
942:394&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{15}+e^{46}+e^{27}&259\\%942:394#2897
942:395&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{17}+e^{45}+e^{36}&259\\%942:395#2897
942:396&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{27}+e^{36}+e^{45}&259\\%942:396#2897
942:397&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{26}+e^{35},e^{47}+e^{25}+e^{13}&259\\%942:397#2906
942:398a&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{24}+e^{35},e^{13}+e^{25}+e^{47}&259\\%942:398#2906a
942:398b&0,0,0,0,0,- e^{12},e^{34},e^{35}+e^{24}+e^{16},e^{47}+e^{25}+e^{13}&259\\%942:398#2906b
942:399a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{17}+e^{26},e^{27}+e^{16}&359\\%942:399#2908a
942:399b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},-e^{17}+e^{26},e^{16}+e^{27}&359\\%942:399#2908b
942:400a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{27}+e^{16},e^{36}+e^{47}&359\\%942:400#2908a
942:400b&0,0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},e^{16}+e^{27},e^{36}+e^{47}&359\\%942:400#2908b
942:401&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{45}+e^{23},e^{15}+e^{26}+e^{37}&259\\%942:401#2909
942:402&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{24}+e^{35},e^{15}+e^{37}+e^{26}&259\\%942:402#2909
942:403&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13}+e^{26},e^{35}+e^{47}+e^{16}&259\\%942:403#2909
942:404&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{24}+e^{36}+e^{17}&359\\%942:404#2911
942:405a&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{16},e^{36}+e^{27}+e^{14}&359\\%942:405#2911a
942:405b&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{34}-e^{16},e^{14}+e^{27}+e^{36}&359\\%942:405#2911b
942:406&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{34}+e^{16},e^{46}+e^{17}+e^{23}&359\\%942:406#2911
942:407&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{36}+e^{17}+e^{25}&259\\%942:407#2912
942:408&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26},e^{46}+e^{27}+e^{15}&259\\%942:408#2912
942:409&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{26}+e^{13},e^{17}+e^{36}+e^{45}&259\\%942:409#2912
942:410&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{23}+e^{16},e^{17}+e^{46}+e^{35}&259\\%942:410#2912
942:411&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{34},e^{15}+e^{27}+e^{36}&259\\%942:411#2912
942:412&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{16},e^{17}+e^{36}+e^{25}&259\\%942:412#2912
942:413&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{17}+e^{35}+e^{46}&259\\%942:413#2912
942:414&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{36}+e^{27}+e^{45}&259\\%942:414#2912
942:415&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15},e^{27}+e^{36}+e^{14}&259\\%942:415#2912
942:416&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{26}+e^{15},e^{23}+e^{17}+e^{46}&259\\%942:416#2912
942:417&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{27}+e^{36}+e^{14}&259\\%942:417#2912
942:418&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35}+e^{16},e^{46}+e^{17}+e^{23}&259\\%942:418#2912
942:419&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{13}+e^{46}+e^{27}&259\\%942:419#2912
942:420&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35}+e^{16},e^{17}+e^{36}+e^{24}&259\\%942:420#2912
942:421&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{26}+e^{45}+e^{13},e^{17}+e^{36}&259\\%942:421#2912
942:422&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{26}+e^{15},e^{36}+e^{17}&259\\%942:422#2912
942:423&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35}+e^{24}+e^{16},e^{36}+e^{17}&259\\%942:423#2912
942:424&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{25}+e^{16}+e^{34},e^{17}+e^{36}&259\\%942:424#2912
942:425a&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{37}+e^{25},e^{26}+e^{47}+e^{15}&259\\%942:425#2912a
942:425b&0,0,0,0,0,e^{12},e^{34},-e^{16}+e^{25}+e^{37},e^{15}+e^{26}+e^{47}&259\\%942:425#2912b
942:426a&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{37}+e^{26},e^{16}+e^{35}+e^{47}&259\\%942:426#2912a
942:426b&0,0,0,0,0,- e^{12},e^{34},e^{26}+e^{15}+e^{37},e^{16}+e^{35}+e^{47}&259\\%942:426#2912b
942:427&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{17}+e^{36},e^{27}+e^{46}+e^{13}&359\\%942:427#2917
942:428&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{36}+e^{17},e^{46}+e^{27}+e^{15}&259\\%942:428#2918
942:429&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{17}+e^{36},e^{46}+e^{27}+e^{35}&259\\%942:429#2918
942:430a&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{45}+e^{23},e^{26}+e^{47}+e^{13}&259\\%942:430#2924a
942:430b&0,0,0,0,0,e^{12},e^{34},-e^{16}+e^{45}+e^{23},e^{26}+e^{47}+e^{13}&259\\%942:430#2924b
942:431&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{24}+e^{35},e^{47}+e^{26}+e^{13}&259\\%942:431#2924
942:432&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{16}+e^{24},e^{47}+e^{13}+e^{26}&359\\%942:432#2926
942:433&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{47}+e^{16},e^{26}+e^{37}+e^{15}&259\\%942:433#2927
942:434&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{14}+e^{26},e^{36}+e^{15}+e^{27}&259\\%942:434#2945
942:435&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{45}+e^{23}+e^{16},e^{27}+e^{36}+e^{15}&259\\%942:435#2945
942:436&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{36}&259\\%942:436#2945
942:437a&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{15}+e^{34}+e^{26},e^{17}+e^{46}+e^{35}&259\\%942:437#2945a
942:437b&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{26}+e^{34}+e^{15},e^{46}+e^{35}+e^{17}&259\\%942:437#2945b
942:438&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{45}+e^{23},e^{17}+e^{46}+e^{35}&259\\%942:438#2945
942:439&0,0,0,0,0,- e^{12}, e^{13} a_2+e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{35}+e^{46}&259\\%942:439#2945
942:440a&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{27}+e^{36}+e^{15},e^{17}+e^{46}+e^{25}&259\\%942:440#2951a
942:440b&0,0,0,0,0,- e^{12},e^{24}-e^{13},-e^{15}+e^{36}+e^{27},e^{17}+e^{25}+e^{46}&259\\%942:440#2951b
942:441&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{36}+e^{27}+e^{15},e^{46}+e^{35}+e^{17}&259\\%942:441#2951
942:442a&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{17}+e^{35}+e^{46},e^{27}+e^{36}+e^{45}&259\\%942:442#2951a
942:442b&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{46}-e^{35}+e^{17},e^{27}+e^{36}+e^{45}&259\\%942:442#2951b
942:443a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{47}+e^{12}+e^{36}&359\\%942:443#2956a
942:443b&0,0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{16}+e^{27},e^{12}+e^{47}+e^{36}&359\\%942:443#2956b
942:444a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{17}+e^{26}+e^{34}&359\\%942:444#2956a
942:444b&0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{27}-e^{16},e^{17}+e^{26}+e^{34}&359\\%942:444#2956b
942:445a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{35}+e^{17}+e^{26}&259\\%942:445#2957a
942:445b&0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{27}-e^{16},e^{35}+e^{17}+e^{26}&259\\%942:445#2957b
942:446a&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{14},e^{27}+e^{16},e^{35}+e^{17}+e^{26}&259\\%942:446#2957a
942:446b&0,0,0,0,0,e^{13}+e^{24},-e^{14}+e^{23},e^{27}-e^{16},e^{35}+e^{17}+e^{26}&259\\%942:446#2957b
942:447a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{47}+e^{36}+e^{15}&259\\%942:447#2957a
942:447b&0,0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{16}+e^{27},e^{15}+e^{47}+e^{36}&259\\%942:447#2957b
942:448a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{37}+e^{46}+e^{15}&259\\%942:448#2957a
942:448b&0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{15}+e^{37}+e^{46}&259\\%942:448#2957b
942:449&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{26}+e^{34},e^{36}+e^{14}+e^{27}&259\\%942:449#2960
942:450&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{45}+e^{23}+e^{16},e^{27}+e^{36}+e^{14}&259\\%942:450#2960
942:451a&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{25}+e^{34},e^{27}+e^{36}+e^{14}&259\\%942:451#2960a
942:451b&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{25}-e^{16}+e^{34},e^{27}+e^{14}+e^{36}&259\\%942:451#2960b
942:452&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{23}+e^{17}+e^{46},e^{14}+e^{27}+e^{36}&359\\%942:452#2965
942:453&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{46}+e^{17}+e^{23},e^{36}+e^{27}+e^{15}&259\\%942:453#2966
942:454&0,0,0,0,0,- e^{12},-e^{13}+e^{24},e^{27}+e^{36}+e^{14},e^{17}+e^{46}+e^{35}&259\\%942:454#2966
942:455a&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15}+e^{37}+e^{26},e^{47}+e^{16}+e^{25}&259\\%942:455#2990a
942:455b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}-e^{15},e^{47}+e^{25}+e^{16}&259\\%942:455#2990b
942:455c&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15}+e^{26}+e^{37},e^{16}+e^{25}+e^{47}&259\\%942:455#2990c
942:455d&0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{26}-e^{15}+e^{37},e^{25}+e^{16}+e^{47}&259\\%942:455#2990d
942:456a&0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{36}+e^{15}+e^{27},e^{47}+e^{16}+e^{25}&259\\%942:456#2990a
942:456b&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15}+e^{27}+e^{36},e^{16}+e^{25}+e^{47}&259\\%942:456#2990b
942:457a&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{36}+e^{15}+e^{27},e^{46}+e^{17}+e^{25}&259\\%942:457#2990a
942:457b&0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{27}+e^{36}-e^{15},e^{17}+e^{46}+e^{25}&259\\%942:457#2990b
942:457c&0,0,0,0,0,-e^{13}+e^{24},e^{34}-e^{12},e^{36}+e^{27}+e^{15},e^{46}+e^{17}+e^{25}&259\\%942:457#2990c
942:457d&0,0,0,0,0,e^{24}-e^{13},-e^{12}+e^{34},e^{36}+e^{27}-e^{15},e^{25}+e^{17}+e^{46}&259\\%942:457#2990d
942:458a&0,0,0,0,0, e^{23} a_1+e^{14}, e^{13} a_1+e^{24},e^{26}+e^{35}+e^{17},e^{27}+e^{45}+e^{16}&259\\%942:458#2990a
942:458b&0,0,0,0,0, e^{23} a_1-e^{14}, e^{13} a_1+e^{24},e^{26}-e^{17}+e^{35},e^{16}+e^{45}+e^{27}&259\\%942:458#2990b
942:459a&0,0,0,0,0, a_3 e^{23}+e^{14}, a_3 e^{13}+e^{24},e^{16}+e^{27}+e^{35},e^{45}+e^{17}+e^{26}&259\\%942:459#2990a
942:459b&0,0,0,0,0, a_3 e^{23}+e^{14},- a_3 e^{13}+e^{24},e^{27}-e^{16}+e^{35},e^{17}+e^{26}+e^{45}&259\\%942:459#2990b
942:460a&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}+e^{14},e^{47}+e^{16}+e^{23}&359\\%942:460#3004a
942:460b&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{26}+e^{37}+e^{14},e^{16}+e^{47}+e^{23}&359\\%942:460#3004b
942:461a&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{23}+e^{47}+e^{16},e^{26}+e^{37}+e^{15}&259\\%942:461#3005a
942:461b&0,0,0,0,0,-e^{13}+e^{24},e^{34}-e^{12},e^{47}+e^{23}+e^{16},e^{37}+e^{26}+e^{15}&259\\%942:461#3005b
942:462a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{14}+e^{36}+e^{27},e^{15}+e^{37}+e^{26}&259\\%942:462#3005a
942:462b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},-e^{27}+e^{36}+e^{14},e^{26}+e^{37}+e^{15}&259\\%942:462#3005b
942:463a&0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{23}+e^{16}+e^{47},e^{27}+e^{15}+e^{36}&259\\%942:463#3005a
942:463b&0,0,0,0,0,-e^{13}+e^{24},e^{34}-e^{12},e^{47}+e^{23}+e^{16},e^{27}+e^{36}+e^{15}&259\\%942:463#3005b
942:464a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{14}+e^{37}+e^{26},e^{15}+e^{36}+e^{27}&259\\%942:464#3005a
942:464b&0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},-e^{26}+e^{37}+e^{14},e^{27}+e^{36}+e^{15}&259\\%942:464#3005b
\multicolumn{3}{c}{Type: $531$}\\
941:1&0,0,0,0,0,e^{12},e^{13},e^{23},e^{16}&579\\%941:1#1416
941:2&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}&479\\%941:2#1417
941:3&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}&479\\%941:3#1417
941:4&0,0,0,0,0,e^{12},e^{34},e^{35},e^{16}&379\\%941:4#1418
941:5&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}&479\\%941:5#1432
941:6&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}&479\\%941:6#1432
941:7&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}&479\\%941:7#1432
941:8&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}&379\\%941:8#1433
941:9&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}&379\\%941:9#1433
941:10&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{16}&479\\%941:10#1435
941:11&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{16}&379\\%941:11#1436
941:12&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{26}&379\\%941:12#1436
941:13&0,0,0,0,0,e^{12},e^{34},e^{35},e^{45}+e^{16}&379\\%941:13#1436
941:14&0,0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{34}&479\\%941:14#1450
941:15&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{16}&479\\%941:15#1450
941:16&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{26}&479\\%941:16#1450
941:17&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{23}&479\\%941:17#1450
941:18&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{34}&479\\%941:18#1450
941:19&0,0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{26}&479\\%941:19#1450
941:20&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{34}&479\\%941:20#1450
941:21&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{14}&479\\%941:21#1450
941:22&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{24}&479\\%941:22#1450
941:23&0,0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{16}&379\\%941:23#1451
941:24&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35}&379\\%941:24#1451
941:25&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{45}&379\\%941:25#1451
941:26&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{45}&379\\%941:26#1451
941:27&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{16}&379\\%941:27#1451
941:28&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{26}&379\\%941:28#1451
941:29&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{16}&379\\%941:29#1451
941:30&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{16}&379\\%941:30#1451
941:31&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{26}&379\\%941:31#1451
941:32&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{26}&379\\%941:32#1451
941:33&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}+e^{34}&379\\%941:33#1451
941:34&0,0,0,0,0,e^{12},e^{13},e^{45},e^{34}+e^{26}&379\\%941:34#1451
941:35&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{16}&379\\%941:35#1451
941:36&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{16}&379\\%941:36#1451
941:37&0,0,0,0,0,e^{12},e^{34},e^{35},e^{13}+e^{26}&379\\%941:37#1451
941:38&0,0,0,0,0,e^{12},e^{34},e^{35},e^{14}+e^{26}&379\\%941:38#1451
941:39&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{35}+e^{16}&379\\%941:39#1454
941:40&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{26}+e^{35}&379\\%941:40#1454
941:41a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{45}+e^{13},e^{16}&379\\%941:41#1454a
941:41b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{16}&379\\%941:41#1454b
941:42a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{26}&379\\%941:42#1454a
941:42b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{13}+e^{45},e^{26}&379\\%941:42#1454b
941:43&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{16}&379\\%941:43#1454
941:44&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{26}&479\\%941:44#1465
941:45&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23}&479\\%941:45#1465
941:46&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{23}&479\\%941:46#1465
941:47&0,0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{45}&379\\%941:47#1466
941:48&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{35}&379\\%941:48#1466
941:49&0,0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{26}&379\\%941:49#1466
941:50&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{16}&379\\%941:50#1466
941:51&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&379\\%941:51#1466
941:52&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{15}&379\\%941:52#1466
941:53&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25}&379\\%941:53#1466
941:54&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}&379\\%941:54#1466
941:55&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{26}&379\\%941:55#1466
941:56&0,0,0,0,0,e^{12},e^{13},e^{45},e^{23}+e^{16}&379\\%941:56#1466
941:57&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}+e^{14}&379\\%941:57#1466
941:58&0,0,0,0,0,e^{12},e^{13},e^{45},e^{24}+e^{16}&379\\%941:58#1466
941:59&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{16}&479\\%941:59#1468
941:60&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{34}&479\\%941:60#1468
941:61a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{16}&479\\%941:61#1468a
941:61b&0,0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{16}&479\\%941:61#1468b
941:62&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{26}+e^{13}&479\\%941:62#1468
941:63&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{35}+e^{16}&379\\%941:63#1469
941:64&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{35}+e^{16}&379\\%941:64#1469
941:65&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{16}+e^{34}&379\\%941:65#1469
941:66&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{26}+e^{34}&379\\%941:66#1469
941:67&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{34}+e^{16}&379\\%941:67#1469
941:68&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{34}+e^{16}&379\\%941:68#1469
941:69&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{26}+e^{34}&379\\%941:69#1469
941:70&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{26}+e^{34}&379\\%941:70#1469
941:71&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35},e^{16}+e^{34}&379\\%941:71#1469
941:72&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{35},e^{16}+e^{34}&379\\%941:72#1469
941:73&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{45},e^{16}&379\\%941:73#1469
941:74&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{16}&379\\%941:74#1469
941:75&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{26}&379\\%941:75#1469
941:76&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{26}&379\\%941:76#1469
941:77&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{14},e^{26}+e^{13}&379\\%941:77#1469
941:78&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{16}+e^{23}&379\\%941:78#1469
941:79&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{35},e^{23}+e^{16}&379\\%941:79#1469
941:80&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{35},e^{16}+e^{45}&379\\%941:80#1469
941:81&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{45}+e^{26}&379\\%941:81#1469
941:82&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{16}+e^{45}&379\\%941:82#1469
941:83&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{26}&379\\%941:83#1469
941:84&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{45}+e^{16}&379\\%941:84#1469
941:85&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{45}&379\\%941:85#1469
941:86&0,0,0,0,0,e^{12},e^{34},e^{35},e^{26}+e^{13}+e^{45}&379\\%941:86#1469
941:87&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{26}+e^{15}&379\\%941:87#1469
941:88&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{25}+e^{16}&379\\%941:88#1469
941:89a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{45},e^{16}+e^{34}&379\\%941:89#1472a
941:89b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{34}+e^{16}&379\\%941:89#1472b
941:90a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{26}+e^{34}&379\\%941:90#1472a
941:90b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{26}+e^{34}&379\\%941:90#1472b
941:91&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{16}+e^{34}&379\\%941:91#1472
941:92&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{26}&379\\%941:92#1481
941:93&0,0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16}&379\\%941:93#1481
941:94&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15}&379\\%941:94#1481
941:95&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{16}&479\\%941:95#1483
941:96&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{16}&379\\%941:96#1484
941:97&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{26}&379\\%941:97#1484
941:98&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{16}&379\\%941:98#1484
941:99&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{26}+e^{45}&379\\%941:99#1484
941:100&0,0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{26}+e^{35}&379\\%941:100#1484
941:101&0,0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{16}+e^{45}&379\\%941:101#1484
941:102&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{35}+e^{24}&379\\%941:102#1484
941:103&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{26}&379\\%941:103#1484
941:104&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{16}+e^{23}&379\\%941:104#1484
941:105&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{23}+e^{16}&379\\%941:105#1484
941:106&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{34}&379\\%941:106#1484
941:107&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{34}&379\\%941:107#1484
941:108&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{26}+e^{34}&379\\%941:108#1484
941:109&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{26}+e^{34}&379\\%941:109#1484
941:110&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{26}+e^{14}&379\\%941:110#1484
941:111&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{24}+e^{16}&379\\%941:111#1484
941:112&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16}&379\\%941:112#1484
941:113&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{14}+e^{26}&379\\%941:113#1484
941:114&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{14}+e^{26}&379\\%941:114#1484
941:115&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{14}&379\\%941:115#1484
941:116&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{16}+e^{24}&379\\%941:116#1484
941:117&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{16}+e^{24}&379\\%941:117#1484
941:118&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{16}&379\\%941:118#1484
941:119&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{13}+e^{26}&379\\%941:119#1484
941:120&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{34}+e^{16}&379\\%941:120#1484
941:121&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{26}+e^{34}&379\\%941:121#1484
941:122&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{26}+e^{14}&379\\%941:122#1484
941:123&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{26}+e^{14}&379\\%941:123#1484
941:124&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35},e^{14}+e^{26}&379\\%941:124#1484
941:125&0,0,0,0,0,e^{12},e^{13},e^{45},e^{35}+e^{14}+e^{26}&379\\%941:125#1484
941:126&0,0,0,0,0,e^{12},e^{13},e^{45},e^{35}+e^{24}+e^{16}&379\\%941:126#1484
941:127a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{34}&479\\%941:127#1486a
941:127b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{16}&479\\%941:127#1486b
941:128&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{34}+e^{16}&379\\%941:128#1487
941:129&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{26}+e^{34}&379\\%941:129#1487
941:130&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{45}+e^{13},e^{16}+e^{35}&379\\%941:130#1487
941:131&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{16}+e^{35}&379\\%941:131#1487
941:132&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}&379\\%941:132#1487
941:133&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{35}+e^{26}&379\\%941:133#1487
941:134&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{35}+e^{26}&379\\%941:134#1487
941:135&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{26}+e^{35}&379\\%941:135#1487
941:136a&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{14}+e^{26}+e^{35}&379\\%941:136#1487a
941:136b&0,0,0,0,0,e^{12},e^{34},e^{45}-e^{13},e^{26}+e^{35}+e^{14}&379\\%941:136#1487b
941:137&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{16}+e^{35}+e^{24}&379\\%941:137#1487
941:138a&0,0,0,0,0,e^{12},e^{15}+e^{34},e^{14}+e^{35},e^{26}+e^{13}&379\\%941:138#1487a
941:138b&0,0,0,0,0,e^{12},-e^{15}+e^{34},e^{14}+e^{35},e^{13}+e^{26}&379\\%941:138#1487b
941:139a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{16}+e^{23}&379\\%941:139#1487a
941:139b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{13}+e^{45},e^{23}+e^{16}&379\\%941:139#1487b
941:140a&0,0,0,0,0,e^{12},e^{34}+e^{15},e^{35}+e^{14},e^{16}+e^{23}&379\\%941:140#1487a
941:140b&0,0,0,0,0,e^{12},e^{34}-e^{15},e^{35}+e^{14},e^{23}+e^{16}&379\\%941:140#1487b
941:141&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{45}+e^{23},e^{26}+e^{13}&379\\%941:141#1487
941:142&0,0,0,0,0,e^{12},e^{15}+e^{34},e^{35}+e^{24},e^{26}+e^{13}&379\\%941:142#1487
941:143&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{26}+e^{35}&379\\%941:143#1499
941:144&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{15}&379\\%941:144#1499
941:145&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16}&379\\%941:145#1499
941:146&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{26}+e^{34}&379\\%941:146#1499
941:147&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{16}+e^{23}&379\\%941:147#1499
941:148&0,0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16}+e^{34}&379\\%941:148#1499
941:149&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14}&379\\%941:149#1499
941:150&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26}+e^{34}&379\\%941:150#1499
941:151&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{23}&379\\%941:151#1499
941:152&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{26}&379\\%941:152#1499
941:153&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{24}&379\\%941:153#1499
941:154a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{16}&379\\%941:154#1502a
941:154b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{35}+e^{16}&379\\%941:154#1502b
941:155&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{35}+e^{14}+e^{26}&379\\%941:155#1502
941:156&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{16}&379\\%941:156#1502
941:157&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{34}&379\\%941:157#1502
941:158&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{26}+e^{13}&379\\%941:158#1502
941:159&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35}+e^{14},e^{23}+e^{16}&379\\%941:159#1502
941:160&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{23}&379\\%941:160#1502
941:161a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{15}+e^{26}+e^{34}&379\\%941:161#1502a
941:161b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{14},e^{26}+e^{34}+e^{15}&379\\%941:161#1502b
941:162&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{35},e^{23}+e^{16}+e^{45}&379\\%941:162#1502
941:163&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{16}+e^{34}+e^{25}&379\\%941:163#1502
941:164&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{26}+e^{35}+e^{14}&379\\%941:164#1502
941:165a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{16}+e^{24}+e^{35}&379\\%941:165#1502a
941:165b&0,0,0,0,0,e^{12},e^{13},-e^{23}+e^{45},e^{16}+e^{24}+e^{35}&379\\%941:165#1502b
941:166&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{34}+e^{26}+e^{15}&379\\%941:166#1502
941:167a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{23}+e^{45}+e^{16}&379\\%941:167#1502a
941:167b&0,0,0,0,0,e^{12},e^{13},-e^{24}+e^{35},e^{16}+e^{23}+e^{45}&379\\%941:167#1502b
941:168a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{34}+e^{25}+e^{16}&379\\%941:168#1502a
941:168b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{24},e^{34}+e^{16}+e^{25}&379\\%941:168#1502b
941:169&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{16}+e^{45}&379\\%941:169#1502
941:170&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{14}+e^{26}+e^{35}&379\\%941:170#1502
941:171&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{45}+e^{23}+e^{16}&379\\%941:171#1502
941:172&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{35}+e^{24}+e^{16}&379\\%941:172#1502
941:173&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{45},e^{15}+e^{26}&379\\%941:173#1502
941:174&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{25}+e^{16}&379\\%941:174#1502
941:175&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{25}+e^{16}&379\\%941:175#1502
941:176a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{13},e^{26}+e^{34}+e^{15}&379\\%941:176#1505a
941:176b&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}-e^{13},e^{15}+e^{26}+e^{34}&379\\%941:176#1505b
941:176c&0,0,0,0,0,e^{12},-e^{14}+e^{35},e^{45}+e^{13},e^{15}+e^{26}+e^{34}&379\\%941:176#1505c
941:177a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{13},e^{34}+e^{25}+e^{16}&379\\%941:177#1505a
941:177b&0,0,0,0,0,e^{12},-e^{14}+e^{35},e^{13}+e^{45},e^{16}+e^{34}+e^{25}&379\\%941:177#1505b
941:178a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{23}+e^{45},e^{15}+e^{26}+e^{34}&379\\%941:178#1505a
941:178b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{23}+e^{45},e^{26}+e^{34}+e^{15}&379\\%941:178#1505b
941:179&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{26}+e^{15}&379\\%941:179#1517
941:180&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{16}+e^{24}&379\\%941:180#1517
941:181&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{16}+e^{25}+e^{34}&379\\%941:181#1517
941:182a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15}+e^{26}&379\\%941:182#1517a
941:182b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15}&379\\%941:182#1517b
941:183&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{26}&379\\%941:183#1517
941:184&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{26}+e^{34}&379\\%941:184#1517
941:185&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{45}+e^{16}+e^{23}&379\\%941:185#1517
941:186&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24}+e^{35}&379\\%941:186#1517
941:187a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{45}+e^{13},e^{26}+e^{34}+e^{15}&379\\%941:187#1520a
941:187b&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{45}-e^{13},e^{15}+e^{26}+e^{34}&379\\%941:187#1520b
941:188&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{16}+e^{24}+e^{35}&379\\%941:188#1520
941:189&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{25}+e^{16}+e^{34}&379\\%941:189#1520
941:190a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{14}+e^{35}+e^{26}&379\\%941:190#1520a
941:190b&0,0,0,0,0,e^{12},e^{24}+e^{13},-e^{15}+e^{34},e^{35}+e^{14}+e^{26}&379\\%941:190#1520b
941:191&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{16}+e^{23}+e^{45}&379\\%941:191#1520
941:192a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{34}+e^{26}+e^{15}&379\\%941:192#1535a
941:192b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15}+e^{34}&379\\%941:192#1535b
941:193&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{15}+e^{26}+e^{34}&379\\%941:193#1535
941:194&0,0,0,0,0,e^{12},e^{13},e^{23},e^{17}+e^{26}&469\\%941:194#2249
941:195a&0,0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{37}&469\\%941:195#2249a
941:195b&0,0,0,0,0,- e^{12},e^{13},e^{23},e^{26}+e^{37}&469\\%941:195#2249b
941:196&0,0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{27}&469\\%941:196#2249
941:197&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{17}&369\\%941:197#2250
941:198&0,0,0,0,0,e^{12},e^{13},e^{24},e^{17}+e^{26}&369\\%941:198#2250
941:199a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{37}&369\\%941:199#2250a
941:199b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{37}+e^{26}&369\\%941:199#2250b
941:200&0,0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{27}&369\\%941:200#2250
941:201&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{16}&369\\%941:201#2250
941:202a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{26}&369\\%941:202#2250a
941:202b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{37}+e^{26}&369\\%941:202#2250b
941:203&0,0,0,0,0,e^{12},e^{13},e^{24},e^{27}+e^{36}&369\\%941:203#2250
941:204&0,0,0,0,0,e^{12},e^{13},e^{45},e^{17}+e^{26}&269\\%941:204#2251
941:205a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}+e^{37}&269\\%941:205#2251a
941:205b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{26}+e^{37}&269\\%941:205#2251b
941:206&0,0,0,0,0,e^{12},e^{13},e^{45},e^{36}+e^{27}&269\\%941:206#2251
941:207&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{17}&369\\%941:207#2283
941:208a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{26}+e^{37}&369\\%941:208#2283a
941:208b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{26}+e^{37}&369\\%941:208#2283b
941:209&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{27}&369\\%941:209#2283
941:210&0,0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{37}+e^{16}&369\\%941:210#2283
941:211a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{14}+e^{26}&369\\%941:211#2283a
941:211b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{37}+e^{26}+e^{14}&369\\%941:211#2283b
941:212&0,0,0,0,0,e^{12},e^{13},e^{24},e^{27}+e^{36}+e^{14}&369\\%941:212#2283
941:213&0,0,0,0,0,e^{12},e^{13},e^{24},e^{17}+e^{26}+e^{34}&369\\%941:213#2283
941:214&0,0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{45}&269\\%941:214#2284
941:215&0,0,0,0,0,e^{12},e^{13},e^{24},e^{45}+e^{17}+e^{26}&269\\%941:215#2284
941:216a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{37}+e^{45}&269\\%941:216#2284a
941:216b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{37}+e^{45}+e^{26}&269\\%941:216#2284b
941:217&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{36}+e^{27}&269\\%941:217#2284
941:218&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{37}+e^{45}&269\\%941:218#2284
941:219a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{37}+e^{45}&269\\%941:219#2284a
941:219b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{45}+e^{37}+e^{26}&269\\%941:219#2284b
941:220&0,0,0,0,0,e^{12},e^{13},e^{24},e^{45}+e^{36}+e^{27}&269\\%941:220#2284
941:221&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{17}+e^{26}&269\\%941:221#2284
941:222&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{37}+e^{16}&269\\%941:222#2284
941:223a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{37}+e^{26}&269\\%941:223#2284a
941:223b&0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{25},e^{26}+e^{37}&269\\%941:223#2284b
941:224&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{36}&269\\%941:224#2284
941:225&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{17}+e^{26}&269\\%941:225#2284
941:226&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{17}+e^{26}&269\\%941:226#2284
941:227a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{37}+e^{26}&269\\%941:227#2284a
941:227b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{23},e^{37}+e^{26}&269\\%941:227#2284b
941:228a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{37}+e^{26}&269\\%941:228#2284a
941:228b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24},e^{26}+e^{37}&269\\%941:228#2284b
941:229&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{27}+e^{36}&269\\%941:229#2284
941:230&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{27}+e^{36}&269\\%941:230#2284
941:231a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{37}+e^{14}+e^{26}&269\\%941:231#2284a
941:231b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{37}+e^{26}+e^{14}&269\\%941:231#2284b
941:232&0,0,0,0,0,e^{12},e^{13},e^{45},e^{37}+e^{16}+e^{24}&269\\%941:232#2284
941:233&0,0,0,0,0,e^{12},e^{13},e^{45},e^{14}+e^{27}+e^{36}&269\\%941:233#2284
941:234a&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{37}+e^{26}&369\\%941:234#2298a
941:234b&0,0,0,0,0,- e^{12},e^{13},e^{23},e^{14}+e^{26}+e^{37}&369\\%941:234#2298b
941:235&0,0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{37}+e^{16}&369\\%941:235#2298
941:236&0,0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{14}+e^{27}&369\\%941:236#2298
941:237&0,0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{17}+e^{45}&269\\%941:237#2299
941:238a&0,0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{37}+e^{45}&269\\%941:238#2299a
941:238b&0,0,0,0,0,- e^{12},e^{13},e^{23},e^{26}+e^{37}+e^{45}&269\\%941:238#2299b
941:239&0,0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{27}+e^{45}&269\\%941:239#2299
941:240a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{26}+e^{37}&269\\%941:240#2299a
941:240b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{37}+e^{15}+e^{26}&269\\%941:240#2299b
941:241&0,0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{37}+e^{16}&269\\%941:241#2299
941:242&0,0,0,0,0,e^{12},e^{13},e^{14},e^{27}+e^{36}+e^{15}&269\\%941:242#2299
941:243a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26}+e^{37}&269\\%941:243#2299a
941:243b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{37}+e^{26}&269\\%941:243#2299b
941:244&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{25}+e^{16}&269\\%941:244#2299
941:245&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{27}+e^{36}&269\\%941:245#2299
941:246&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{17}&269\\%941:246#2299
941:247&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{17}+e^{45}&269\\%941:247#2302
941:248&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{37}+e^{45}&269\\%941:248#2302
941:249a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{37}+e^{45}&269\\%941:249#2302a
941:249b&0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{25},e^{37}+e^{26}+e^{45}&269\\%941:249#2302b
941:250&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45}+e^{36}&269\\%941:250#2302
941:251&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{17}+e^{26}&269\\%941:251#2302
941:252a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{37}+e^{26}+e^{45}&269\\%941:252#2302a
941:252b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24},e^{37}+e^{45}+e^{26}&269\\%941:252#2302b
941:253&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{27}+e^{36}+e^{45}&269\\%941:253#2302
941:254&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{24}+e^{37}&369\\%941:254#2316
941:255&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{17}+e^{26}&269\\%941:255#2317
941:256a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{26}+e^{37}+e^{45}&269\\%941:256#2317a
941:256b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{37}+e^{45}+e^{26}&269\\%941:256#2317b
941:257&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{36}+e^{27}&269\\%941:257#2317
941:258&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{37}+e^{24}&269\\%941:258#2317
941:259&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{17}+e^{26}+e^{34}&269\\%941:259#2317
941:260a&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{37}+e^{26}&269\\%941:260#2317a
941:260b&0,0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{37}+e^{14}+e^{26}&269\\%941:260#2317b
941:261&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{27}+e^{36}+e^{14}&269\\%941:261#2317
941:262&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{34}+e^{17}&269\\%941:262#2317
941:263a&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{37}+e^{14}+e^{26}&269\\%941:263#2317a
941:263b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{23},e^{14}+e^{26}+e^{37}&269\\%941:263#2317b
941:264&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{16}+e^{37}+e^{24}&269\\%941:264#2317
941:265&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{14}+e^{36}+e^{27}&269\\%941:265#2317
941:266a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{14}+e^{26}+e^{37}&269\\%941:266#2317a
941:266b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24},e^{37}+e^{14}+e^{26}&269\\%941:266#2317b
941:267&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{36}+e^{27}+e^{14}&269\\%941:267#2317
941:268&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{17}+e^{26}+e^{34}&269\\%941:268#2317
941:269a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{26}+e^{37}&269\\%941:269#2332a
941:269b&0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{37}+e^{26}&269\\%941:269#2332b
941:270&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}+e^{37}&269\\%941:270#2332
941:271&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{27}+e^{36}&269\\%941:271#2332
941:272&0,0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{17}+e^{38}&369\\%941:272#2556
941:273&0,0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23},e^{18}+e^{27}+e^{36}&369\\%941:273#2556
941:274&0,0,0,0,0,e^{12},e^{13},e^{23},e^{17}+e^{26}+e^{45}+e^{38}&169\\%941:274#2606
941:275&0,0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{36}+e^{18}+e^{27}+e^{45}&169\\%941:275#2606
941:276&0,0,0,0,0,e^{12},e^{34},e^{13},e^{37}+e^{16}&359\\%941:276#2761
941:277&0,0,0,0,0,e^{12},e^{34},e^{13},e^{37}+e^{26}&359\\%941:277#2761
941:278&0,0,0,0,0,e^{12},e^{34},e^{13},e^{47}+e^{26}&359\\%941:278#2761
941:279&0,0,0,0,0,e^{12},e^{34},e^{15},e^{37}+e^{16}&259\\%941:279#2762
941:280&0,0,0,0,0,e^{12},e^{34},e^{15},e^{26}+e^{37}&259\\%941:280#2762
941:281&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{16}+e^{37}&359\\%941:281#2794
941:282&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{16}+e^{37}&359\\%941:282#2794
941:283&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{37}+e^{16}&259\\%941:283#2795
941:284&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{37}+e^{16}&259\\%941:284#2795
941:285&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{47}+e^{16}&259\\%941:285#2795
941:286&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{47}&259\\%941:286#2795
941:287&0,0,0,0,0,e^{12},e^{34},e^{15},e^{37}+e^{25}+e^{16}&259\\%941:287#2795
941:288&0,0,0,0,0,e^{12},e^{34},e^{35},e^{26}+e^{15}+e^{37}&259\\%941:288#2795
941:289&0,0,0,0,0,e^{12},e^{34},e^{15},e^{26}+e^{35}+e^{47}&259\\%941:289#2795
941:290&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{17}+e^{36}&359\\%941:290#2797
941:291&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{46}+e^{27}&359\\%941:291#2797
941:292&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{17}+e^{36}&359\\%941:292#2797
941:293&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{17}+e^{36}&259\\%941:293#2798
941:294&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{36}+e^{27}&259\\%941:294#2798
941:295&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35},e^{36}+e^{17}&259\\%941:295#2798
941:296&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35},e^{17}+e^{46}&259\\%941:296#2798
941:297&0,0,0,0,0,e^{12},e^{34},e^{13},e^{47}+e^{23}+e^{16}&359\\%941:297#2809
941:298&0,0,0,0,0,e^{12},e^{34},e^{13},e^{16}+e^{37}+e^{24}&359\\%941:298#2809
941:299&0,0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{37}+e^{26}&259\\%941:299#2810
941:300&0,0,0,0,0,e^{12},e^{34},e^{13},e^{37}+e^{25}+e^{16}&259\\%941:300#2810
941:301&0,0,0,0,0,e^{12},e^{34},e^{13},e^{47}+e^{26}+e^{15}&259\\%941:301#2810
941:302&0,0,0,0,0,e^{12},e^{34},e^{13},e^{47}+e^{16}+e^{25}&259\\%941:302#2810
941:303&0,0,0,0,0,e^{12},e^{34},e^{15},e^{47}+e^{13}+e^{26}&259\\%941:303#2810
941:304&0,0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{47}+e^{16}&259\\%941:304#2810
941:305&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{26}+e^{37}+e^{15}&259\\%941:305#2828
941:306&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{15}+e^{26}+e^{47}&259\\%941:306#2828
941:307&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{47}+e^{16}+e^{35}&259\\%941:307#2828
941:308&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{45}+e^{37}+e^{16}&259\\%941:308#2828
941:309&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{35}+e^{47}&259\\%941:309#2828
941:310&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{37}+e^{45}+e^{16}&259\\%941:310#2828
941:311a&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{36}&359\\%941:311#2830a
941:311b&0,0,0,0,0,- e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{17}+e^{36}&359\\%941:311#2830b
941:312&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{17}+e^{36}&259\\%941:312#2831
941:313&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{23}+e^{15},e^{46}+e^{17}&259\\%941:313#2831
941:314&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{17}+e^{36}&259\\%941:314#2831
941:315&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{17}+e^{36}&259\\%941:315#2831
941:316&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{14}+e^{35},e^{36}+e^{27}&259\\%941:316#2831
941:317&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{27}+e^{36}&259\\%941:317#2831
941:318&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{36}+e^{25}&259\\%941:318#2831
941:319&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35},e^{15}+e^{27}+e^{36}&259\\%941:319#2831
941:320&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{46}+e^{35}&259\\%941:320#2831
941:321&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{27}+e^{36}+e^{45}&259\\%941:321#2831
941:322&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35},e^{25}+e^{17}+e^{46}&259\\%941:322#2831
941:323&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35},e^{17}+e^{36}+e^{45}&259\\%941:323#2831
941:324a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{16}+e^{27}&359\\%941:324#2833a
941:324b&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{16}+e^{27}&359\\%941:324#2833b
941:325a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{36}+e^{47}&359\\%941:325#2833a
941:325b&0,0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},e^{12},e^{36}+e^{47}&359\\%941:325#2833b
941:326a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{16}+e^{27}&259\\%941:326#2834a
941:326b&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{16}+e^{27}&259\\%941:326#2834b
941:327a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{37}+e^{26}&259\\%941:327#2834a
941:327b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{26}+e^{37}&259\\%941:327#2834b
941:328a&0,0,0,0,0,e^{34}+e^{12},e^{24}+e^{13},e^{15},e^{37}+e^{26}&259\\%941:328#2834a
941:328b&0,0,0,0,0,e^{34}-e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{37}&259\\%941:328#2834b
941:329&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{16}+e^{23}+e^{47}&359\\%941:329#2842
941:330&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{37}+e^{26}+e^{15}&259\\%941:330#2843
941:331&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{37}+e^{16}+e^{25}&259\\%941:331#2843
941:332&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{16}+e^{47}+e^{23}&259\\%941:332#2843
941:333&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{14}+e^{37}+e^{26}&259\\%941:333#2843
941:334&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{37}+e^{16}+e^{24}&259\\%941:334#2843
941:335&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{24}+e^{36}+e^{17}&359\\%941:335#2845
941:336&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{36}+e^{27}+e^{14}&359\\%941:336#2845
941:337&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{17}+e^{25}+e^{36}&259\\%941:337#2846
941:338&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{46}+e^{15}+e^{27}&259\\%941:338#2846
941:339&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{36}+e^{45}+e^{17}&259\\%941:339#2846
941:340&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{27}+e^{35}+e^{46}&259\\%941:340#2846
941:341&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{34},e^{15}+e^{27}+e^{36}&259\\%941:341#2846
941:342&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{34},e^{17}+e^{46}+e^{35}&259\\%941:342#2846
941:343&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{14}+e^{27}+e^{36}&259\\%941:343#2846
941:344&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{23}+e^{17}+e^{46}&259\\%941:344#2846
941:345&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35},e^{27}+e^{36}+e^{14}&259\\%941:345#2846
941:346&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35},e^{17}+e^{23}+e^{46}&259\\%941:346#2846
941:347&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{46}+e^{27}&259\\%941:347#2864
941:348&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{17}+e^{45}+e^{36}&259\\%941:348#2864
941:349&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{17}+e^{35}+e^{46}&259\\%941:349#2864
941:350&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{17}+e^{25}+e^{36}&259\\%941:350#2864
941:351&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{14},e^{27}+e^{36}+e^{15}&259\\%941:351#2864
941:352&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{25}+e^{17}+e^{36}&259\\%941:352#2864
941:353&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{17}+e^{35}+e^{46}&259\\%941:353#2864
941:354&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{27}+e^{35}+e^{46}&259\\%941:354#2864
941:355&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{27}+e^{36}+e^{45}&259\\%941:355#2864
941:356a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34},e^{27}+e^{16}&359\\%941:356#2866a
941:356b&0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{34}+e^{12},e^{27}+e^{16}&359\\%941:356#2866b
941:356c&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{12}+e^{34},e^{27}+e^{16}&359\\%941:356#2866c
941:357a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35},e^{16}+e^{27}&259\\%941:357#2867a
941:357b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35},e^{27}+e^{16}&259\\%941:357#2867b
941:358a&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{14},e^{35}+e^{12},e^{16}+e^{27}&259\\%941:358#2867a
941:358b&0,0,0,0,0,e^{24}-e^{13},e^{14}+e^{23},e^{35}+e^{12},e^{16}+e^{27}&259\\%941:358#2867b
941:359a&0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{23}+e^{15},e^{47}+e^{16}&259\\%941:359#2867a
941:359b&0,0,0,0,0,-e^{13}+e^{24},e^{34}-e^{12},e^{15}+e^{23},e^{47}+e^{16}&259\\%941:359#2867b
941:360a&0,0,0,0,0,e^{23}+e^{14},e^{34}-e^{12},e^{15},e^{16}+e^{25}+e^{37}&259\\%941:360#2867a
941:360b&0,0,0,0,0,-e^{14}+e^{23},e^{34}-e^{12},e^{15},e^{37}+e^{25}+e^{16}&259\\%941:360#2867b
941:361a&0,0,0,0,0,e^{23}+e^{14},e^{34}+e^{12},e^{15},e^{25}+e^{36}+e^{17}&259\\%941:361#2867a
941:361b&0,0,0,0,0,e^{14}+e^{23},-e^{12}+e^{34},e^{15},e^{36}+e^{25}+e^{17}&259\\%941:361#2867b
941:362a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{26}+e^{37}+e^{45}&259\\%941:362#2867a
941:362b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{45}+e^{37}+e^{26}&259\\%941:362#2867b
941:363a&0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15},e^{27}+e^{36}+e^{45}&259\\%941:363#2867a
941:363b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15},e^{36}+e^{27}+e^{45}&259\\%941:363#2867b
941:364a&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{17}+e^{25}+e^{36}&259\\%941:364#2879a
941:364b&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{36}+e^{17}+e^{25}&259\\%941:364#2879b
941:365a&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{36}+e^{45}+e^{17}&259\\%941:365#2879a
941:365b&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{45}+e^{36}&259\\%941:365#2879b
941:366&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{17}+e^{36}+e^{24}&259\\%941:366#2879
941:367&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{17}+e^{24}+e^{36}&259\\%941:367#2879
941:368&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{14}+e^{27}+e^{36}&259\\%941:368#2879
941:369&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{34}+e^{15},e^{17}+e^{46}+e^{23}&259\\%941:369#2879
941:370a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{27}+e^{34}+e^{16}&359\\%941:370#2881a
941:370b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{16}+e^{34}+e^{27}&359\\%941:370#2881b
941:371a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{35}+e^{27}+e^{16}&259\\%941:371#2882a
941:371b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{27}+e^{35}+e^{16}&259\\%941:371#2882b
941:372a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{17}+e^{26}+e^{35}&259\\%941:372#2882a
941:372b&0,0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{12},e^{17}+e^{26}+e^{35}&259\\%941:372#2882b
941:373a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{47}+e^{36}&259\\%941:373#2882a
941:373b&0,0,0,0,0,e^{14}-e^{23},e^{24}+e^{13},e^{12},e^{36}+e^{15}+e^{47}&259\\%941:373#2882b
941:374a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{37}+e^{46}&259\\%941:374#2882a
941:374b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{46}+e^{15}+e^{37}&259\\%941:374#2882b
941:375a&0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{15},e^{23}+e^{47}+e^{16}&259\\%941:375#2882a
941:375b&0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{15},e^{23}+e^{47}+e^{16}&259\\%941:375#2882b
941:376a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{26}+e^{37}+e^{14}&259\\%941:376#2882a
941:376b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{14}+e^{37}+e^{26}&259\\%941:376#2882b
941:377a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{27}+e^{36}+e^{14}&259\\%941:377#2882a
941:377b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15},e^{36}+e^{27}+e^{14}&259\\%941:377#2882b
941:378a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35},e^{27}+e^{45}+e^{16}&259\\%941:378#2900a
941:378b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{35}+e^{12},e^{16}+e^{27}+e^{45}&259\\%941:378#2900b
941:379a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{12},e^{26}+e^{45}+e^{17}&259\\%941:379#2900a
941:379b&0,0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{12}+e^{35},e^{45}+e^{26}+e^{17}&259\\%941:379#2900b
941:380a&0,0,0,0,0,e^{23}+e^{14},e^{34}+e^{12},e^{25}+e^{13},e^{26}+e^{47}+e^{15}&259\\%941:380#2900a
941:380b&0,0,0,0,0,e^{14}-e^{23},e^{34}+e^{12},e^{25}+e^{13},e^{47}+e^{15}+e^{26}&259\\%941:380#2900b
941:381a&0,0,0,0,0,-e^{23}+e^{14},e^{12}+e^{34},e^{13}+e^{25},e^{46}+e^{15}+e^{27}&259\\%941:381#2900a
941:381b&0,0,0,0,0,-e^{14}-e^{23},e^{34}+e^{12},e^{13}+e^{25},e^{27}+e^{46}+e^{15}&259\\%941:381#2900b
941:382a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{27}+e^{35}+e^{16}&259\\%941:382#2915a
941:382b&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{34}+e^{12},e^{35}+e^{27}+e^{16}&259\\%941:382#2915b
941:382c&0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},-e^{12}+e^{34},e^{35}+e^{27}+e^{16}&259\\%941:382#2915c
941:383a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34},e^{26}+e^{35}+e^{17}&259\\%941:383#2915a
941:383b&0,0,0,0,0,e^{23}+e^{14},e^{24}-e^{13},e^{34}+e^{12},e^{17}+e^{26}+e^{35}&259\\%941:383#2915b
941:383c&0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},-e^{12}+e^{34},e^{17}+e^{26}+e^{35}&259\\%941:383#2915c
941:384a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35},e^{16}+e^{34}+e^{27}&259\\%941:384#2915a
941:384b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35},e^{34}+e^{27}+e^{16}&259\\%941:384#2915b
941:385a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35},e^{26}+e^{34}+e^{17}&259\\%941:385#2915a
941:385b&0,0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{35}+e^{12},e^{17}+e^{26}+e^{34}&259\\%941:385#2915b
941:386a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{37}+e^{18}&259\\%941:386#3068a
941:386b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{37}+e^{18}+e^{26}&259\\%941:386#3068b
941:387&0,0,0,0,0,e^{12},e^{13},e^{14},e^{18}+e^{36}+e^{27}&259\\%941:387#3068
941:388&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{28}+e^{37}&259\\%941:388#3068
941:389a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{48}+e^{37}&259\\%941:389#3068a
941:389b&0,0,0,0,0,e^{12},- e^{13},e^{14},e^{37}+e^{26}+e^{48}&259\\%941:389#3068b
941:390&0,0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{48}+e^{27}&259\\%941:390#3068
941:391a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{48}+e^{37}+e^{16}&259\\%941:391#3068a
941:391b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{48}+e^{37}+e^{16}&259\\%941:391#3068b
941:392&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{37}+e^{46}+e^{18}&259\\%941:392#3068
941:393&0,0,0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{27}+e^{18}+e^{36}&259\\%941:393#3104
941:394a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{17}+e^{46}+e^{28}&259\\%941:394#3104a
941:394b&0,0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{28}+e^{46}+e^{17}&259\\%941:394#3104b
941:395&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{26}+e^{38}+e^{47}&259\\%941:395#3104
941:396&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{16}+e^{38}+e^{27}&259\\%941:396#3104
941:397a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{48}+e^{26}+e^{37}+e^{15}&159\\%941:397#3117a
941:397b&0,0,0,0,0,e^{12},- e^{13},e^{14},e^{48}+e^{37}+e^{15}+e^{26}&159\\%941:397#3117b
941:398a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{48}+e^{25}+e^{37}+e^{16}&159\\%941:398#3117a
941:398b&0,0,0,0,0,e^{12},- e^{13},e^{14},e^{37}+e^{48}+e^{25}+e^{16}&159\\%941:398#3117b
941:399&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{27}+e^{36}+e^{48}&159\\%941:399#3117
941:400&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{38}+e^{25}+e^{47}&159\\%941:400#3117
941:401a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{48}+e^{26}+e^{37}+e^{15}&159\\%941:401#3117a
941:401b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{48}+e^{37}+e^{15}+e^{26}&159\\%941:401#3117b
941:402&0,0,0,0,0,e^{12},e^{13},e^{24},e^{48}+e^{36}+e^{27}+e^{15}&159\\%941:402#3117
941:403&0,0,0,0,0,e^{12},e^{13},e^{24},e^{17}+e^{26}+e^{48}+e^{35}&159\\%941:403#3117
941:404a&0,0,0,0,0, e^{12} {(-1+a_2)},e^{23}+e^{14}, a_2 e^{13}+e^{24},e^{28}+e^{17}+e^{36}&259\\%941:404#3140a
941:404b&0,0,0,0,0, e^{12} {(-1+a_2)},-e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{17}+e^{28}+e^{36}&259\\%941:404#3140b
941:405a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{37}+e^{48}+e^{16}&259\\%941:405#3140a
941:405b&0,0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{48}+e^{37}&259\\%941:405#3140b
941:405c&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{37}+e^{48}&259\\%941:405#3140c
941:406a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{47}+e^{38}+e^{16}&259\\%941:406#3140a
941:406b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{38}+e^{47}+e^{16}&259\\%941:406#3140b
941:407&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{26}+e^{47}+e^{38}&159\\%941:407#3153
941:408a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}+e^{38}+e^{47}&159\\%941:408#3153a
941:408b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{47}+e^{38}+e^{16}+e^{25}&159\\%941:408#3153b
941:409&0,0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{18}+e^{27}+e^{45}+e^{36}&159\\%941:409#3153
941:410&0,0,0,0,0,e^{12},e^{34},-e^{13}+e^{24},e^{17}+e^{26}+e^{35}+e^{48}&159\\%941:410#3153
941:411a&0,0,0,0,0,e^{23}+e^{14},e^{24}+ e^{13} {(1+a_2)},e^{34}+ e^{12} a_2,e^{38}+e^{27}+e^{16}&259\\%941:411#3176a
941:411b&0,0,0,0,0,e^{14}+e^{23},-e^{24}+ e^{13} {(1+a_2)},e^{34}+ e^{12} a_2,e^{38}+e^{27}+e^{16}&259\\%941:411#3176b
941:412a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{26}+e^{48}+e^{37}&159\\%941:412#3189a
941:412b&0,0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{37}+e^{48}+e^{26}+e^{15}&159\\%941:412#3189b
941:413a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{48}+e^{37}+e^{16}+e^{25}&159\\%941:413#3189a
941:413b&0,0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{37}+e^{48}+e^{25}+e^{16}&159\\%941:413#3189b
941:413c&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{25}+e^{48}+e^{37}&159\\%941:413#3189c
941:414a&0,0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23}, e^{13} a_2+e^{24},e^{45}+e^{36}+e^{17}+e^{28}&159\\%941:414#3189a
941:414b&0,0,0,0,0, {(-1+a_2)} e^{12},-e^{14}+e^{23}, e^{13} a_2+e^{24},e^{28}+e^{45}+e^{36}+e^{17}&159\\%941:414#3189b
941:415a&0,0,0,0,0, {(1+a_2)} e^{14}+e^{23},e^{24}+e^{13},e^{34}+ e^{12} a_2,e^{17}+e^{26}+e^{35}+e^{48}&159\\%941:415#3225a
941:415b&0,0,0,0,0, {(1+a_2)} e^{14}-e^{23},e^{24}-e^{13},e^{34}+ e^{12} a_2,e^{35}+e^{48}+e^{26}+e^{17}&159\\%941:415#3225b
941:416&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12},e^{27}+e^{16}&249\\%941:416#3345
941:417&0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{14},e^{26}+e^{17}&249\\%941:417#3345
941:418&0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{14},e^{37}+e^{26}&249\\%941:418#3345
941:419&0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{45},e^{27}+e^{16}&249\\%941:419#3345
941:420a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{34},e^{27}+e^{16}&249\\%941:420#3378a
941:420b&0,0,0,0,0,e^{23}-e^{14},e^{25}+e^{13},e^{34}+e^{12},e^{16}+e^{27}&249\\%941:420#3378b
941:421&0,0,0,0,0,e^{14}+e^{23},e^{25}+e^{13},e^{45}+e^{12},e^{16}+e^{27}&249\\%941:421#3378
941:422&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{24},e^{16}+e^{27}&249\\%941:422#3378
941:423&0,0,0,0,0,e^{14}+e^{23},e^{35}-e^{12},e^{15}+e^{24},e^{37}+e^{16}&249\\%941:423#3378
941:424&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12},e^{27}+e^{34}+e^{16}&249\\%941:424#3393
941:425&0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{23},e^{14},e^{36}+e^{17}+e^{24}&249\\%941:425#3393
941:426&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12},e^{16}+e^{27}+e^{45}&249\\%941:426#3393
941:427&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35},e^{14},e^{37}+e^{26}+e^{15}&249\\%941:427#3393
941:428&0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{23},e^{14},e^{17}+e^{25}+e^{36}&249\\%941:428#3393
941:429&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{14},e^{45}+e^{17}+e^{26}&249\\%941:429#3393
941:430&0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{14},e^{26}+e^{37}+e^{45}&249\\%941:430#3393
941:431&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35},e^{45},e^{37}+e^{26}+e^{14}&249\\%941:431#3393
941:432a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{34},e^{27}+e^{35}+e^{16}&249\\%941:432#3426a
941:432b&0,0,0,0,0,-e^{14}+e^{23},e^{25}+e^{13},e^{34}+e^{12},e^{16}+e^{27}+e^{35}&249\\%941:432#3426b
941:433a&0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{34}+e^{12},e^{27}+e^{45}+e^{16}&249\\%941:433#3426a
941:433b&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{34},e^{45}+e^{27}+e^{16}&249\\%941:433#3426b
941:434&0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{45}+e^{12},e^{16}+e^{27}+e^{34}&249\\%941:434#3426
941:435&0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{36}+e^{17}+e^{24}&249\\%941:435#3426
941:436&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{15},e^{25}+e^{14},e^{34}+e^{26}+e^{17}&249\\%941:436#3426
941:437&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{26}+e^{17}+e^{45}&249\\%941:437#3426
941:438&0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{17}+e^{36}+e^{45}&249\\%941:438#3426
941:439&0,0,0,0,0,e^{12},e^{13},e^{45},e^{48}+e^{17}+e^{26}&149\\%941:439#3580
941:440a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}+e^{37}+e^{48}&149\\%941:440#3580a
941:440b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{48}+e^{26}+e^{37}&149\\%941:440#3580b
941:441&0,0,0,0,0,e^{12},e^{13},e^{45},e^{36}+e^{48}+e^{27}&149\\%941:441#3580
941:442&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{17}+e^{46}+e^{28}&149\\%941:442#3616
941:443&0,0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{46}+e^{37}+e^{18}&149\\%941:443#3616
941:444&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{28}+e^{46}+e^{37}&149\\%941:444#3616
941:445&0,0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{18}+e^{47}&149\\%941:445#3616
941:446&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35},e^{38}+e^{46}+e^{17}&149\\%941:446#3616
941:447&0,0,0,0,0,- e^{12},- e^{13},e^{35}+e^{24},e^{57}+e^{46}+e^{18}&149\\%941:447#3616
941:448a&0,0,0,0,0,- e^{12},e^{34},e^{13}+e^{25},e^{47}+e^{18}+e^{56}&149\\%941:448#3616a
941:448b&0,0,0,0,0,- e^{12},e^{34},-e^{13}+e^{25},e^{47}+e^{56}+e^{18}&149\\%941:448#3616b
941:449a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}+e^{37}+e^{58}+e^{14}&149\\%941:449#3628a
941:449b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{26}+e^{37}+e^{14}+e^{58}&149\\%941:449#3628b
941:450&0,0,0,0,0,e^{12},e^{13},e^{45},e^{58}+e^{16}+e^{24}+e^{37}&149\\%941:450#3628
941:451&0,0,0,0,0,e^{12},e^{13},e^{45},e^{58}+e^{36}+e^{27}+e^{14}&149\\%941:451#3628
941:452&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14},e^{25}+ e^{13} a_2,e^{36}+e^{28}+e^{17}&149\\%941:452#3652
941:453&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{26}+e^{37}+e^{18}&149\\%941:453#3652
941:454a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{48}+e^{16}+e^{37}&149\\%941:454#3652a
941:454b&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{16}+e^{48}+e^{37}&149\\%941:454#3652b
941:455&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{48}+e^{37}+e^{26}&149\\%941:455#3652
941:456a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{18}+e^{26}+e^{37}&149\\%941:456#3652a
941:456b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{37}+e^{18}+e^{26}&149\\%941:456#3652b
941:457a&0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15},e^{18}+e^{27}+e^{36}&149\\%941:457#3652a
941:457b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15},e^{36}+e^{27}+e^{18}&149\\%941:457#3652b
941:458&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{28}+e^{37}+e^{56}&149\\%941:458#3652
941:459a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{58}+e^{27}+e^{16}&149\\%941:459#3652a
941:459b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{58}+e^{27}+e^{16}&149\\%941:459#3652b
941:460a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{26}+e^{37}+e^{58}&149\\%941:460#3652a
941:460b&0,0,0,0,0,-e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{37}+e^{26}+e^{58}&149\\%941:460#3652b
941:461a&0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15},e^{58}+e^{27}+e^{36}&149\\%941:461#3652a
941:461b&0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{15},e^{36}+e^{58}+e^{27}&149\\%941:461#3652b
941:461c&0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{15},e^{27}+e^{36}+e^{58}&149\\%941:461#3652c
941:462a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{45}+e^{23},e^{47}+e^{16}+e^{38}&149\\%941:462#3652a
941:462b&0,0,0,0,0,- e^{12},e^{14}+e^{35},e^{23}+e^{45},e^{16}+e^{47}+e^{38}&149\\%941:462#3652b
941:463&0,0,0,0,0,- e^{12},e^{15}+e^{34},e^{23}+e^{45},e^{47}+e^{18}+e^{36}&149\\%941:463#3652
941:464&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{28}+e^{15}+e^{37}+e^{46}&149\\%941:464#3664
941:465&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{46}+e^{35}+e^{28}+e^{17}&149\\%941:465#3664
941:466&0,0,0,0,0,- e^{12},e^{13},e^{25}+e^{14},e^{18}+e^{37}+e^{56}+e^{24}&149\\%941:466#3664
941:467&0,0,0,0,0,- e^{12},- e^{13},e^{24}+e^{35},e^{18}+e^{23}+e^{57}+e^{46}&149\\%941:467#3664
941:468&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{47}+e^{28}+e^{15}&149\\%941:468#3664
941:469a&0,0,0,0,0,- e^{12},e^{34},e^{13}+e^{25},e^{18}+e^{56}+e^{47}+e^{23}&149\\%941:469#3664a
941:469b&0,0,0,0,0,- e^{12},e^{34},e^{25}-e^{13},e^{18}+e^{47}+e^{56}+e^{23}&149\\%941:469#3664b
941:470&0,0,0,0,0,- e^{12},e^{34},e^{25}+e^{13},e^{56}+e^{24}+e^{37}+e^{18}&149\\%941:470#3664
941:471a&0,0,0,0,0,e^{14}+e^{23}, e^{13} {(1+a_2)}+e^{24},e^{35}+ e^{12} a_2,e^{38}+e^{27}+e^{16}&149\\%941:471#3688a
941:471b&0,0,0,0,0,-e^{14}+e^{23}, e^{13} {(1+a_2)}+e^{24},e^{35}+ e^{12} a_2,e^{27}+e^{16}+e^{38}&149\\%941:471#3688b
941:472&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{45}+e^{12},e^{18}+e^{47}+e^{36}&149\\%941:472#3688
941:473&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{15},e^{14}+e^{25},e^{47}+e^{36}+e^{58}&149\\%941:473#3688
941:474&0,0,0,0,0, e^{12} a_1,e^{23}+e^{14},e^{25}+ {(1+a_1)} e^{13},e^{17}+e^{28}+e^{36}+e^{45}&149\\%941:474#3700
941:475&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{26}+e^{15}+e^{37}+e^{48}&149\\%941:475#3700
941:476a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{45},e^{48}+e^{37}+e^{16}+e^{25}&149\\%941:476#3700a
941:476b&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{37}+e^{48}+e^{25}+e^{16}&149\\%941:476#3700b
941:477&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{28}+e^{37}+e^{14}+e^{56}&149\\%941:477#3700
941:478&0,0,0,0,0,e^{12},e^{24}-e^{13},e^{34}+e^{15},e^{18}+e^{47}+e^{26}+e^{35}&149\\%941:478#3700
941:479a&0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{15},e^{16}+e^{58}+e^{47}+e^{23}&149\\%941:479#3700a
941:479b&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15},e^{16}+e^{23}+e^{47}+e^{58}&149\\%941:479#3700b
941:480a&0,0,0,0,0,e^{13}+e^{24},e^{34}+e^{12},e^{15},e^{58}+e^{37}+e^{14}+e^{26}&149\\%941:480#3700a
941:480b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{58}+e^{37}+e^{14}+e^{26}&149\\%941:480#3700b
941:481a&0,0,0,0,0,e^{13}+e^{24},e^{34}+e^{12},e^{15},e^{27}+e^{58}+e^{36}+e^{14}&149\\%941:481#3700a
941:481b&0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{15},e^{27}+e^{36}+e^{14}+e^{58}&149\\%941:481#3700b
941:481c&0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{15},e^{27}+e^{14}+e^{58}+e^{36}&149\\%941:481#3700c
941:482a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{37}+e^{45}+e^{18}+e^{26}&149\\%941:482#3700a
941:482b&0,0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{15},e^{37}+e^{26}+e^{45}+e^{18}&149\\%941:482#3700b
941:483a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{27}+e^{18}+e^{36}+e^{45}&149\\%941:483#3700a
941:483b&0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{15},e^{18}+e^{27}+e^{45}+e^{36}&149\\%941:483#3700b
941:484&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}-e^{23},e^{27}+e^{58}+e^{46}+e^{13}&149\\%941:484#3700
941:485a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{15}+e^{26}+e^{47}+e^{38}&149\\%941:485#3700a
941:485b&0,0,0,0,0,- e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{38}+e^{47}+e^{26}+e^{15}&149\\%941:485#3700b
941:486a&0,0,0,0,0,e^{23}+e^{14}, e^{13} a_1+e^{24}, {(-1+a_1)} e^{12}+e^{35},e^{45}+e^{38}+e^{27}+e^{16}&149\\%941:486#3736a
941:486b&0,0,0,0,0,e^{23}-e^{14}, e^{13} a_1+e^{24}, {(-1+a_1)} e^{12}+e^{35},e^{16}+e^{38}+e^{27}+e^{45}&149\\%941:486#3736b
941:487&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{45}+e^{12},e^{36}+e^{47}+e^{28}+e^{15}&149\\%941:487#3736
941:488&0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14},e^{47}+e^{58}+e^{36}+e^{12}&149\\%941:488#3736
\multicolumn{3}{c}{Type: $45$}\\
95:1&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}&59\\%95:1#79
95:2&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{14}+e^{23}&59\\%95:2#82
\multicolumn{3}{c}{Type: $54$}\\
94:1&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}&59\\%94:1#76
94:2&0,0,0,0,0,e^{12},e^{13},e^{24},e^{34}&59\\%94:2#76
94:3&0,0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&59\\%94:3#79
94:4a&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{24}&59\\%94:4#82a
94:4b&0,0,0,0,0,e^{12},e^{34},e^{23}-e^{14},e^{24}+e^{13}&59\\%94:4#82b
94:5&0,0,0,0,0,e^{12},e^{13},e^{23},e^{45}&49\\%94:5#92
94:6&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}&49\\%94:6#92
94:7&0,0,0,0,0,e^{12},e^{13},e^{14},e^{25}&49\\%94:7#92
94:8&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}&49\\%94:8#92
94:9&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}&49\\%94:9#95
94:10&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&49\\%94:10#95
94:11&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&49\\%94:11#95
94:12&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{23}&49\\%94:12#95
94:13&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14}&49\\%94:13#95
94:14&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34}&49\\%94:14#95
94:15&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}&49\\%94:15#95
94:16&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}&49\\%94:16#95
94:17&0,0,0,0,0,e^{12},e^{13},e^{45},e^{35}+e^{24}&49\\%94:17#95
94:18&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15}&49\\%94:18#98
94:19&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&49\\%94:19#98
94:20a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}&49\\%94:20#98a
94:20b&0,0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15}&49\\%94:20#98b
94:21&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{25}+e^{13}&49\\%94:21#98
94:22a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{35}&49\\%94:22#98a
94:22b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{35}&49\\%94:22#98b
94:23&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14}&49\\%94:23#98
94:24&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{23}+e^{45}&49\\%94:24#98
94:25&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{35}+e^{24}&49\\%94:25#98
94:26a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{23}&49\\%94:26#98a
94:26b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{24},e^{45}+e^{23}&49\\%94:26#98b
94:27a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35}&49\\%94:27#98a
94:27b&0,0,0,0,0,e^{12},e^{13},e^{34}-e^{25},e^{35}+e^{24}&49\\%94:27#98b
94:28&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{25}&49\\%94:28#98
94:29&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{13}+e^{45}&49\\%94:29#98
94:30&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{14}&49\\%94:30#98
94:31a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&49\\%94:31#101a
94:31b&0,0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{34}+e^{15}&49\\%94:31#101b
94:32a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{12},e^{15}&49\\%94:32#101a
94:32b&0,0,0,0,0,e^{14}+e^{23},e^{24}-e^{13},e^{34}+e^{12},e^{15}&49\\%94:32#101b
94:33&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14}&49\\%94:33#101
94:34&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{23}+e^{15},e^{35}+e^{14}&49\\%94:34#101
94:35a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{13}+e^{45}&49\\%94:35#101a
94:35b&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{34}-e^{15},e^{13}+e^{45}&49\\%94:35#101b
94:36&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35}+e^{14},e^{45}+e^{23}&49\\%94:36#101
94:37&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{45}+e^{23}&49\\%94:37#101
94:38a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{45}+e^{23}&49\\%94:38#101a
94:38b&0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{15},e^{23}+e^{45}&49\\%94:38#101b
94:39a&0,0,0,0,0,e^{13}+e^{24},e^{34}+e^{12},e^{15}+e^{23},e^{25}+e^{14}&49\\%94:39#104a
94:39b&0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{23}+e^{15},e^{25}+e^{14}&49\\%94:39#104b
94:40&0,0,0,0,0,e^{12}+e^{34},e^{23}+e^{15},e^{14}+e^{25},e^{13}+e^{45}&49\\%94:40#104
\multicolumn{3}{c}{Type: $6111$}\\
9321:1&0,0,0,0,0,0,e^{12},e^{17},e^{18}&5679\\%9321:1#38757
9321:2&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{34}&3679\\%9321:2#39047
9321:3&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{23}&4679\\%9321:3#39286
9321:4&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{34}+e^{56}&1679\\%9321:4#39337
9321:5&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{27}&5679\\%9321:5#39573
9321:6&0,0,0,0,0,0,e^{12},e^{17},e^{45}+e^{18}+e^{23}&2679\\%9321:6#39576
9321:7&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{34}+e^{27}&3679\\%9321:7#39863
9321:8&0,0,0,0,0,0,e^{12},e^{17},e^{56}+e^{27}+e^{18}+e^{34}&1679\\%9321:8#40153
9321:9&0,0,0,0,0,0,- e^{12},e^{17}+e^{23},e^{18}+e^{37}&4579\\%9321:9#40166
9321:10&0,0,0,0,0,0,- e^{12},e^{17}+e^{23},e^{18}+e^{37}+e^{45}&2579\\%9321:10#40456
9321:11&0,0,0,0,0,0,e^{12},e^{27}+e^{13},e^{28}+e^{14}+e^{37}&3579\\%9321:11#40695
9321:12&0,0,0,0,0,0,e^{12},e^{13}+e^{27},e^{14}+e^{56}+e^{28}+e^{37}&1579\\%9321:12#40985
\multicolumn{3}{c}{Type: $612$}\\
932:1&0,0,0,0,0,0,e^{12},e^{17},e^{27}&679\\%932:1#1415
932:2&0,0,0,0,0,0,e^{12},e^{17},e^{13}+e^{27}&579\\%932:2#1464
932:3&0,0,0,0,0,0,e^{12},e^{17},e^{27}+e^{34}&479\\%932:3#1465
932:4a&0,0,0,0,0,0,e^{12},e^{17}+e^{23},e^{27}+e^{13}&579\\%932:4#1497a
932:4b&0,0,0,0,0,0,e^{12},-e^{17}+e^{23},e^{27}+e^{13}&579\\%932:4#1497b
932:5&0,0,0,0,0,0,e^{12},e^{27}+e^{13},e^{17}+e^{34}&479\\%932:5#1498
932:6&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{35}+e^{27}&379\\%932:6#1499
932:7&0,0,0,0,0,0,e^{12},e^{23}+e^{17},e^{14}+e^{27}&479\\%932:7#1513
932:8&0,0,0,0,0,0,e^{12},e^{17},e^{13}+e^{27}+e^{45}&379\\%932:8#1514
932:9&0,0,0,0,0,0,e^{12},e^{27}+e^{13},e^{17}+e^{45}&379\\%932:9#1514
932:10&0,0,0,0,0,0,e^{12},e^{17},e^{27}+e^{56}+e^{34}&279\\%932:10#1515
932:11&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{56}&279\\%932:11#1515
932:12&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{13}+e^{45}&379\\%932:12#1532
932:13&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{46}+e^{35}&279\\%932:13#1533
932:14a&0,0,0,0,0,0,e^{12},e^{27}+e^{13},e^{23}+e^{45}+e^{17}&379\\%932:14#1547a
932:14b&0,0,0,0,0,0,e^{12},-e^{13}+e^{27},e^{23}+e^{45}+e^{17}&379\\%932:14#1547b
932:15&0,0,0,0,0,0,e^{12},e^{13}+e^{27},e^{24}+e^{35}+e^{17}&379\\%932:15#1547
932:16&0,0,0,0,0,0,e^{12},e^{13}+e^{27},e^{56}+e^{17}+e^{34}&279\\%932:16#1548
932:17&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{56}+e^{13}&279\\%932:17#1548
932:18&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{15}+e^{27}+e^{36}&279\\%932:18#1548
932:19a&0,0,0,0,0,0,e^{12},e^{17}+e^{35}+e^{46},e^{34}+e^{27}+e^{56}&279\\%932:19#1551a
932:19b&0,0,0,0,0,0,e^{12},e^{46}-e^{35}+e^{17},e^{34}+e^{56}+e^{27}&279\\%932:19#1551b
932:20&0,0,0,0,0,0,e^{12},e^{27}+e^{13},e^{24}+e^{56}+e^{17}&279\\%932:20#1563
932:21&0,0,0,0,0,0,e^{12},e^{35}+e^{24}+e^{17},e^{13}+e^{45}+e^{27}&379\\%932:21#1565
932:22&0,0,0,0,0,0,e^{12},e^{13}+e^{27}+e^{45},e^{34}+e^{17}+e^{56}&279\\%932:22#1566
932:23a&0,0,0,0,0,0,e^{12},e^{17}+e^{45}+e^{23},e^{27}+e^{46}+e^{13}&279\\%932:23#1581a
932:23b&0,0,0,0,0,0,e^{12},e^{45}+e^{23}-e^{17},e^{27}+e^{13}+e^{46}&279\\%932:23#1581b
932:24&0,0,0,0,0,0,e^{12},e^{17}+e^{35}+e^{24},e^{27}+e^{46}+e^{13}&279\\%932:24#1581
932:25&0,0,0,0,0,0,e^{12},e^{17}+e^{25}+e^{34},e^{46}+e^{27}+e^{13}&279\\%932:25#1581
\multicolumn{3}{c}{Type: $621$}\\
931:1&0,0,0,0,0,0,e^{12},e^{13},e^{17}&579\\%931:1#1398
931:2&0,0,0,0,0,0,e^{12},e^{13},e^{27}&579\\%931:2#1398
931:3&0,0,0,0,0,0,e^{12},e^{34},e^{17}&479\\%931:3#1399
931:4&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{23}&579\\%931:4#1431
931:5&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{34}&479\\%931:5#1432
931:6&0,0,0,0,0,0,e^{12},e^{13},e^{27}+e^{34}&479\\%931:6#1432
931:7&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{17}&479\\%931:7#1432
931:8&0,0,0,0,0,0,e^{12},e^{34},e^{27}+e^{13}&479\\%931:8#1432
931:9&0,0,0,0,0,0,e^{12},e^{34},e^{17}+e^{35}&379\\%931:9#1433
931:10&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{17}&379\\%931:10#1433
931:11&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{27}&379\\%931:11#1433
931:12&0,0,0,0,0,0,e^{12},e^{34}+e^{56},e^{17}&279\\%931:12#1434
931:13&0,0,0,0,0,0,e^{12},e^{13},e^{27}+e^{14}&479\\%931:13#1447
931:14&0,0,0,0,0,0,e^{12},e^{13},e^{24}+e^{17}&479\\%931:14#1447
931:15&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{45}&379\\%931:15#1448
931:16&0,0,0,0,0,0,e^{12},e^{13},e^{27}+e^{45}&379\\%931:16#1448
931:17&0,0,0,0,0,0,e^{12},e^{34},e^{27}+e^{15}&379\\%931:17#1448
931:18&0,0,0,0,0,0,e^{12},e^{34},e^{56}+e^{17}&279\\%931:18#1449
931:19&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{17}+e^{34}&479\\%931:19#1450
931:20&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{34}+e^{17}&379\\%931:20#1451
931:21&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{34}+e^{27}&379\\%931:21#1451
931:22&0,0,0,0,0,0,e^{12},e^{46}+e^{35},e^{17}+e^{34}&279\\%931:22#1452
931:23&0,0,0,0,0,0,e^{12},e^{23}+e^{14},e^{27}+e^{13}&479\\%931:23#1465
931:24&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{17}+e^{35}&379\\%931:24#1466
931:25&0,0,0,0,0,0,e^{12},e^{14}+e^{23},e^{35}+e^{17}&379\\%931:25#1466
931:26&0,0,0,0,0,0,e^{12},e^{34},e^{13}+e^{27}+e^{45}&379\\%931:26#1466
931:27&0,0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{27}&379\\%931:27#1466
931:28&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{17}+e^{23}&379\\%931:28#1466
931:29&0,0,0,0,0,0,e^{12},e^{35}+e^{14},e^{17}+e^{23}&379\\%931:29#1466
931:30&0,0,0,0,0,0,e^{12},e^{34},e^{46}+e^{35}+e^{17}&279\\%931:30#1467
931:31&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{17}+e^{36}&279\\%931:31#1467
931:32&0,0,0,0,0,0,e^{12},e^{14}+e^{35},e^{17}+e^{36}&279\\%931:32#1467
931:33&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{36}+e^{27}&279\\%931:33#1467
931:34&0,0,0,0,0,0,e^{12},e^{14}+e^{35},e^{27}+e^{36}&279\\%931:34#1467
931:35&0,0,0,0,0,0,e^{12},e^{24}+e^{13}+e^{56},e^{17}&279\\%931:35#1467
931:36&0,0,0,0,0,0,e^{12},e^{56}+e^{34},e^{13}+e^{27}&279\\%931:36#1467
931:37a&0,0,0,0,0,0,e^{12},e^{56}+e^{34},e^{17}+e^{46}+e^{35}&279\\%931:37#1470a
931:37b&0,0,0,0,0,0,e^{12},e^{56}-e^{34},e^{17}+e^{46}+e^{35}&279\\%931:37#1470b
931:38&0,0,0,0,0,0,e^{12},e^{13},e^{27}+e^{35}+e^{14}&379\\%931:38#1481
931:39&0,0,0,0,0,0,e^{12},e^{13},e^{45}+e^{17}+e^{23}&379\\%931:39#1481
931:40&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{24}+e^{35}&379\\%931:40#1481
931:41&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{27}&379\\%931:41#1481
931:42&0,0,0,0,0,0,e^{12},e^{13},e^{56}+e^{17}+e^{34}&279\\%931:42#1482
931:43&0,0,0,0,0,0,e^{12},e^{13},e^{34}+e^{27}+e^{56}&279\\%931:43#1482
931:44&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{17}+e^{56}&279\\%931:44#1482
931:45&0,0,0,0,0,0,e^{12},e^{34},e^{27}+e^{13}+e^{56}&279\\%931:45#1482
931:46&0,0,0,0,0,0,e^{12},e^{34},e^{15}+e^{27}+e^{36}&279\\%931:46#1482
931:47&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{27}&279\\%931:47#1482
931:48&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{17}+e^{26}&279\\%931:48#1482
931:49a&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{35}+e^{27}+e^{14}&379\\%931:49#1484a
931:49b&0,0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{35}+e^{14}+e^{27}&379\\%931:49#1484b
931:50&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{24}+e^{35}+e^{17}&379\\%931:50#1484
931:51&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{56}+e^{17}+e^{34}&279\\%931:51#1485
931:52&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{27}+e^{56}+e^{34}&279\\%931:52#1485
931:53&0,0,0,0,0,0,e^{12},e^{24}+e^{13}+e^{56},e^{17}+e^{34}&279\\%931:53#1485
931:54&0,0,0,0,0,0,e^{12},e^{25}+e^{13}+e^{46},e^{17}+e^{34}&279\\%931:54#1485
931:55&0,0,0,0,0,0,e^{12},e^{46}+e^{15}+e^{23},e^{34}+e^{17}&279\\%931:55#1485
931:56&0,0,0,0,0,0,e^{12},e^{34}+e^{56},e^{13}+e^{27}+e^{45}&279\\%931:56#1485
931:57&0,0,0,0,0,0,e^{12},e^{13},e^{56}+e^{14}+e^{27}&279\\%931:57#1497
931:58&0,0,0,0,0,0,e^{12},e^{13},e^{24}+e^{17}+e^{56}&279\\%931:58#1497
931:59&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{27}+e^{35}+e^{14}&379\\%931:59#1499
931:60&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{27}+e^{34}&379\\%931:60#1499
931:61&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{17}+e^{34}+e^{56}&279\\%931:61#1500
931:62&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{46}+e^{17}+e^{35}&279\\%931:62#1500
931:63&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{36}+e^{27}+e^{14}&279\\%931:63#1500
931:64&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{34}+e^{27}&279\\%931:64#1500
931:65&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{23}+e^{46}+e^{17}&279\\%931:65#1500
931:66&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{24}+e^{36}+e^{17}&279\\%931:66#1500
931:67&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}+e^{17}+e^{34}&279\\%931:67#1500
931:68&0,0,0,0,0,0,e^{12},e^{34}+e^{15},e^{27}+e^{46}+e^{13}&279\\%931:68#1500
931:69&0,0,0,0,0,0,e^{12},e^{15}+e^{34},e^{17}+e^{46}+e^{23}&279\\%931:69#1500
931:70&0,0,0,0,0,0,e^{12},e^{14}+e^{23}+e^{56},e^{27}+e^{13}&279\\%931:70#1500
931:71&0,0,0,0,0,0,e^{12},e^{25}+e^{14}+e^{36},e^{27}+e^{13}&279\\%931:71#1500
931:72&0,0,0,0,0,0,e^{12},e^{46}+e^{25}+e^{13},e^{34}+e^{56}+e^{17}&279\\%931:72#1503
931:73&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{36}+e^{15}+e^{27}&279\\%931:73#1515
931:74&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{17}+e^{23}+e^{56}&279\\%931:74#1515
931:75&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{17}+e^{36}+e^{25}&279\\%931:75#1515
931:76&0,0,0,0,0,0,e^{12},e^{14}+e^{56}+e^{23},e^{27}+e^{13}+e^{45}&279\\%931:76#1518
931:77&0,0,0,0,0,0,e^{12},e^{25}+e^{36}+e^{14},e^{27}+e^{45}+e^{13}&279\\%931:77#1518
931:78a&0,0,0,0,0,0,e^{12},e^{14}+e^{26}+e^{35},e^{27}+e^{13}+e^{45}&279\\%931:78#1518a
931:78b&0,0,0,0,0,0,e^{12},e^{35}-e^{14}+e^{26},e^{45}+e^{27}+e^{13}&279\\%931:78#1518b
931:79&0,0,0,0,0,0,e^{12},e^{35}+e^{24}+e^{16},e^{27}+e^{45}+e^{13}&279\\%931:79#1518
931:80&0,0,0,0,0,0,e^{12},e^{13},e^{27}+e^{18}&469\\%931:80#2216
931:81a&0,0,0,0,0,0,e^{12},e^{13},e^{38}+e^{27}&469\\%931:81#2216a
931:81b&0,0,0,0,0,0,- e^{12},e^{13},e^{38}+e^{27}&469\\%931:81#2216b
931:82&0,0,0,0,0,0,e^{12},e^{13},e^{28}+e^{37}&469\\%931:82#2216
931:83a&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{38}+e^{27}&369\\%931:83#2265a
931:83b&0,0,0,0,0,0,- e^{12},e^{13},e^{38}+e^{27}+e^{14}&369\\%931:83#2265b
931:84&0,0,0,0,0,0,e^{12},e^{13},e^{24}+e^{38}+e^{17}&369\\%931:84#2265
931:85&0,0,0,0,0,0,e^{12},e^{13},e^{37}+e^{14}+e^{28}&369\\%931:85#2265
931:86&0,0,0,0,0,0,e^{12},e^{13},e^{18}+e^{27}+e^{45}&269\\%931:86#2266
931:87a&0,0,0,0,0,0,e^{12},e^{13},e^{38}+e^{27}+e^{45}&269\\%931:87#2266a
931:87b&0,0,0,0,0,0,- e^{12},e^{13},e^{27}+e^{45}+e^{38}&269\\%931:87#2266b
931:88&0,0,0,0,0,0,e^{12},e^{13},e^{45}+e^{28}+e^{37}&269\\%931:88#2266
931:89a&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{56}+e^{38}+e^{27}&169\\%931:89#2315a
931:89b&0,0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{38}+e^{27}+e^{56}&169\\%931:89#2315b
931:90&0,0,0,0,0,0,e^{12},e^{13},e^{38}+e^{56}+e^{24}+e^{17}&169\\%931:90#2315
931:91&0,0,0,0,0,0,e^{12},e^{13},e^{37}+e^{14}+e^{56}+e^{28}&169\\%931:91#2315
931:92&0,0,0,0,0,0,e^{12},e^{34},e^{17}+e^{38}&359\\%931:92#2728
931:93&0,0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{18}+e^{37}&359\\%931:93#2764
931:94&0,0,0,0,0,0,e^{12},e^{34},e^{13}+e^{48}+e^{27}&359\\%931:94#2776
931:95&0,0,0,0,0,0,e^{12},e^{34},e^{38}+e^{15}+e^{27}&259\\%931:95#2777
931:96&0,0,0,0,0,0,e^{12},e^{34},e^{17}+e^{56}+e^{38}&159\\%931:96#2778
931:97a&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{28}&359\\%931:97#2800a
931:97b&0,0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{28}+e^{17}&359\\%931:97#2800b
931:98&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{28}+e^{14}+e^{37}&359\\%931:98#2812
931:99&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{37}+e^{15}+e^{28}&259\\%931:99#2813
931:100&0,0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{18}+e^{47}+e^{35}&259\\%931:100#2813
931:101&0,0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{37}+e^{18}+e^{56}&159\\%931:101#2814
931:102&0,0,0,0,0,0,e^{12},e^{34},e^{48}+e^{56}+e^{27}+e^{13}&159\\%931:102#2826
931:103&0,0,0,0,0,0,e^{12},e^{34},e^{48}+e^{27}+e^{36}+e^{15}&159\\%931:103#2826
931:104a&0,0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{48}+e^{17}+e^{23}&359\\%931:104#2848a
931:104b&0,0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{48}+e^{23}+e^{17}&359\\%931:104#2848b
931:105a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15}+e^{27}+e^{38}&259\\%931:105#2849a
931:105b&0,0,0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{27}+e^{15}+e^{38}&259\\%931:105#2849b
931:106a&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{15}+e^{28}&259\\%931:106#2849a
931:106b&0,0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{37}+e^{15}+e^{28}&259\\%931:106#2849b
931:107a&0,0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{56}+e^{28}+e^{17}&159\\%931:107#2850a
931:107b&0,0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{28}+e^{56}&159\\%931:107#2850b
931:108&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{37}+e^{14}+e^{28}&159\\%931:108#2862
931:109&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{28}+e^{37}+e^{46}+e^{15}&159\\%931:109#2862
931:110a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{17}+e^{23}+e^{56}+e^{48}&159\\%931:110#2898a
931:110b&0,0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{23}+e^{48}+e^{56}+e^{17}&159\\%931:110#2898b
931:111a&0,0,0,0,0,0,e^{24}+e^{13},-e^{12}+e^{34},e^{48}+e^{36}+e^{25}+e^{17}&159\\%931:111#2898a
931:111b&0,0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{17}+e^{36}+e^{48}+e^{25}&159\\%931:111#2898b
931:112&0,0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{28}+e^{17}&249\\%931:112#3312
931:113&0,0,0,0,0,0,e^{13}+e^{24},e^{35}+e^{12},e^{38}+e^{27}+e^{14}&249\\%931:113#3360
931:114&0,0,0,0,0,0,e^{23}+e^{14},e^{13}+e^{25},e^{45}+e^{28}+e^{17}&249\\%931:114#3360
931:115&0,0,0,0,0,0,e^{13}+e^{24},e^{35}+e^{12},e^{27}+e^{38}+e^{16}&149\\%931:115#3361
931:116&0,0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{28}+e^{17}+e^{46}&149\\%931:116#3361
931:117&0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{27}+e^{14}+e^{38}+e^{56}&149\\%931:117#3409
931:118&0,0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{45}+e^{38}+e^{27}+e^{16}&149\\%931:118#3409
\multicolumn{3}{c}{Type: $63$}\\
93:1&0,0,0,0,0,0,e^{12},e^{13},e^{23}&69\\%93:1#57
93:2&0,0,0,0,0,0,e^{12},e^{13},e^{14}&59\\%93:2#73
93:3&0,0,0,0,0,0,e^{12},e^{13},e^{24}&59\\%93:3#73
93:4&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23}&59\\%93:4#76
93:5&0,0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24}&59\\%93:5#76
93:6a&0,0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&59\\%93:6#79a
93:6b&0,0,0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13}&59\\%93:6#79b
93:7a&0,0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{34}&59\\%93:7#82a
93:7b&0,0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{34}+e^{12}&59\\%93:7#82b
93:8&0,0,0,0,0,0,e^{12},e^{13},e^{45}&49\\%93:8#89
93:9&0,0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14}&49\\%93:9#92
93:10&0,0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45}&49\\%93:10#92
93:11&0,0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}&49\\%93:11#92
93:12&0,0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13}&49\\%93:12#92
93:13&0,0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{25}&49\\%93:13#95
93:14&0,0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13}&49\\%93:14#95
93:15&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34}&49\\%93:15#95
93:16a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15}&49\\%93:16#95a
93:16b&0,0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{15}&49\\%93:16#95b
93:17&0,0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{45}&49\\%93:17#95
93:18a&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{35}+e^{12}&49\\%93:18#98a
93:18b&0,0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35}&49\\%93:18#98b
93:19&0,0,0,0,0,0,e^{23}+e^{14},e^{13}+e^{25},e^{12}+e^{45}&49\\%93:19#98
93:20&0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14}&49\\%93:20#98
93:21&0,0,0,0,0,0,e^{12},e^{34},e^{56}&39\\%93:21#105
93:22&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{56}&39\\%93:22#108
93:23&0,0,0,0,0,0,e^{12},e^{13},e^{24}+e^{56}&39\\%93:23#108
93:24&0,0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26}&39\\%93:24#108
93:25&0,0,0,0,0,0,e^{12},e^{34},e^{56}+e^{13}&39\\%93:25#108
93:26&0,0,0,0,0,0,e^{12},e^{34},e^{15}+e^{36}&39\\%93:26#108
93:27&0,0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14}+e^{56}&39\\%93:27#111
93:28&0,0,0,0,0,0,e^{12},e^{13},e^{36}+e^{25}+e^{14}&39\\%93:28#111
93:29&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{26}+e^{15}&39\\%93:29#111
93:30&0,0,0,0,0,0,e^{12},e^{23}+e^{14},e^{56}+e^{13}&39\\%93:30#111
93:31&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{36}&39\\%93:31#111
93:32&0,0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{36}&39\\%93:32#111
93:33&0,0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24}+e^{56}&39\\%93:33#111
93:34&0,0,0,0,0,0,e^{12},e^{34},e^{46}+e^{25}+e^{13}&39\\%93:34#111
93:35&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{34}&39\\%93:35#111
93:36&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{46}&39\\%93:36#111
93:37a&0,0,0,0,0,0,e^{13}+e^{24},e^{34}+e^{12},e^{56}&39\\%93:37#111a
93:37b&0,0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{56}&39\\%93:37#111b
93:38&0,0,0,0,0,0,e^{12},e^{35}+e^{14},e^{46}+e^{13}&39\\%93:38#111
93:39&0,0,0,0,0,0,e^{12},e^{15}+e^{34},e^{13}+e^{46}&39\\%93:39#111
93:40&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{46}+e^{23}&39\\%93:40#111
93:41&0,0,0,0,0,0,e^{12},e^{35}+e^{14},e^{46}+e^{23}&39\\%93:41#111
93:42&0,0,0,0,0,0,e^{12},e^{15}+e^{34},e^{23}+e^{46}&39\\%93:42#111
93:43&0,0,0,0,0,0,e^{12}+e^{34},e^{15},e^{46}+e^{23}&39\\%93:43#111
93:44a&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23}+e^{56}&39\\%93:44#114a
93:44b&0,0,0,0,0,0,e^{12},e^{24}-e^{13},e^{56}+e^{23}+e^{14}&39\\%93:44#114b
93:45&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{46}+e^{23}&39\\%93:45#114
93:46&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{26}+e^{34}&39\\%93:46#114
93:47a&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{56}+e^{12}&39\\%93:47#114a
93:47b&0,0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{56}&39\\%93:47#114b
93:48a&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15}+e^{26}&39\\%93:48#114a
93:48b&0,0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{26}+e^{15}&39\\%93:48#114b
93:49a&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15}&39\\%93:49#114a
93:49b&0,0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15}&39\\%93:49#114b
93:50&0,0,0,0,0,0,e^{23}+e^{14},e^{25}+e^{13},e^{36}+e^{12}&39\\%93:50#114
93:51&0,0,0,0,0,0,e^{14}+e^{23},e^{25}+e^{13},e^{46}+e^{12}&39\\%93:51#114
93:52&0,0,0,0,0,0,e^{34}+e^{12},e^{13}+e^{25},e^{14}+e^{26}&39\\%93:52#114
93:53&0,0,0,0,0,0,e^{12}+e^{34},e^{15}+e^{23},e^{14}+e^{26}&39\\%93:53#114
93:54&0,0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{15},e^{14}+e^{26}&39\\%93:54#114
93:55&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{56}+e^{14}+e^{23}&39\\%93:55#114
93:56&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{25}+e^{14}+e^{36}&39\\%93:56#114
93:57a&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}+e^{35}+e^{14}&39\\%93:57#114a
93:57b&0,0,0,0,0,0,e^{12},e^{45}-e^{13},e^{26}+e^{35}+e^{14}&39\\%93:57#114b
93:58&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{24}+e^{35}&39\\%93:58#114
93:59&0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{14}+e^{56}&39\\%93:59#114
93:60&0,0,0,0,0,0,e^{12}+e^{34},e^{15}+e^{23},e^{14}+e^{56}&39\\%93:60#114
93:61&0,0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{45}+e^{16}&39\\%93:61#114
93:62&0,0,0,0,0,0,e^{14}+e^{23},e^{12}+e^{35},e^{16}+e^{45}&39\\%93:62#114
93:63&0,0,0,0,0,0,e^{12},e^{56}+e^{34},e^{46}+e^{13}+e^{25}&39\\%93:63#114
93:64a&0,0,0,0,0,0,e^{13}+e^{24},e^{26}+e^{15},e^{56}+e^{34}&39\\%93:64#114a
93:64b&0,0,0,0,0,0,e^{24}-e^{13},e^{15}+e^{26},e^{34}+e^{56}&39\\%93:64#114b
93:65a&0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{26},e^{35}+e^{46}&39\\%93:65#114a
93:65b&0,0,0,0,0,0,-e^{13}+e^{24},e^{26}+e^{15},e^{46}+e^{35}&39\\%93:65#114b
93:66&0,0,0,0,0,0, a_1 e^{14}+e^{23},e^{26}+e^{15},e^{46}+e^{35}&39\\%93:66#114
93:67a&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{56}+e^{14}+e^{23}&39\\%93:67#117a
93:67b&0,0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{14}+e^{23}+e^{56}&39\\%93:67#117b
93:67c&0,0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{56}+e^{23}+e^{14}&39\\%93:67#117c
93:68a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15}+e^{46}+e^{23}&39\\%93:68#117a
93:68b&0,0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{15}+e^{23}+e^{46}&39\\%93:68#117b
93:69a&0,0,0,0,0,0,e^{13}+e^{24},e^{35}+e^{12},e^{56}+e^{14}+e^{23}&39\\%93:69#117a
93:69b&0,0,0,0,0,0,e^{24}-e^{13},e^{35}+e^{12},e^{23}+e^{56}+e^{14}&39\\%93:69#117b
93:70&0,0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{36}+e^{14}+e^{25}&39\\%93:70#117
93:71&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35},e^{16}+e^{23}+e^{45}&39\\%93:71#117
93:72&0,0,0,0,0,0,e^{13}+e^{24},e^{35}+e^{12},e^{34}+e^{25}+e^{16}&39\\%93:72#117
93:73&0,0,0,0,0,0,e^{12},e^{15}+e^{46}+e^{23},e^{13}+e^{56}+e^{24}&39\\%93:73#117
93:74&0,0,0,0,0,0,e^{12},e^{15}+e^{26}+e^{34},e^{24}+e^{13}+e^{56}&39\\%93:74#117
93:75&0,0,0,0,0,0,e^{24}+e^{13},e^{56}+e^{12},e^{46}+e^{15}+e^{23}&39\\%93:75#117
93:76a&0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{56},e^{26}+e^{15}+e^{34}&39\\%93:76#117a
93:76b&0,0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{56},e^{15}+e^{34}+e^{26}&39\\%93:76#117b
93:77a&0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{26},e^{12}+e^{34}+e^{56}&39\\%93:77#117a
93:77b&0,0,0,0,0,0,e^{24}+e^{13},e^{26}-e^{15},e^{56}+e^{12}+e^{34}&39\\%93:77#117b
93:77c&0,0,0,0,0,0,-e^{13}+e^{24},e^{26}-e^{15},e^{12}+e^{56}+e^{34}&39\\%93:77#117c
93:78a&0,0,0,0,0,0,e^{24}+e^{13},e^{26}+e^{15},e^{56}+e^{23}+e^{14}&39\\%93:78#117a
93:78b&0,0,0,0,0,0,e^{24}-e^{13},e^{15}+e^{26},e^{56}+e^{23}+e^{14}&39\\%93:78#117b
93:79a&0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{26},e^{46}+e^{35}+e^{12}&39\\%93:79#117a
93:79b&0,0,0,0,0,0,-e^{13}+e^{24},e^{26}+e^{15},e^{12}+e^{46}+e^{35}&39\\%93:79#117b
93:80&0,0,0,0,0,0,e^{24}+ a_1 e^{13},e^{26}+e^{15},e^{36}+e^{45}+e^{12}&39\\%93:80#117
93:81&0,0,0,0,0,0,e^{24}+e^{13},e^{26}+e^{15},e^{36}+e^{25}+e^{14}&39\\%93:81#117
93:82a&0,0,0,0,0,0,e^{34}+e^{12},e^{46}+e^{15}+e^{23},e^{56}+e^{13}+e^{24}&39\\%93:82#120a
93:82b&0,0,0,0,0,0,-e^{12}+e^{34},e^{15}+e^{46}+e^{23},e^{13}+e^{56}+e^{24}&39\\%93:82#120b
93:83a&0,0,0,0,0,0,e^{34}+e^{12},e^{15}+e^{36}+e^{24},e^{25}+e^{46}+e^{13}&39\\%93:83#120a
93:83b&0,0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{24}+e^{36},e^{25}+e^{13}+e^{46}&39\\%93:83#120b
93:84&0,0,0,0,0,0,e^{34}+e^{12},e^{35}+e^{14}+e^{26},e^{46}+e^{13}+e^{25}&39\\%93:84#120
93:85&0,0,0,0,0,0,e^{34}+ a_1 e^{12},e^{35}+e^{24}+e^{16},e^{46}+e^{25}+e^{13}&39\\%93:85#120
93:86&0,0,0,0,0,0,e^{24}+e^{36}+ e^{15} a_1,e^{46}+e^{13}+e^{25},e^{56}+e^{12}+e^{34}&39\\%93:86#123
93:87&0,0,0,0,0,0, e^{16} a_1+e^{35}+e^{24},e^{46}+e^{25}+ e^{13} a_2,e^{56}+e^{34}+e^{12}&39\\%93:87#123
\multicolumn{3}{c}{Type: $711$}\\
921:1&0,0,0,0,0,0,0,e^{12},e^{18}&679\\%921:1#1364
921:2&0,0,0,0,0,0,0,e^{12},e^{28}+e^{13}&579\\%921:2#1413
921:3&0,0,0,0,0,0,0,e^{12},e^{34}+e^{18}&479\\%921:3#1414
921:4&0,0,0,0,0,0,0,e^{12},e^{13}+e^{45}+e^{28}&379\\%921:4#1463
921:5&0,0,0,0,0,0,0,e^{12},e^{34}+e^{18}+e^{56}&279\\%921:5#1464
921:6&0,0,0,0,0,0,0,e^{12},e^{28}+e^{67}+e^{45}+e^{13}&179\\%921:6#1513
\multicolumn{3}{c}{Type: $72$}\\
92:1&0,0,0,0,0,0,0,e^{12},e^{13}&69\\%92:1#54
92:2&0,0,0,0,0,0,0,e^{12},e^{34}&59\\%92:2#70
92:3&0,0,0,0,0,0,0,e^{12},e^{24}+e^{13}&59\\%92:3#73
92:4a&0,0,0,0,0,0,0,e^{13}+e^{24},e^{34}+e^{12}&59\\%92:4#76a
92:4b&0,0,0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&59\\%92:4#76b
92:5&0,0,0,0,0,0,0,e^{12},e^{13}+e^{45}&49\\%92:5#89
92:6&0,0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35}&49\\%92:6#92
92:7&0,0,0,0,0,0,0,e^{12},e^{56}+e^{34}&39\\%92:7#105
92:8&0,0,0,0,0,0,0,e^{12},e^{56}+e^{24}+e^{13}&39\\%92:8#108
92:9&0,0,0,0,0,0,0,e^{24}+e^{13},e^{56}+e^{12}&39\\%92:9#108
92:10&0,0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{26}&39\\%92:10#108
92:11a&0,0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{24}+e^{56}&39\\%92:11#111a
92:11b&0,0,0,0,0,0,0,-e^{12}+e^{34},e^{13}+e^{24}+e^{56}&39\\%92:11#111b
92:12&0,0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{46}+e^{25}&39\\%92:12#111
92:13&0,0,0,0,0,0,0,e^{13}+e^{25}+e^{46},e^{12}+e^{34}+e^{56}&39\\%92:13#114
92:14&0,0,0,0,0,0,0,e^{12},e^{67}+e^{45}+e^{13}&29\\%92:14#124
92:15&0,0,0,0,0,0,0,e^{12}+e^{34},e^{67}+e^{15}&29\\%92:15#124
92:16&0,0,0,0,0,0,0,e^{34}+e^{12},e^{25}+e^{13}+e^{67}&29\\%92:16#127
92:17&0,0,0,0,0,0,0,e^{34}+e^{12},e^{15}+e^{37}+e^{26}&29\\%92:17#127
92:18a&0,0,0,0,0,0,0,e^{13}+e^{24}+e^{56},e^{12}+e^{57}+e^{34}&29\\%92:18#130a
92:18b&0,0,0,0,0,0,0,e^{24}+e^{56}-e^{13},e^{34}+e^{57}+e^{12}&29\\%92:18#130b
92:19&0,0,0,0,0,0,0,e^{13}+e^{46}+e^{25},e^{12}+e^{34}+e^{57}&29\\%92:19#130
\multicolumn{3}{c}{Type: $81$}\\
91:1&0,0,0,0,0,0,0,0,e^{12}&79\\%91:1#35
91:2&0,0,0,0,0,0,0,0,e^{12}+e^{34}&59\\%91:2#70
91:3&0,0,0,0,0,0,0,0,e^{56}+e^{34}+e^{12}&39\\%91:3#105
91:4&0,0,0,0,0,0,0,0,e^{34}+e^{12}+e^{56}+e^{78}&19\\%91:4#140
\multicolumn{3}{c}{Type: $9$}\\
9:1&0,0,0,0,0,0,0,0,0&9\\%9:1#-1
\end{longtable}
}
\end{footnotesize}



\restoregeometry     %so it does not affect the rest of the pages.

\end{document}
